Information Set Emulation: Causal Certificates for AI Derived EHR Features

AI and large language models can recover clinically meaningful features from electronic health records (EHRs), but predictive usefulness does not establish admissibility for causal inference. We introduce information set emulation: an AI typed lift attaches source evidence, clinical and recording times, decision-time availability, representation version, proposed causal roles, and unresolved ambiguity to extracted features under a locked target trial. Causal certificates record auditable evidence for those roles. Features with unresolved downstream roles are routed to compatible reporting or separate analyses. Typed evidence defines an observational fiber of causal worlds consistent with the observed law. The locked scalar estimand maps this fiber to a compatible image whose squared Chebyshev radius equals the residual minimax mean squared error when the image is nonempty and compact. This classical identity provides a target-specific measure of information ambiguity. The contribution is its integration with a joint EHR observation map and an auditable certificate architecture. Under explicit exchangeability, positivity, and nuisance-consistency conditions, we give identification and cross-fitted augmented inverse probability weighted estimation, distinguishing empirical and population targets. An EHR compression-drift identity separates the roles of frame presence, treatment assignment, and outcome observation. Artificial simulations and a common-law finite-world example illustrate estimation failures and information-radius reduction. Synthetic Phase 0 notes demonstrate audit diagnostics; a separate role-specific analysis spread illustrates routing and is not an exact fiber radius. All experiments are synthetic. The framework specifies when reconstructed information can support a point claim and when compatible reporting is required.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "If you use this reproducibility package, please cite the accompanying manuscript."
title: "Reproducibility package for: Information Set Emulation: Causal Certificates for AI Derived EHR Features"
type: software
version: "2.2.2"
date-released: "2026-09-07"
authors:
  - family-names: "Fujita"
    given-names: "Takes"
    affiliation: "VRI"
  - family-names: "Hattori"
    given-names: "Nobutaka"
    affiliation: "Department of Neurology, Juntendo University School of Medicine"
keywords:
  - causal inference
  - electronic health records
  - target trial emulation
  - information sets
  - partial identification
  - reproducibility
abstract: "Reproducibility package containing synthetic simulation scripts, seed schedules, replicate-level outputs, table and figure generation scripts, synthetic Phase 0 validation files, and file hashes for the artificial EHR simulations in Information Set Emulation. No real patient data are used."


==> anc/CompatibleReportingCalculator.py <==
"""Simultaneous compatible reporting for ONE locked scalar estimand.
Each row is a nominal functional under a retained role/world assignment.
The caller must justify world retention and simultaneous estimand-scale bounds.
The calculator supplies Bonferroni sampling critical values, not validation.
"""
from dataclasses import dataclass
from math import isfinite
from statistics import NormalDist
from typing import Iterable

@dataclass
class RoleEstimate:
    role: str
    estimate: float
    se: float
    bound_extract: float=0.
    bound_avail: float=0.
    bound_sep: float=0.
    bound_obs: float=0.
    bound_judge: float=0.
    bound_pos: float=0.

    @property
    def validation_bound(self):
        return sum((self.bound_extract,self.bound_avail,self.bound_sep,
                    self.bound_obs,self.bound_judge,self.bound_pos))

    def interval(self,z):
        bounds=[self.bound_extract,self.bound_avail,self.bound_sep,
                self.bound_obs,self.bound_judge,self.bound_pos]
        if not isfinite(self.estimate) or not isfinite(z) or z<=0:
            raise ValueError('Estimate must be finite and critical value positive.')
        if any(not isfinite(x) or x<0 for x in [self.se]+bounds):
            raise ValueError('Standard errors and component bounds must be finite and nonnegative.')
        width=z*self.se+self.validation_bound
        return self.estimate-width,self.estimate+width

def compatible_reporting_set(rows: Iterable[RoleEstimate], *, alpha=.05, alpha_validation=.01):
    rows=list(rows)
    if not rows or not 0<=alpha_validation<alpha<1:
        raise ValueError('Require nonempty assignments and 0 <= alpha_validation < alpha < 1.')
    alpha_sampling=alpha-alpha_validation
    z=NormalDist().inv_cdf(1-alpha_sampling/(2*len(rows)))
    intervals=[(r.role,*r.interval(z),r.validation_bound) for r in rows]
    union=[]
    for lo,hi in sorted((r[1],r[2]) for r in intervals):
        if union and lo<=union[-1][1]:
            union[-1][1]=max(union[-1][1],hi)
        else:
            union.append([lo,hi])
    lo,hi=union[0][0],union[-1][1]
    return dict(lower=lo,upper=hi,midpoint=(lo+hi)/2,reporting_radius=(hi-lo)/2,
                interval_union=union,role_intervals=intervals,critical_value=z,
                alpha_sampling=alpha_sampling,alpha_validation=alpha_validation,
                coverage_condition='Simultaneous nominal coverage and uniform validation bounds for every world of one locked target.')

if __name__=='__main__':
    example=[RoleEstimate('world_B_total_effect',.62,.05,bound_extract=.02),
             RoleEstimate('world_M_total_effect',.48,.06,bound_sep=.03)]
    print(compatible_reporting_set(example))


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Takes Fujita and Nobutaka Hattori

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Source and reproducibility package

Information Set Emulation: Causal Certificates for AI Derived EHR Features

Takes Fujita — VRI
Nobutaka Hattori — Department of Neurology, Juntendo University School of Medicine

## Compile the manuscript

From the directory containing manuscript.tex, run:

    pdflatex -interaction=nonstopmode -halt-on-error manuscript.tex
    pdflatex -interaction=nonstopmode -halt-on-error manuscript.tex
    pdflatex -interaction=nonstopmode -halt-on-error manuscript.tex

The bibliography is inline; BibTeX and Biber are unnecessary. No shell escape
is required. Keep tables/ and iseSim/ alongside manuscript.tex. The anc/
directory contains simulation scripts, seeds, data, reporting calculators,
a certificate template, and the file manifest.

## Reproduce the synthetic results

All data and note-like records in this package are synthetic; no real patient
data are included. From anc/, run:

    python3 -m pip install -r requirements.txt
    python3 verifyReproduction.py --run-dir ../../ise_reproduction

The output directory must not already exist. The script runs the main
simulation (1000 replications), stress tests (200 per setting), common-law
finite-world frontier (5000 replications), exact compression-drift example,
table and figure generation, and synthetic Phase 0 diagnostics. It compares
22 outputs: CSV numeric values within relative and absolute tolerances of
1e-12, JSON semantically, tables as exact bytes, and the figure as exact pixels.
Seeds and simulation settings are recorded in fullSeedSchedule.json and the
script-specific schedules.

The reference environment is Python 3.12.13, NumPy 2.3.5, pandas 2.2.3,
Matplotlib 3.10.8, and Pillow 12.3.0. Matching these versions is useful for
reproducing the figure pixels and numerical outputs.

## Interpretation of the supplementary material

The compression-drift example is an exact 16-state construction, separate
from the continuous main simulation. Table 15 reports a role-only admission
diagnostic. Table 16 reports prespecified role-specific analysis spread;
its retained analysis lists are stipulated and are not inferred from the
Phase 0 error rates. This spread is not an exact compatible-fiber radius.

CompatibleReportingCalculator.py implements the stated error budget and
preserves disconnected interval unions; it does not establish the required
validation conditions. ValueOfTypingCalculator.py distinguishes capped
reporting scores from exact minimax mean squared error.

certificateTemplate.json is an unfilled template. Null and empty fields are
not evidence of passed validation. All assignments combined in a compatible
reporting set must concern one locked scalar scientific target.

## Package information and integrity

CITATION.cff records authorship and citation information. LICENSE contains the
license terms. From anc/, check the package hashes with:

    python3 verifyManifest.py

Manifest paths are relative to anc/. packageManifest.json excludes itself
and packageManifestSha256.txt to avoid circular hashes.


==> anc/ValueOfTypingCalculator.py <==
"""Radius and squared-radius changes for compatible images of one locked target.
Uncapped squared radii are exact fiber minimax MSE under the theorem's conditions.
With an active cap, the result is only a capped reporting-score change.
"""
from dataclasses import dataclass
from math import isfinite

@dataclass
class RadiusState:
    label: str
    radius: float
    scale_cap: float | None=None

    def __post_init__(self):
        if not isfinite(self.radius) or self.radius<0:
            raise ValueError('Radius must be finite and nonnegative.')
        if self.scale_cap is not None and (not isfinite(self.scale_cap) or self.scale_cap<=0):
            raise ValueError('Cap must be finite and positive.')

    @property
    def truncated_radius(self):
        return self.radius if self.scale_cap is None else min(self.radius,self.scale_cap)

    @property
    def squared_radius_score(self):
        return self.truncated_radius**2

    @property
    def exact_minimax_mse(self):
        return self.radius**2

def value_of_typing(untyped,typed,risk_scale=False):
    if untyped.scale_cap!=typed.scale_cap:
        raise ValueError('Use the same reporting cap at both states.')
    if risk_scale:
        return untyped.squared_radius_score-typed.squared_radius_score
    return untyped.truncated_radius-typed.truncated_radius

def value_of_certification(current,refined,risk_scale=False):
    return value_of_typing(current,refined,risk_scale)

def value_per_cost(value,cost):
    if not isfinite(cost) or cost<=0:
        raise ValueError('Cost must be finite and positive.')
    return value/cost

if __name__=='__main__':
    k0,kt,kr=RadiusState('flat',.20),RadiusState('typed',.08),RadiusState('audit',.03)
    print('VoT radius',value_of_typing(k0,kt))
    print('VoT squared-radius score (uncapped: exact MSE reduction)',value_of_typing(k0,kt,True))
    print('VoC radius',value_of_certification(kt,kr))
    print('VoC squared-radius score (uncapped: exact MSE reduction)',value_of_certification(kt,kr,True))


==> anc/certificateTemplate.json <==
{
  "feature_id": null,
  "source_pointer": null,
  "feature_value": null,
  "clinical_time": null,
  "measurement_time": null,
  "recording_time": null,
  "availability_time": null,
  "treatment_relation": null,
  "outcome_relation": null,
  "representation_version": null,
  "seed_rule": null,
  "reviewer_status": null,
  "proposed_roles": [],
  "compatible_roles": [],
  "certified_roles": [],
  "failed_predicates": [],
  "unresolved_ambiguity": [],
  "target_trial_lock_id": null,
  "locked_scalar_estimand": null,
  "predicate_evidence": {},
  "point_admission": null,
  "availability_gate": null,
  "representation_is_pre_treatment_measurable": null,
  "template_status": "UNFILLED: null/empty values are not evidence of certification."
}


==> anc/compatibleWorldFrontier.py <==
"""Exact compatible-world calibration for the certificate frontier.

The script fixes one strictly positive observed law P(A,Z,Y) and constructs
three causal worlds that induce that same law but assign different causal roles
to Z.  The information radius is therefore computed from an actual fiber, not
from the bias of an estimator.  Monte Carlo sampling is used only to estimate
the sampling error of the plug-in Chebyshev center.
"""
import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd


WORLD_LABELS = {
    "B": "pre-treatment state",
    "M": "post-treatment mediator",
    "Y": "outcome-adjacent proxy",
}

STATE_WORLDS = {
    "Flat table K0": ["B", "M", "Y"],
    "AI typed lift Ktheta": ["B", "M"],
    "AI plus source/availability audit Ktheta+E": ["B"],
    "Post-index source certificate Kpost": ["M", "Y"],
}


def observed_law():
    """Return the 2x2x2 array p[a,z,y] for the common observed law."""
    p_z = np.array([0.5, 0.5])
    p_a1_z = np.array([0.2, 0.8])
    p_y1_az = np.array([[0.10, 0.40], [0.30, 0.70]])
    p = np.zeros((2, 2, 2), dtype=float)
    for z in (0, 1):
        for a in (0, 1):
            pa = p_a1_z[z] if a == 1 else 1.0 - p_a1_z[z]
            py = p_y1_az[a, z]
            p[a, z, 1] = p_z[z] * pa * py
            p[a, z, 0] = p_z[z] * pa * (1.0 - py)
    if not np.isclose(p.sum(), 1.0) or np.any(p <= 0):
        raise ValueError("The common observed law must be strictly positive and sum to one.")
    return p


def role_functionals(p, missing_y1_untreated=0.10, missing_y0_treated=0.90):
    """Compute the three world-specific targets from a common observed law.

    B uses the standardized contrast over P(Z).  M treats A as exogenous and Z
    as post-treatment, giving the crude interventional contrast.  Y treats Z as
    outcome-adjacent and allows latent treatment selection; its two unobserved
    counterfactual means are fixed sensitivity coordinates in [0,1].
    """
    p_z = p.sum(axis=(0, 2))
    p_a = p.sum(axis=(1, 2))
    q_az = np.zeros((2, 2), dtype=float)
    for a in (0, 1):
        for z in (0, 1):
            denom = p[a, z, :].sum()
            q_az[a, z] = p[a, z, 1] / denom
    q_a = np.array([p[a, :, 1].sum() / p_a[a] for a in (0, 1)])

    psi_b = float(np.sum(p_z * (q_az[1] - q_az[0])))
    psi_m = float(q_a[1] - q_a[0])
    pi = float(p_a[1])
    psi_y = float(
        pi * q_a[1]
        + (1.0 - pi) * missing_y1_untreated
        - pi * missing_y0_treated
        - (1.0 - pi) * q_a[0]
    )
    return {"B": psi_b, "M": psi_m, "Y": psi_y}


def estimate_from_counts(counts):
    return role_functionals(counts / counts.sum())


def center(values):
    return 0.5 * (min(values) + max(values))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--outdir", default="iseSim/final")
    parser.add_argument("--seed", type=int, default=20260807)
    parser.add_argument("--replications", type=int, default=5000)
    parser.add_argument("--ehr-n", type=int, default=1000)
    parser.add_argument("--prospective-n", type=int, default=300)
    args = parser.parse_args()

    outdir = Path(args.outdir)
    outdir.mkdir(parents=True, exist_ok=True)
    rng = np.random.default_rng(args.seed)
    p = observed_law()
    targets = role_functionals(p)
    cell_prob = p.reshape(-1)

    state_estimates = {state: [] for state in STATE_WORLDS}
    prospective_estimates = []
    replicate_rows = []
    for rep in range(args.replications):
        ehr_counts = rng.multinomial(args.ehr_n, cell_prob).reshape(2, 2, 2)
        role_est = estimate_from_counts(ehr_counts)
        row = {"replication": rep + 1}
        for state, worlds in STATE_WORLDS.items():
            c_hat = center([role_est[w] for w in worlds])
            state_estimates[state].append(c_hat)
            row[state] = c_hat
        prospective_counts = rng.multinomial(args.prospective_n, cell_prob).reshape(2, 2, 2)
        prospective_hat = estimate_from_counts(prospective_counts)["B"]
        prospective_estimates.append(prospective_hat)
        row["Prospective reference KP"] = prospective_hat
        replicate_rows.append(row)

    prospective_estimates = np.asarray(prospective_estimates)
    prospective_ref_rmse = float(np.sqrt(np.mean((prospective_estimates - targets["B"]) ** 2)))

    summary_rows = []
    for state, worlds in STATE_WORLDS.items():
        values = np.asarray([targets[w] for w in worlds], dtype=float)
        c = center(values)
        r = 0.5 * (float(values.max()) - float(values.min()))
        estimates = np.asarray(state_estimates[state], dtype=float)
        center_bias = float(np.mean(estimates - c))
        center_rmse = float(np.sqrt(np.mean((estimates - c) ** 2)))
        worst_world_rmse = max(
            float(np.sqrt(np.mean((estimates - targets[w]) ** 2))) for w in worlds
        )
        frontier_rmse = r + center_rmse
        summary_rows.append(
            {
                "evidenceState": state,
                "worlds": ",".join(worlds),
                "lower": float(values.min()),
                "upper": float(values.max()),
                "center": c,
                "radius": r,
                "centerBias": center_bias,
                "centerRMSE": center_rmse,
                "frontierRMSE": frontier_rmse,
                "worstWorldRMSE": worst_world_rmse,
                "prospectiveRefRMSE": prospective_ref_rmse,
                "meetsFrontier": "Yes" if frontier_rmse <= prospective_ref_rmse else "No",
            }
        )

    world_rows = [
        {
            "world": symbol,
            "roleInterpretation": WORLD_LABELS[symbol],
            "estimandValue": targets[symbol],
        }
        for symbol in ("B", "M", "Y")
    ]
    pd.DataFrame(world_rows).to_csv(outdir / "frontierWorlds.csv", index=False)
    pd.DataFrame(summary_rows).to_csv(outdir / "frontierSummary.csv", index=False)
    pd.DataFrame(replicate_rows).to_csv(outdir / "frontierReplicates.csv", index=False)
    with (outdir / "frontierSeedSchedule.json").open("w", encoding="utf-8") as stream:
        json.dump(
            {
                "seed": args.seed,
                "replications": args.replications,
                "ehrSampleSize": args.ehr_n,
                "prospectiveSampleSize": args.prospective_n,
                "missingY1Untreated": 0.10,
                "missingY0Treated": 0.90,
            },
            stream,
            indent=2,
        )

    print(pd.DataFrame(world_rows).round(4).to_string(index=False))
    print(pd.DataFrame(summary_rows).round(4).to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/compressionDriftValidation.py <==
"""Exact finite-support check of the EHR compression-drift identity (Table 11).
X,J,O independent uniform {-1,1}; D independent Bernoulli(1/2).
Mechanisms and outcome means use manuscript coefficients; no sampling error.
"""
from itertools import product
from pathlib import Path
import argparse
import json
import numpy as np
import pandas as pd

def expit(x):
    return 1/(1+np.exp(-x))

def calculate():
    df=pd.DataFrame(product([-1.,1.],[0.,1.],[-1.,1.],[-1.,1.]),columns=['X','D','J','O'])
    X,D,J,O=(df[c].to_numpy() for c in ['X','D','J','O'])
    df['probability']=1/len(df)
    df['Z']=X+J
    s=expit(1.20+.35*X+.55*D+.45*O)
    pi=expit(-.25+.60*X+.85*D+1.05*J+.60*O)
    rows,cells=[],[]
    for feature,keys in [('Compressed score',['Z']),('Richer reconstruction strata',['Z','D','O'])]:
        for arm in [0,1]:
            mu=.30+.75*X+.80*D+J+.65*O+arm*(.60+.30*J)
            rho=expit(1.05+.25*arm+.45*X+.50*J+.75*O+.35*D)
            df['mu'],df['q']=mu,s*(pi if arm else 1-pi)*rho
            armcells=[]
            for key,cell in df.groupby(keys,sort=True):
                key=key if isinstance(key,tuple) else (key,)
                key='|'.join(f'{float(x):g}' for x in key)
                p=cell.probability.to_numpy()
                q,m=cell.q.to_numpy(),cell.mu.to_numpy()
                mass=p.sum(); w=p/mass
                em,eq=np.dot(w,m),np.dot(w,q)
                selected=np.dot(w,m*q)/eq
                drift=selected-em
                formula=np.dot(w,(m-em)*(q-eq))/eq
                row=dict(feature=feature,arm=arm,stratum=key,stratum_probability=mass,
                         selection_probability=eq,selected_mean=selected,population_mean=em,
                         drift=drift,covariance_formula=formula,absolute_error=abs(drift-formula))
                cells.append(row); armcells.append(row)
            err=max(x['absolute_error'] for x in armcells)
            assert err<1e-12
            rows.append(dict(feature=feature,arm=arm,
                direct_abs_drift=sum(x['stratum_probability']*abs(x['drift']) for x in armcells),
                formula_abs_drift=sum(x['stratum_probability']*abs(x['covariance_formula']) for x in armcells),
                max_identity_error=err,strata=len(armcells)))
    return pd.DataFrame(rows),pd.DataFrame(cells),df[['X','D','J','O','probability','Z']]

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--outdir',default='iseSim/final')
    p.add_argument('--tabledir',default='../tables')
    args=p.parse_args()
    out,tables=Path(args.outdir),Path(args.tabledir)
    out.mkdir(parents=True,exist_ok=True); tables.mkdir(parents=True,exist_ok=True)
    summary,cells,support=calculate()
    summary.to_csv(out/'compressionDriftSummary.csv',index=False)
    cells.to_csv(out/'compressionDriftCells.csv',index=False)
    support.to_csv(out/'compressionDriftSupport.csv',index=False)
    (out/'compressionDriftSpecification.json').write_text(json.dumps({
        'method':'exact enumeration','supportSize':16,'seed':None,
        'distribution':'independent uniform X,J,O in {-1,1}; independent D in {0,1}',
        'compressed':'X+J','richer':'(X+J,D,O)',
        'summary':'population-stratum-probability weighted absolute conditional drift',
        'maxError':'maximum absolute direct-minus-covariance error across all strata'},indent=2)+'\n')
    lines=[r'\begin{tabular}{lrrrr}',r'\toprule',
           r'Feature & Arm & Direct abs drift & Formula abs drift & Max error \\',r'\midrule']
    for row in summary.itertuples():
        lines.append(f'{row.feature} & {row.arm} & {row.direct_abs_drift:.6f} & '
                     f'{row.formula_abs_drift:.6f} & $<10^{{-12}}$ '+r'\\')
    lines += [r'\bottomrule',r'\end{tabular}']
    (tables/'TableCompressionDrift.tex').write_text('\n'.join(lines)+'\n')
    print(summary.to_string(index=False))

if __name__=='__main__':
    main()


==> anc/fullSeedSchedule.json <==
{
  "mainSimulation": {
    "seedBase": 20260000,
    "replications": 1000,
    "n": 1000,
    "script": "mainSimulation.py",
    "outdir": "iseSim/final"
  },
  "stressSimulation": {
    "seedBase": 20261000,
    "replications": 200,
    "n": 1000,
    "script": "stressSimulation.py",
    "outdir": "iseSim/final"
  },
  "compatibleWorldFrontier": {
    "seed": 20260807,
    "replications": 5000,
    "ehrN": 1000,
    "prospectiveN": 300,
    "script": "compatibleWorldFrontier.py",
    "outdir": "iseSim/final"
  },
  "syntheticPhase0Validation": {
    "seed": 20260609,
    "script": "syntheticPhase0Validation.py",
    "outdir": "phase0SyntheticOutputs"
  },
  "compressionDriftValidation": {
    "method": "exact finite-support enumeration",
    "seed": null,
    "script": "compressionDriftValidation.py",
    "outdir": "iseSim/final",
    "tabledir": "../tables"
  }
}


==> anc/iseSim/final/compressionDriftCells.csv <==
feature,arm,stratum,stratum_probability,selection_probability,selected_mean,population_mean,drift,covariance_formula,absolute_error
Compressed score,0,-2,0.25,0.32133884470703344,-0.839671844910349,-1.0499999999999998,0.21032815508965086,0.21032815508965094,8.326672684688674e-17
Compressed score,0,0,0.5,0.25687275415365246,0.5617153270261308,0.7000000000000001,-0.13828467297386926,-0.13828467297386932,5.551115123125783e-17
Compressed score,0,2,0.25,0.11011720252684828,2.1268903221327826,2.45,-0.32310967786721756,-0.3231096778672171,4.440892098500626e-16
Compressed score,1,-2,0.25,0.11841505456943519,-0.149512877242046,-0.7499999999999999,0.6004871227579539,0.6004871227579539,0.0
Compressed score,1,0,0.5,0.36194283463917926,1.7509624891467654,1.3000000000000003,0.4509624891467652,0.45096248914676534,1.6653345369377348e-16
Compressed score,1,2,0.25,0.6543717409178739,3.5325505535861335,3.35,0.18255055358613337,0.18255055358613406,6.938893903907228e-16
Richer reconstruction strata,0,-2|0|-1,0.0625,0.18976661150112387,-2.1,-2.1,0.0,0.0,0.0
Richer reconstruction strata,0,-2|0|1,0.0625,0.4326258656482098,-0.7999999999999999,-0.7999999999999999,0.0,0.0,0.0
Richer reconstruction strata,0,-2|1|-1,0.0625,0.257435496642409,-1.2999999999999998,-1.2999999999999998,0.0,0.0,0.0
Richer reconstruction strata,0,-2|1|1,0.0625,0.40552740503639106,1.1102230246251565e-16,1.1102230246251565e-16,0.0,0.0,0.0
Richer reconstruction strata,0,0|0|-1,0.125,0.27085395421346664,-0.40592905747153196,-0.35,-0.055929057471531984,-0.05592905747153201,2.7755575615628914e-17
Richer reconstruction strata,0,0|0|1,0.125,0.3022347121116325,0.8741414252840541,0.9500000000000002,-0.07585857471594604,-0.07585857471594594,9.71445146547012e-17
Richer reconstruction strata,0,0|1|-1,0.125,0.2591767441838068,0.380966975020993,0.45000000000000007,-0.06903302497900704,-0.06903302497900701,2.7755575615628914e-17
Richer reconstruction strata,0,0|1|1,0.125,0.19522560610570389,1.6604957053728053,1.75,-0.08950429462719467,-0.08950429462719471,4.163336342344337e-17
Richer reconstruction strata,0,2|0|-1,0.0625,0.18079977555781795,1.4,1.4,0.0,0.0,0.0
Richer reconstruction strata,0,2|0|1,0.0625,0.09868487256685132,2.6999999999999997,2.6999999999999997,0.0,0.0,0.0
Richer reconstruction strata,0,2|1|-1,0.0625,0.11244966094786173,2.2,2.2,0.0,0.0,0.0
Richer reconstruction strata,0,2|1|1,0.0625,0.048534501034862135,3.5,3.5,0.0,0.0,0.0
Richer reconstruction strata,1,-2|0|-1,0.0625,0.01822574290249914,-1.7999999999999998,-1.8,2.220446049250313e-16,0.0,2.220446049250313e-16
Richer reconstruction strata,1,-2|0|1,0.0625,0.12626754719752253,-0.4999999999999999,-0.49999999999999994,5.551115123125783e-17,0.0,5.551115123125783e-17
Richer reconstruction strata,1,-2|1|-1,0.0625,0.05663713053835124,-0.9999999999999998,-0.9999999999999998,0.0,0.0,0.0
Richer reconstruction strata,1,-2|1|1,0.0625,0.2725297976393678,0.3000000000000001,0.3000000000000001,0.0,0.0,0.0
Richer reconstruction strata,1,0|0|-1,0.125,0.12757114998168576,0.36879718578095755,0.24999999999999997,0.11879718578095758,0.11879718578095756,1.3877787807814457e-17
Richer reconstruction strata,1,0|0|1,0.125,0.4257879649024613,1.6239707091860216,1.55,0.07397070918602155,0.07397070918602147,8.326672684688674e-17
Richer reconstruction strata,1,0|1|-1,0.125,0.2731819335285407,1.1392999829508326,1.05,0.08929998295083252,0.08929998295083233,1.942890293094024e-16
Richer reconstruction strata,1,0|1|1,0.125,0.6212302901440292,2.3908075533360043,2.35,0.040807553336004165,0.04080755333600434,1.734723475976807e-16
Richer reconstruction strata,1,2|0|-1,0.0625,0.4232258707494546,2.3,2.3,0.0,0.0,0.0
Richer reconstruction strata,1,2|0|1,0.0625,0.7390103345248301,3.5999999999999996,3.5999999999999996,0.0,0.0,0.0
Richer reconstruction strata,1,2|1|-1,0.0625,0.6081192472604852,3.1,3.1,0.0,0.0,0.0
Richer reconstruction strata,1,2|1|1,0.0625,0.8471315111367254,4.4,4.4,0.0,0.0,0.0


==> anc/iseSim/final/compressionDriftSpecification.json <==
{
  "method": "exact enumeration",
  "supportSize": 16,
  "seed": null,
  "distribution": "independent uniform X,J,O in {-1,1}; independent D in {0,1}",
  "compressed": "X+J",
  "richer": "(X+J,D,O)",
  "summary": "population-stratum-probability weighted absolute conditional drift",
  "maxError": "maximum absolute direct-minus-covariance error across all strata"
}


==> anc/iseSim/final/compressionDriftSummary.csv <==
feature,arm,direct_abs_drift,formula_abs_drift,max_identity_error,strata
Compressed score,0,0.20250179472615173,0.20250179472615168,4.440892098500626e-16,3
Compressed score,1,0.4212406636594044,0.42124066365940466,6.938893903907228e-16,3
Richer reconstruction strata,0,0.036290618974209966,0.03629061897420996,9.71445146547012e-17,12
Richer reconstruction strata,1,0.040359428906726995,0.04035942890672697,2.220446049250313e-16,12


==> anc/iseSim/final/compressionDriftSupport.csv <==
X,D,J,O,probability,Z
-1.0,0.0,-1.0,-1.0,0.0625,-2.0
-1.0,0.0,-1.0,1.0,0.0625,-2.0
-1.0,0.0,1.0,-1.0,0.0625,0.0
-1.0,0.0,1.0,1.0,0.0625,0.0
-1.0,1.0,-1.0,-1.0,0.0625,-2.0
-1.0,1.0,-1.0,1.0,0.0625,-2.0
-1.0,1.0,1.0,-1.0,0.0625,0.0
-1.0,1.0,1.0,1.0,0.0625,0.0
1.0,0.0,-1.0,-1.0,0.0625,0.0
1.0,0.0,-1.0,1.0,0.0625,0.0
1.0,0.0,1.0,-1.0,0.0625,2.0
1.0,0.0,1.0,1.0,0.0625,2.0
1.0,1.0,-1.0,-1.0,0.0625,0.0
1.0,1.0,-1.0,1.0,0.0625,0.0
1.0,1.0,1.0,-1.0,0.0625,2.0
1.0,1.0,1.0,1.0,0.0625,2.0


==> anc/iseSim/final/frontierReplicates.csv <==
replication,Flat table K0,AI typed lift Ktheta,AI plus source/availability audit Ktheta+E,Post-index source certificate Kpost,Prospective reference KP
1,0.14217262383427143,0.3351695156985819,0.21499378372862088,0.14217262383427143,0.2765260998472867
2,0.18080769230769228,0.3963141761063424,0.2830129675973002,0.18080769230769228,0.2879178283590048
3,0.17800000000000007,0.3969865731927588,0.2899731463855175,0.17800000000000007,0.2242617655249234
4,0.13964247311827954,0.3370067789677906,0.22172861169902203,0.13964247311827954,0.2923338779956427
5,0.14884045641076968,0.38489745040130796,0.3021139879810766,0.14884045641076968,0.26729968621104966
6,0.1608476628966071,0.384452938754419,0.285210551715624,0.1608476628966071,0.20558857689417231
7,0.14682857182903428,0.3514005477523968,0.238143951846725,0.14682857182903428,0.22509022556390973
8,0.14216833751044283,0.31810196508505395,0.18486725514922236,0.14216833751044283,0.1199559190809191
9,0.1385569184415752,0.3479074969611837,0.2457011570392172,0.1385569184415752,0.2190758002692701
10,0.16920298481193918,0.395580641612037,0.29875531360019547,0.16920298481193918,0.3024847830166192
11,0.14059262933862487,0.35272341551036834,0.25226157234348706,0.14059262933862487,0.30348504802934584
12,0.14829058951825008,0.37262682901985067,0.28467247900320114,0.14829058951825008,0.23185864498644984
13,0.17008383057399779,0.3699385927085112,0.24470952426902684,0.17008383057399779,0.2450272648077352
14,0.19760399462262335,0.44970462827650126,0.3682012673077558,0.19760399462262335,0.23911530477607174
15,0.16951536339726733,0.3707094259830802,0.2523881251716258,0.16951536339726733,0.22706382978723402
16,0.14800000000000005,0.36089126208306044,0.25778252416612074,0.14800000000000005,0.34325089363829514
17,0.12563738037726485,0.32793554183770557,0.2245963229208815,0.12563738037726485,0.2353175950629261
18,0.12304951404254985,0.34217230439916213,0.2552455807132245,0.12304951404254985,0.1950258596423075
19,0.14199999999999988,0.33654171121738563,0.21708342243477147,0.14199999999999988,0.15136884942656312
20,0.14897938672300118,0.3629426603783219,0.2619265473106415,0.14897938672300118,0.1886268693610184
21,0.1596038336613385,0.38905677612066714,0.2989058849186572,0.1596038336613385,0.29844531515754724
22,0.11476394259533648,0.32202023752874986,0.21951258986682676,0.11476394259533648,0.3258813252275214
23,0.13916074211160917,0.3565745647439642,0.2578276452647102,0.13916074211160917,0.20615324635473278
24,0.14098767334360546,0.3479869653826747,0.2369985840781385,0.14098767334360546,0.14319576036866363
25,0.15581383915497582,0.37919894743731775,0.2797702165646838,0.15581383915497582,0.25789430408915703
26,0.10840638967025325,0.31402011161554017,0.21822744389057383,0.10840638967025325,0.27527400513924577
27,0.13097752977679913,0.30917794030741597,0.17940082106123362,0.13097752977679913,0.16102829108426123
28,0.10365382183827565,0.28239339210646336,0.1584791405363755,0.10365382183827565,0.19973002179116206
29,0.16874442877969847,0.3887744638177223,0.28306007007604767,0.16874442877969847,0.26821841611614056
30,0.11611111111111114,0.31141142566335744,0.2006006291044926,0.11611111111111114,0.2666816933066933
31,0.11629284317137263,0.3416951262717612,0.2618045662007771,0.11629284317137263,0.278895295199643
32,0.1723795518207282,0.38464544163336434,0.27153177962527225,0.1723795518207282,0.14159666129940518
33,0.16852814848043057,0.3759999211078786,0.257943545254896,0.16852814848043057,0.217004029352518
34,0.11974594014011126,0.31947761943648734,0.21546335859275217,0.11974594014011126,0.18019513459304354
35,0.17430697505110185,0.3794536525226619,0.26029335494312006,0.17430697505110185,0.3226746914982209
36,0.12361643270851094,0.33816846312934656,0.24310406084167124,0.12361643270851094,0.17645464025026064
37,0.13364925970388145,0.34263114999320243,0.23896378057864182,0.13364925970388145,0.21234243061246305
38,0.1780602246723528,0.3998219488736014,0.2965234484024972,0.1780602246723528,0.20043055172625068
39,0.12994701161427644,0.31051622022555603,0.18213841722255913,0.12994701161427644,0.28521100632020174
40,0.16686095480850927,0.3837744542411301,0.2748269988652416,0.16686095480850927,0.29900354191263284
41,0.1157755699205172,0.30472260801504103,0.1888940761890477,0.1157755699205172,0.17004687069203195
42,0.09532117379246231,0.276934136561801,0.1642259255386775,0.09532117379246231,0.22876922236509253
43,0.11242079207920798,0.33419943203269475,0.25255727990697363,0.11242079207920798,0.232781183389879
44,0.1636092554266737,0.3536576532417088,0.22709679563007013,0.1636092554266737,0.2767077479778629
45,0.14948776360166588,0.3715443418426408,0.2761131564819498,0.14948776360166588,0.2492985592457227
46,0.15333975346687215,0.3295695440957638,0.19245958125778329,0.15333975346687215,0.14428402670775553
47,0.120688573903836,0.3351920887286164,0.23800702964956075,0.120688573903836,0.3176632689944336
48,0.18091687471992834,0.3940054040734938,0.2811770587071309,0.18091687471992834,0.2854270164417143
49,0.19160907937955834,0.41480546425363624,0.30839276974815577,0.19160907937955834,0.1422391750653229
50,0.13892834382155622,0.3326556745453322,0.21545466144755201,0.13892834382155622,0.17716016927922806
51,0.1757200460829493,0.39160298023968027,0.28176586831346195,0.1757200460829493,0.33289190548014086
52,0.18889215027440434,0.4209186373757492,0.3230529742026896,0.18889215027440434,0.35332604544380575
53,0.12172171018945212,0.2988815023573873,0.1693195843358703,0.12172171018945212,0.14867418457047815
54,0.1099690292782779,0.29879132721272805,0.18064459586890036,0.1099690292782779,0.3827503327799464
55,0.16150000000000006,0.3857822835798437,0.2895645671596873,0.16150000000000006,0.21730559058427912
56,0.14545968735499765,0.3659837817016692,0.271048188693343,0.14545968735499765,0.24614309739202409
57,0.13482599665273984,0.3447273356070111,0.2388026779085426,0.13482599665273984,0.32836625878421544
58,0.12463779896076266,0.3178095677256806,0.20234353752983597,0.12463779896076266,0.24769841269841264
59,0.11504602850014667,0.31624799325563924,0.20640392951098513,0.11504602850014667,0.2479609207776183
60,0.159071300563236,0.3732566764608022,0.26837075179513237,0.159071300563236,0.29397434883230344
61,0.15122600629723432,0.37910083796465877,0.28874966333484886,0.15122600629723432,0.15680456080913746
62,0.16857992927886847,0.3725337365811194,0.25390761460450184,0.16857992927886847,0.32432660590663326
63,0.143811324529812,0.3577782875466151,0.2589339260336062,0.143811324529812,0.15972825939492608
64,0.17313925570228084,0.3836293603132895,0.27098020922201727,0.17313925570228084,0.2602346771550311
65,0.1660637384927446,0.39324541079049635,0.2993633445955035,0.1660637384927446,0.28749459452584447
66,0.15723601232574258,0.36541018171725925,0.2523483387830333,0.15723601232574258,0.2985951653581867
67,0.12801409034646033,0.33410801790094863,0.23318785510897663,0.12801409034646033,0.11164244851258583
68,0.16357873283438196,0.3894697286702563,0.2937819916717487,0.16357873283438196,0.3651162063108966
69,0.1495637923308366,0.35715663277913245,0.24718568089659168,0.1495637923308366,0.4101741068709443
70,0.16299999999999998,0.39465419092865694,0.30530838185731396,0.16299999999999998,0.30430295972331367
71,0.18824210998015486,0.4096823182530102,0.30288041654571063,0.18824210998015486,0.38355996326905417
72,0.15552035799016609,0.3537178957935802,0.2343950756068283,0.15552035799016609,0.09426886821370227
73,0.13429356953962984,0.3334504355566401,0.2223137320340206,0.13429356953962984,0.2419478073715362
74,0.17159141601892525,0.4031731788937638,0.3051635257496771,0.17159141601892525,0.17022144587387536
75,0.1755426908590206,0.3672553313737774,0.23542528102951352,0.1755426908590206,0.20373937532002045
76,0.15407012776735768,0.36879586586841784,0.2684514762021204,0.15407012776735768,0.31505348821533274
77,0.16654387523561404,0.39129736361185946,0.2955069767524908,0.16654387523561404,0.3206454480286739
78,0.14918071290411714,0.3727044578567374,0.27704748990524053,0.14918071290411714,0.23663022587805202
79,0.13962261034931445,0.35638883109062236,0.26253244148261584,0.13962261034931445,0.2802918685285456
80,0.13720262193946403,0.3463986675800957,0.23839209128126326,0.13720262193946403,0.20694308892613972
81,0.15051150356772677,0.35878493222121677,0.24854685730698006,0.15051150356772677,0.2552448379705151
82,0.10640597692270554,0.2929154960604832,0.17101903827555534,0.10640597692270554,0.2572573178569087
83,0.1493364165768733,0.33320339258976117,0.2077339520257758,0.1493364165768733,0.41114655290456925
84,0.16865689455573843,0.3869470735502899,0.27958035798910286,0.16865689455573843,0.2849561044284365
85,0.1366028454193197,0.3471873977301071,0.24216910462157487,0.1366028454193197,0.35466407258905863
86,0.1679879278068449,0.36676481802748834,0.2425537804412868,0.1679879278068449,0.27641264464123194
87,0.1408783837874404,0.35820821283681625,0.25965965809875186,0.1408783837874404,0.19942714299064168
88,0.1669730472673146,0.3725313906137228,0.2571166866928164,0.1669730472673146,0.2179009880429318
89,0.15182470277569632,0.37188833844146857,0.27812727133154447,0.15182470277569632,0.28655743010604595
90,0.13713439811525968,0.35715552806603335,0.2610422599015473,0.13713439811525968,0.3228902937477542
91,0.14788743190396703,0.3763691605997438,0.2869634573915535,0.14788743190396703,0.2759717803699776
92,0.14137818561468213,0.330712387857283,0.2066684044852018,0.14137818561468213,0.21991848484848486
93,0.1428062952396577,0.33553309199997805,0.21245359352064075,0.1428062952396577,0.2824763244989478
94,0.15141975071601152,0.3754994047384759,0.28215930804492867,0.15141975071601152,0.21110441551629594
95,0.14486898053278685,0.36818763181559067,0.2746373025656076,0.14486898053278685,0.21171968893601978
96,0.13727289909159643,0.32717404643907566,0.20480229469495856,0.13727289909159643,0.24637587963903756
97,0.14407254350409532,0.3498901333766471,0.23963517974510357,0.14407254350409532,0.29508078789608905
98,0.12176371349368584,0.35229824504301166,0.2760690630986517,0.12176371349368584,0.29610488084618325
99,0.18276502106008433,0.40427094077650866,0.2980118394328487,0.18276502106008433,0.18584025950100008
100,0.1580198163170611,0.3901717699626443,0.3033039072911664,0.1580198163170611,0.27115439757375237
101,0.16449999999999998,0.3681924016856233,0.2503848033712466,0.16449999999999998,0.13595457498966274
102,0.12952768398649392,0.32705213117889287,0.2140488943847978,0.12952768398649392,0.23559980586959003
103,0.12679143396649117,0.3174258193962917,0.19826877085960104,0.12679143396649117,0.3175280808080808
104,0.16516756272401434,0.37555774630813177,0.26478036716823483,0.16516756272401434,0.3035323559278021
105,0.13899999999999996,0.3364609296030973,0.22092185920619464,0.13899999999999996,0.24242967515288943
106,0.12247088380726831,0.3130644168098944,0.1971870660052522,0.12247088380726831,0.21514808362369342
107,0.13740217882705008,0.3216997724128472,0.19259518717159413,0.13740217882705008,0.26525556908579684
108,0.11618241026707851,0.30405797104073473,0.18575112154731244,0.11618241026707851,0.3507044679087691
109,0.17963171181551577,0.4051161998030955,0.30296897597515937,0.17963171181551577,0.2866384863123994
110,0.1588287836210357,0.35651427783172385,0.23037098842137627,0.1588287836210357,0.25646363636363634
111,0.17979190132529582,0.40546852633549035,0.3023532500203891,0.17979190132529582,0.1504378891084659
112,0.0971107317034139,0.2930973231150855,0.1909731828233433,0.0971107317034139,0.27076761286834283
113,0.16063089139344255,0.3879580272468309,0.29365427170677666,0.16063089139344255,0.26448683484973806
114,0.15017127999967952,0.3617387019058864,0.2541348438124137,0.15017127999967952,0.287805254894991
115,0.11785762209393039,0.30595279034006195,0.18719033649226308,0.11785762209393039,0.3067658675028778
116,0.15717436714462737,0.3643612907361495,0.25837384718304424,0.15717436714462737,0.32132080481128095
117,0.12198566831177875,0.3310198259652207,0.23106831530688404,0.12198566831177875,0.25499355385676975
118,0.13905640505539094,0.3502465792680076,0.24738034842523332,0.13905640505539094,0.25302988110666186
119,0.16238477479966834,0.40178352754974717,0.31779750550015756,0.16238477479966834,0.28548722232932755
120,0.1621354326676907,0.38600101907948625,0.289731172823591,0.1621354326676907,0.1819483348895114
121,0.16357957799215886,0.3722612470215433,0.2573633380587687,0.16357957799215886,0.1964571943486184
122,0.11873218440517248,0.3199493741598622,0.21743437950937952,0.11873218440517248,0.09483826110149046
123,0.16036091516149326,0.3710633931585491,0.26440495599411173,0.16036091516149326,0.27033730158730157
124,0.14359291738010274,0.36938204309579914,0.28157825143139287,0.14359291738010274,0.20570288970288966
125,0.17150053713658103,0.3855666250324852,0.27913217579180827,0.17150053713658103,0.2886698157522303
126,0.14753301320528214,0.36537248932699284,0.2656789522434214,0.14753301320528214,0.2564677079871497
127,0.15719798655017128,0.3637778898164281,0.25615980653251375,0.15719798655017128,0.3020883661792753
128,0.16327072424781017,0.39969691002162533,0.31285237154763024,0.16327072424781017,0.3315790891388586
129,0.12417146789578136,0.34652098921824726,0.2596990426449318,0.12417146789578136,0.21965374947633004
130,0.16796567622950814,0.3914510648551528,0.2909707772512893,0.16796567622950814,0.2458255490141108
131,0.16737933462418578,0.38888482584180295,0.28701098243523426,0.16737933462418578,0.22971319053756953
132,0.13067394426199352,0.35647063462415185,0.2715933807243167,0.13067394426199352,0.23676777289084366
133,0.15241572425191866,0.37367541898210266,0.28251938946036814,0.15241572425191866,0.20110555974526562
134,0.13521605377793605,0.3279197385603134,0.2084073695647548,0.13521605377793605,0.22409070964138977
135,0.16428260869565214,0.38488422807360395,0.2752032387559036,0.16428260869565214,0.19157992775618227
136,0.15641699614242965,0.35741276245341336,0.2369915326219674,0.15641699614242965,0.3232642706131078
137,0.1697325902892703,0.37923059796876024,0.2679960153589799,0.1697325902892703,0.23785510525280346
138,0.13139242045963773,0.350735610622237,0.2606863803251987,0.13139242045963773,0.27637547330875134
139,0.12112499999999995,0.30997188983229856,0.18869377966459716,0.12112499999999995,0.26893460211280046
140,0.17851909068726474,0.4071782231824829,0.30931826499043635,0.17851909068726474,0.18226155597722965
141,0.1396063796537092,0.3281620858067555,0.20011141230609264,0.1396063796537092,0.3948848025644366
142,0.1507257122395989,0.35280080227028066,0.23915018006136352,0.1507257122395989,0.1515394517412857
143,0.1636682469485938,0.3838164525717994,0.28529641124641125,0.1636682469485938,0.26390376771911817
144,0.14841146331411376,0.3684342585822151,0.27104559053620275,0.14841146331411376,0.3914449260651125
145,0.1461852906818581,0.338472681684601,0.21457478200548566,0.1461852906818581,0.16332514619883043
146,0.14821248499399758,0.3831724543578974,0.30391993872779954,0.14821248499399758,0.25694269416881566
147,0.16630159401183678,0.39339726136514414,0.2951913347066146,0.16630159401183678,0.3044041527623286
148,0.14735483870967744,0.3320222498145083,0.2003348222096617,0.14735483870967744,0.3023052392681348
149,0.14618891683621973,0.33649162657410137,0.20860541947576328,0.14618891683621973,0.28471739729804246
150,0.14034506252902282,0.3528316173714058,0.25397310968476594,0.14034506252902282,0.0868170426065163
151,0.15715422220799793,0.34483180350110576,0.21435516258621565,0.15715422220799793,0.15933172925732253
152,0.17702830430327873,0.39817172063563006,0.2952868326647027,0.17702830430327873,0.24363257338867095
153,0.13639757377888742,0.36296200645237653,0.2761288653469782,0.13639757377888742,0.1993723755918878
154,0.1778203380065296,0.4092512063564835,0.3158617366999077,0.1778203380065296,0.44668879117517823
155,0.192566206620662,0.4171186582414265,0.31010490324152895,0.192566206620662,0.17180832289264863
156,0.15121301624678124,0.35513453867909395,0.24484304486462538,0.15121301624678124,0.41617822996967385
157,0.1442221366204418,0.3348505427227422,0.2142568122046008,0.1442221366204418,0.18072891072891073
158,0.14087511162904318,0.3716436373359493,0.29153705141381225,0.14087511162904318,0.31874713970258073
159,0.10361781017049533,0.3149860564829867,0.2237364926249828,0.10361781017049533,0.3176419404689915
160,0.14991588246591137,0.36458588678880205,0.26134000864578144,0.14991588246591137,0.08029505484820129
161,0.1363699479791916,0.33932419008577996,0.22890848421317667,0.1363699479791916,0.022349371939535817
162,0.12196618647458987,0.3363322790294996,0.24173218510981948,0.12196618647458987,0.30588460102501447
163,0.13474756782282626,0.3226154224440371,0.20073570924242168,0.13474756782282626,0.2842364864864865
164,0.15454786202918977,0.36175714379405877,0.24841856352973796,0.15454786202918977,0.22130386433138718
165,0.17094899783456746,0.39095349563220716,0.29200899559527943,0.17094899783456746,0.21991249392318912
166,0.16494003915417355,0.3857869466888576,0.28869381506936803,0.16494003915417355,0.2716194165838378
167,0.14316315696797258,0.35679967828295844,0.2542730426299717,0.14316315696797258,0.2409674568099639
168,0.13783576782625406,0.3403769253584493,0.22808231506439053,0.13783576782625406,0.22239358887646604
169,0.1379702654640415,0.3406465352406717,0.23335253955326046,0.1379702654640415,0.18038992441600987
170,0.1042277703091992,0.3075275320897061,0.21059952356101386,0.1042277703091992,0.2612768057833667
171,0.11043046037023267,0.291273220380048,0.16968552001963066,0.11043046037023267,0.3825403539175649
172,0.12100000000000002,0.3337960895058696,0.23959217901173907,0.12100000000000002,0.22146313364055303
173,0.11182599179864589,0.3057853228178824,0.191918662038473,0.11182599179864589,0.17274905741945537
174,0.17618759512327972,0.3935720653602509,0.28776894047394236,0.17618759512327972,0.1733658044909469
175,0.1586607775123925,0.36226260588031867,0.24720365673585237,0.1586607775123925,0.29400733695652165
176,0.1003399839983999,0.2960682724081034,0.19245657681940703,0.1003399839983999,0.26710599831330384
177,0.13832993197278914,0.3281427807240282,0.20662569750247806,0.13832993197278914,0.24735766126985745
178,0.1774580489763148,0.39021488247864333,0.28151366700465713,0.1774580489763148,0.19746644329168594
179,0.1447476759628155,0.3461005500646586,0.23270574820368636,0.1447476759628155,0.29371189716068963
180,0.14474515530236354,0.34404736674789094,0.22760442289105481,0.14474515530236354,0.25987797819356573
181,0.127707736963267,0.3281125011383901,0.2168095283502462,0.127707736963267,0.2620192245030955
182,0.13523675446746386,0.3306230647030824,0.21977262047123708,0.13523675446746386,0.17377123631124142
183,0.14940600310256494,0.3885385980587112,0.3082651899122925,0.14940600310256494,0.18740014109347444
184,0.1525506816834618,0.37808581161336585,0.2890702598598081,0.1525506816834618,0.18433130363683833
185,0.14510082158637072,0.33845544192112526,0.218709240669509,0.14510082158637072,0.23182116434548333
186,0.16720651686831825,0.39770401452284787,0.30699499530905916,0.16720651686831825,0.11984195072900951
187,0.15827139172367377,0.3698291340179346,0.2591154845885217,0.15827139172367377,0.14533166433951886
188,0.10624681698726796,0.3036504085714529,0.1988071831683699,0.10624681698726796,0.22017748917748917
189,0.14120419735110473,0.33886418747347635,0.2223199802447433,0.14120419735110473,0.26003375433726583
190,0.1664679114865837,0.39225332697927734,0.2955708309853872,0.1664679114865837,0.31881469784695593
191,0.11779884719538876,0.3334167508850064,0.24323580737923522,0.11779884719538876,0.394499447108636
192,0.14300365605849694,0.3525662024905595,0.2481250928641251,0.14300365605849694,0.3367110160766612
193,0.17549065568324188,0.3723420945388412,0.24570287771119861,0.17549065568324188,0.2638741277509393
194,0.14823492893971574,0.37613586331910265,0.2878018687587738,0.14823492893971574,0.24622617339618774
195,0.1397385224263837,0.3487286319039147,0.247980218955062,0.1397385224263837,0.16934782910015111
196,0.15081774175481255,0.3567015415746827,0.24476759963974026,0.15081774175481255,0.2981693414499171
197,0.14222797834151737,0.3482493932238858,0.24204282976473696,0.14222797834151737,0.27601289542492613
198,0.14936348505217345,0.36176265928895956,0.2587983484735723,0.14936348505217345,0.2638599757205259
199,0.13355174549346424,0.31483577365017157,0.18756805631341472,0.13355174549346424,0.24456115779645193
200,0.16445175860080719,0.37000095546285117,0.256098393724088,0.16445175860080719,0.25125557732325027
201,0.145698305138985,0.3537759442146269,0.24615527815128382,0.145698305138985,0.32530840438918374
202,0.1324021902190218,0.3370668239193245,0.23032926740060533,0.1324021902190218,0.3538807102032909
203,0.16234643954918043,0.37011858948408105,0.2595442998698013,0.16234643954918043,0.18002590909090915
204,0.15465832412611485,0.3769758500776541,0.27863505190307847,0.15465832412611485,0.11625398036153183
205,0.1455010570824524,0.3516307974897992,0.24025948081469356,0.1455010570824524,0.2003648651864544
206,0.12784786052297892,0.33121814343414435,0.22574056582233096,0.12784786052297892,0.40223263362577133
207,0.1636715309779826,0.36940317171390014,0.25346328147183517,0.1636715309779826,0.3005728962002405
208,0.15812733038631557,0.3815548294141773,0.28785499805572345,0.15812733038631557,0.3071809774696254
209,0.1687802709331028,0.37727738749004164,0.2619942331138776,0.1687802709331028,0.30366734666122674
210,0.16403921933755428,0.38220891009183744,0.2813393815085663,0.16403921933755428,0.2955508474576271
211,0.1427264855252408,0.35093814778360516,0.24742332451672877,0.1427264855252408,0.22558720151971495
212,0.15504247776279512,0.3752756807197868,0.2784664059139833,0.15504247776279512,0.27000312395849924
213,0.13171821951639318,0.36789091129180507,0.29134538355082384,0.13171821951639318,0.3322628894403088
214,0.13392755920641783,0.3523442030899152,0.2568332877669947,0.13392755920641783,0.17382852063158966
215,0.15445178322853165,0.3647958463579329,0.25668812625880244,0.15445178322853165,0.2868222844693432
216,0.08723689475790318,0.2950258505349911,0.20557791155417587,0.08723689475790318,0.3375667010104797
217,0.1311363549068562,0.3365540687874547,0.232835427761197,0.1311363549068562,0.23006141438306
218,0.13973416242984746,0.3296790409110678,0.20588975696244072,0.13973416242984746,0.2907224418093983
219,0.15233006912672972,0.3728410321500341,0.2780219260466088,0.15233006912672972,0.28146996060591734
220,0.15160204183765377,0.3544752351534127,0.2377463866315178,0.15160204183765377,0.286092175063483
221,0.1344480325166824,0.3569692147851795,0.2690423645369943,0.1344480325166824,0.21680983887044492
222,0.17083504098360655,0.39582670702826594,0.29498333208931876,0.17083504098360655,0.17722867580875729
223,0.1484231923192319,0.3484358310127778,0.23302527738709178,0.1484231923192319,0.3630605616666253
224,0.13987852022529443,0.34088237893354156,0.2280077174164943,0.13987852022529443,0.18322680677358766
225,0.11805746526319165,0.30571021288452555,0.18830549524266788,0.11805746526319165,0.21768214879565345
226,0.14681934575251265,0.36639180234662116,0.26914491318821704,0.14681934575251265,0.26687982387982384
227,0.14060241407315843,0.3592758472157962,0.2653468662852756,0.14060241407315843,0.22972219146108758
228,0.15781635141422412,0.3796108994513244,0.28558909607420063,0.15781635141422412,0.27259290631537714
229,0.15495360500562805,0.3726633892326918,0.2694195684541275,0.15495360500562805,0.3291935046871526
230,0.17137790346274073,0.41237926921048057,0.32800273149547965,0.17137790346274073,0.16653226328012463
231,0.1467132227040694,0.3492313259992384,0.23703620659033797,0.1467132227040694,0.2902006666322724
232,0.14665930478202419,0.3551900610858172,0.24706151260758602,0.14665930478202419,0.2504985067153102
233,0.16050892814169515,0.36305908335805465,0.24910031043271896,0.16050892814169515,0.24392841978712243
234,0.13699679487179492,0.3482855655828276,0.25057754142206534,0.13699679487179492,0.25749774867075165
235,0.18379761218872026,0.40093103643442374,0.28926684849140694,0.18379761218872026,0.27405538147444625
236,0.1265874813997025,0.3423520637226015,0.24952916464579816,0.1265874813997025,0.15655453582955683
237,0.1594561824729892,0.36599198501497987,0.25107160508398124,0.1594561824729892,0.2923915518824609
238,0.16072756410256406,0.37554762413674736,0.2666401200683666,0.16072756410256406,0.24281233832539145
239,0.12880750828119253,0.3152804178572487,0.19294581915211234,0.12880750828119253,0.2776249193598275
240,0.13147007131992022,0.3404874149340551,0.23503468722826976,0.13147007131992022,0.17831210282507992
241,0.14578673835125439,0.3632788805918774,0.265984284481246,0.14578673835125439,0.15193903318903318
242,0.15154252049180333,0.35035348307324166,0.23362192516287672,0.15154252049180333,0.2680758599404001
243,0.12722335216271152,0.33315398614161673,0.23086126795781048,0.12722335216271152,0.19398675439552454
244,0.1618140814081408,0.37288217037224536,0.2641361779282091,0.1618140814081408,0.18763399362725092
245,0.1253342508257432,0.30245780468697914,0.17324710772247193,0.1253342508257432,0.18458654144861042
246,0.10891949152542378,0.305133707720952,0.20242843239105646,0.10891949152542378,0.36276309058301237
247,0.15700963468486556,0.363418178692841,0.25481708801595077,0.15700963468486556,0.13164399714564184
248,0.12744179417941798,0.33645199289485134,0.23702039743086672,0.12744179417941798,0.20292914337293266
249,0.1570385459951353,0.388070793291394,0.29706449459251727,0.1570385459951353,0.2603979435468614
250,0.16250287653016549,0.38381974075512043,0.27963372844990997,0.16250287653016549,0.32468115218115223
251,0.13953790983606562,0.32862700203261797,0.20617818439310476,0.13953790983606562,0.22139743589743593
252,0.14443825977735192,0.3628795529175412,0.2668825862803785,0.14443825977735192,0.3033046166310784
253,0.12998889000100083,0.3598375233937519,0.2776972667855021,0.12998889000100083,0.219232012352033
254,0.12850000000000003,0.3374629121380176,0.23692582427603515,0.12850000000000003,0.3630265686040023
255,0.1513335203574776,0.3727210799021733,0.28177511908939146,0.1513335203574776,0.2059688383858846
256,0.16054166666666672,0.3745867329731647,0.27209013261299597,0.16054166666666672,0.22292859634390538
257,0.15199103942652328,0.351135569161504,0.23228905946996142,0.15199103942652328,0.28362307489725486
258,0.15743571760260047,0.3868800793675663,0.2948887235299317,0.15743571760260047,0.14252948146807326
259,0.1322086303849789,0.3490666135782562,0.25271596638655464,0.1322086303849789,0.2431752980625932
260,0.17239953077228234,0.3948988347239068,0.29599860790324894,0.17239953077228234,0.29962822011039336
261,0.16197659468731473,0.3829816788490786,0.28601016832352777,0.16197659468731473,0.20724461587913853
262,0.15627521761392732,0.35956315900728597,0.24357588278671732,0.15627521761392732,0.28341694830105957
263,0.15026297487542115,0.36048606309086584,0.25844617643088946,0.15026297487542115,0.2681160304342123
264,0.1614999999999999,0.36891816490515916,0.2558363298103184,0.1614999999999999,0.27082212568256553
265,0.15489495798319317,0.37037131615103613,0.26595271633568585,0.15489495798319317,0.20353113553113553
266,0.1615198666874968,0.374750802987513,0.2704618726000324,0.1615198666874968,0.27521609206932585
267,0.19165905586858403,0.43792651634970386,0.3515349209622396,0.19165905586858403,0.3505386554621848
268,0.148503107181754,0.36466870989626976,0.2623312054290315,0.148503107181754,0.1438465608465609
269,0.1725967073331759,0.40730323083131764,0.3164130469962835,0.1725967073331759,0.15902347433843503
270,0.1680007034468898,0.37761873585160644,0.2692360648094333,0.1680007034468898,0.3290798214705192
271,0.10574403047180085,0.28599965496190194,0.16551124898020214,0.10574403047180085,0.3141158332576514
272,0.12571167116711676,0.3087910379802786,0.18415873362632373,0.12571167116711676,0.2705258357203438
273,0.15591579865277844,0.37669059629610957,0.27854959528666223,0.15591579865277844,0.26839854109145445
274,0.15615721711507918,0.3625771048981702,0.253839775566182,0.15615721711507918,0.1701118502094112
275,0.13301282051282054,0.3139702835338874,0.18691492604213364,0.13301282051282054,0.2766018357411508
276,0.15777124935995906,0.3581627021859291,0.23978290565194005,0.15777124935995906,0.278692396313364
277,0.15146339633963396,0.35995334409097435,0.25197989550268074,0.15146339633963396,0.18217355819029296
278,0.14501430665881537,0.3540310002424512,0.24503338716727174,0.14501430665881537,0.22546086171892615
279,0.16207056864754102,0.37654070919266314,0.2719402810902442,0.16207056864754102,0.11717216117216114
280,0.08938506017129848,0.2760001507041595,0.16123018106572212,0.08938506017129848,0.23005152224824357
281,0.12011763952892991,0.31240630195480457,0.19857732485174936,0.12011763952892991,0.2627396201738874
282,0.172600813574802,0.40069264637180907,0.3071836655940141,0.172600813574802,0.28383455882352937
283,0.1802463292233441,0.40249847355831453,0.29950428866994083,0.1802463292233441,0.22790426742468906
284,0.12339591048269445,0.31498163713425764,0.1961714533031263,0.12339591048269445,0.3268134344671437
285,0.17532498249824977,0.39716121836996837,0.29467247174343714,0.17532498249824977,0.20339285714285715
286,0.14801533496852975,0.35378912837279763,0.24254758680853566,0.14801533496852975,0.20853017755191666
287,0.16306685450819677,0.3756328763803802,0.26913204374436683,0.16306685450819677,0.26473206293148904
288,0.15841557858985236,0.39090614246835564,0.3009811277570066,0.15841557858985236,0.2586404421479048
289,0.12662048531259149,0.3176858683356748,0.19513076604616653,0.12662048531259149,0.1693347342076993
290,0.14434214485493302,0.33482800953462255,0.21197172935937914,0.14434214485493302,0.20393187277266508
291,0.12972829131652652,0.35123136186846776,0.2610061411038824,0.12972829131652652,0.33674183948125835
292,0.1294789959016393,0.34732510832665475,0.2536922248500309,0.1294789959016393,0.3034709956631975
293,0.1323899700389214,0.34334524186108895,0.24391054364433518,0.1323899700389214,0.29729806499543343
294,0.15334335839598986,0.3758808222304984,0.277074927669017,0.15334335839598986,0.2830591969356093
295,0.15999999999999998,0.38996392700295557,0.29992785400591115,0.15999999999999998,0.2595618955240666
296,0.1777856045081967,0.40246120268946767,0.2993511963625419,0.1777856045081967,0.3071300639658849
297,0.15528629025793939,0.3884234073568207,0.29927423419776256,0.15528629025793939,0.2242740582920057
298,0.10573081492325972,0.2979615857113611,0.18846154157620276,0.10573081492325972,0.17702208803432387
299,0.1015,0.29216143148508716,0.18232286297017433,0.1015,0.31178311713573426
300,0.12520933977455703,0.3514985827487861,0.26257848594845795,0.12520933977455703,0.30150340355499883
301,0.15505178482855728,0.37879697804506673,0.28449038643301894,0.15505178482855728,0.14149286981145387
302,0.1685732567836294,0.3993198906106309,0.304493267654003,0.1685732567836294,0.17052108377222036
303,0.15885982975727608,0.36090658300402934,0.24309350649350647,0.15885982975727608,0.24182146943965122
304,0.1635096166544608,0.3775174907762858,0.2690157482436501,0.1635096166544608,0.29283262552332756
305,0.12187775217613932,0.3403625926871663,0.25096968102205397,0.12187775217613932,0.22622492965971225
306,0.15189120334241774,0.36176685325394375,0.2557512998230521,0.15189120334241774,0.22792076378283277
307,0.12478391398813223,0.3247348588902628,0.21790188980426123,0.12478391398813223,0.24089824879227062
308,0.1604723934257832,0.38331434537124676,0.2816839038909271,0.1604723934257832,0.36326765188834154
309,0.13767331988278814,0.37056139311820224,0.2887761464708283,0.13767331988278814,0.36073778567579956
310,0.1229474471591546,0.30597463639756894,0.18105437847682876,0.1229474471591546,0.4067307692307693
311,0.13056811587232886,0.32190425910717463,0.20567228646969155,0.13056811587232886,0.21512595964006623
312,0.10751978148914663,0.3076152493895331,0.20119093580077296,0.10751978148914663,0.35303163017031636
313,0.14997173554776874,0.3504225192083885,0.23390156732123946,0.14997173554776874,0.31559996345837055
314,0.11632426423755908,0.31600274257947963,0.21335695668384116,0.11632426423755908,0.20295026673732552
315,0.12494490880850594,0.313555548384636,0.19622127915226018,0.12494490880850594,0.22898682461061923
316,0.16070464736730528,0.3781933847086145,0.27597747468261846,0.16070464736730528,0.24869982316534034
317,0.1285087258987076,0.33439189717245554,0.2287663425474959,0.1285087258987076,0.36032713944455586
318,0.11226797129079295,0.3133669488175435,0.21319795505350114,0.11226797129079295,0.08861980460341118
319,0.12094203063800503,0.3446639440248544,0.2604438267736987,0.12094203063800503,0.13486694107675995
320,0.12139060092449924,0.34638004713424825,0.259978892419498,0.12139060092449924,0.15585022801391088
321,0.1492729310917244,0.359941865514373,0.25433786884529724,0.1492729310917244,0.22858070162988195
322,0.11757938527016441,0.3155264501438301,0.20789412974733143,0.11757938527016441,0.4486105784536367
323,0.15111558613622814,0.35372473094690804,0.24121828962135983,0.15111558613622814,0.16573234581222107
324,0.139530212084834,0.358263546753876,0.26546666933808405,0.139530212084834,0.2706191331191331
325,0.13322217221722174,0.33619492862747813,0.22894551282051281,0.13322217221722174,0.260860120330876
326,0.16338117367340324,0.38356768851494194,0.2843730296830774,0.16338117367340324,0.2752810785705522
327,0.1513984375000001,0.353928142043618,0.24105940908723583,0.1513984375000001,0.35229581662373394
328,0.17834003744059898,0.41419853291160824,0.32371699094201845,0.17834003744059898,0.2381818444624948
329,0.14194201521292893,0.33939492682176503,0.22190582321767216,0.14194201521292893,0.342044457044457
330,0.1184373749019231,0.33287000444963455,0.24386525909542295,0.1184373749019231,0.34450337665647296
331,0.11333093309330936,0.3102370788916151,0.20181229159661146,0.11333093309330936,0.3853099610232762
332,0.19666606642657056,0.436984936361619,0.3436377398700968,0.19666606642657056,0.4261441384286212
333,0.15542604535053053,0.36933867748933624,0.26582526427761144,0.15542604535053053,0.23886634460547507
334,0.11164160162904704,0.31365484217261363,0.2080264810871332,0.11164160162904704,0.21732246468484664
335,0.13673409042725548,0.34125667152821176,0.23304516220191263,0.13673409042725548,0.20102954698955972
336,0.14401562499999992,0.36498588715420216,0.27294052430840443,0.14401562499999992,0.24382721965886267
337,0.13473289293157173,0.34175807057254803,0.23705035528195262,0.13473289293157173,0.313444585427344
338,0.180141656662665,0.3872856055738878,0.26628789782244555,0.180141656662665,0.2474142866967295
339,0.17420498937961768,0.4093667759630379,0.31932357316684046,0.17420498937961768,0.2911111111111111
340,0.14731234524442888,0.3555369679186431,0.24744924534842844,0.14731234524442888,0.22314824665621233
341,0.13114583258282592,0.33070112150751124,0.2181105778493706,0.13114583258282592,0.3479746981451508
342,0.15912585373279015,0.34167588167309654,0.20710005588061275,0.15912585373279015,0.23936807974316088
343,0.16282674406966274,0.36427432589453346,0.2468951636497414,0.16282674406966274,0.29440691955290493
344,0.13090753073770484,0.33415168368431203,0.2254883058932144,0.13090753073770484,0.24356405585913787
345,0.15650270931130666,0.3401265895338524,0.2062477604450914,0.15650270931130666,0.28937448253022025
346,0.15735802298519072,0.3700167055555754,0.2663173651407694,0.15735802298519072,0.2098499543419347
347,0.1295665021868342,0.3395721932161405,0.23701138205861272,0.1295665021868342,0.36080003930036963
348,0.09752317637082195,0.2884950613983807,0.1799437700551175,0.09752317637082195,0.1957942698840855
349,0.17325989342465314,0.3915349467397553,0.28455010663020425,0.17325989342465314,0.2973323514923211
350,0.12213512733337611,0.30951897275624596,0.18576769084573963,0.12213512733337611,0.26040703131598536
351,0.14288233787849694,0.3634172364811339,0.27106979720527385,0.14288233787849694,0.23623611508126638
352,0.15044048286579406,0.3613991132497658,0.2529172607679435,0.15044048286579406,0.2803717282951154
353,0.10478016772293715,0.2805888553181876,0.15361737519050103,0.10478016772293715,0.23082517482517476
354,0.15725023603398894,0.3522971487815679,0.229093825495158,0.15725023603398894,0.26694217749594096
355,0.15976753613537076,0.3493698173462801,0.2162045624218187,0.15976753613537076,0.27550355346407973
356,0.12692659958720318,0.3538389907238222,0.26382478227323786,0.12692659958720318,0.19364565779125945
357,0.16852556154915083,0.3934149562635584,0.2927787894288151,0.16852556154915083,0.24422073623059626
358,0.1600031386151685,0.39333342669453913,0.3056605761587412,0.1600031386151685,0.24878909288442758
359,0.13543054703753146,0.3278305036354594,0.21279991319585592,0.13543054703753146,0.2388943016879086
360,0.12871638245626682,0.34684805006459374,0.25826333521665373,0.12871638245626682,0.19145306013124413
361,0.13486757388118198,0.3447159946494964,0.24269684153662874,0.13486757388118198,0.21549085353149525
362,0.1491835079675617,0.3693272204162924,0.2742874248974615,0.1491835079675617,0.31734716256889206
363,0.1532464688728795,0.36568216070194604,0.26087138365813317,0.1532464688728795,0.2753466363592397
364,0.16620697682790733,0.39523089315316107,0.30204783265050744,0.16620697682790733,0.26572256583089515
365,0.17246479647964788,0.38435662440430846,0.27278365584932107,0.17246479647964788,0.3205399125341837
366,0.10083323196715738,0.2783634008860866,0.1540603378378584,0.10083323196715738,0.22110880341880343
367,0.15263976191622147,0.34746003659819835,0.22764054936395367,0.15263976191622147,0.18094234295415956
368,0.15763475458562173,0.37904569385316744,0.2778218785350915,0.15763475458562173,0.3705728493402741
369,0.1482531012404961,0.3505481845537055,0.2355901666264187,0.1482531012404961,0.2947098452077742
370,0.12196332411701398,0.322163902504028,0.21640115677402805,0.12196332411701398,0.2366443842974783
371,0.17789727386567777,0.4018361961489568,0.3008778445665582,0.17789727386567777,0.1964285714285714
372,0.17542499249924984,0.4058557392641321,0.3118614935297645,0.17542499249924984,0.29378382924311147
373,0.16245864661654127,0.39233886372557664,0.29776043421807064,0.16245864661654127,0.23330470992664
374,0.13435233523352338,0.36159914324272907,0.2764936160184114,0.13435233523352338,0.2845157300651163
375,0.10701215004545254,0.310021098237888,0.20801789638487084,0.10701215004545254,0.16210526315789472
376,0.13378225806451613,0.3333484887551177,0.22113246138120313,0.13378225806451613,0.25881328957424804
377,0.1670387008516836,0.3639062114323284,0.24173502116128967,0.1670387008516836,0.30738351616304377
378,0.1210833963759502,0.31838095594302784,0.2065951191341553,0.1210833963759502,0.32137083817266743
379,0.15264178841753215,0.361217135284992,0.2531506937349198,0.15264178841753215,0.17999396775221085
380,0.15913605442176856,0.36959988085407375,0.2589276528646103,0.15913605442176856,0.23995825771324863
381,0.15117764958153973,0.3611760793482902,0.25499685953350093,0.15117764958153973,0.3376426526996241
382,0.16521546993438124,0.3793621154773211,0.2752932910858799,0.16521546993438124,0.25080479262672806
383,0.13403230323032292,0.3493348433691925,0.25260508027773904,0.13403230323032292,0.2286549707602339
384,0.1680978806614869,0.3930169637785045,0.2918381662340352,0.1680978806614869,0.2243719050838726
385,0.10669736910528785,0.2783944430875907,0.14739414796460576,0.10669736910528785,0.3538461538461538
386,0.11633064758282455,0.3335552488008826,0.24344920243611615,0.11633064758282455,0.2388968990789011
387,0.15200581788499481,0.36589059606977303,0.2637695563695564,0.15200581788499481,0.2135368140216492
388,0.1492777924939496,0.3572697179597881,0.244983850931677,0.1492777924939496,0.16347185469156558
389,0.1399109887295082,0.3422649697696375,0.22970796208025857,0.1399109887295082,0.2891443867020492
390,0.16534915882006315,0.40201796600779116,0.31333761437545604,0.16534915882006315,0.0935216325143852
391,0.16435761637123514,0.3726587360403457,0.2616022393382212,0.16435761637123514,0.1658274495231017
392,0.11791437808078868,0.31918493368003864,0.2135411111985,0.11791437808078868,0.16815136597281538
393,0.12014369117288229,0.32576233838217533,0.22423729441858614,0.12014369117288229,0.2606203457101875
394,0.15833301325139235,0.38780765405942375,0.2989492816160628,0.15833301325139235,0.22333121457704325
395,0.17910804172866757,0.3973214557755382,0.2894268280937412,0.17910804172866757,0.25038315485683904
396,0.1452149208596835,0.34833852369699003,0.23624720567461313,0.1452149208596835,0.22925116713352
397,0.16997469746974697,0.37930963441483523,0.2646698738901765,0.16997469746974697,0.1958862261089273
398,0.1311521152115212,0.32584915874628406,0.2093940870695257,0.1311521152115212,0.3667725581820156
399,0.1591478078897562,0.36705217668052575,0.2538087375815391,0.1591478078897562,0.17016161616161618
400,0.17472380129313095,0.3908786005938973,0.2833095986015326,0.17472380129313095,0.26658850574712645
401,0.14577250900360142,0.35869411763370157,0.25484321726020026,0.14577250900360142,0.2236653889230672
402,0.14368289538998585,0.37387900835973015,0.29139222593948866,0.14368289538998585,0.2601635352238689
403,0.12120612734208334,0.30490757033155835,0.18340288597895,0.12120612734208334,0.2537436868686868
404,0.16312099779450906,0.3975537139213469,0.3128654322536757,0.16312099779450906,0.22128362813656927
405,0.18278438721250556,0.40549006484524797,0.3024113552654848,0.18278438721250556,0.26615079365079364
406,0.17289915966386554,0.3788297206792049,0.2618611220306787,0.17289915966386554,0.28716376306620206
407,0.1502741415857572,0.3689501783560366,0.2683520735405588,0.1502741415857572,0.28507816257816254
408,0.13279088716354864,0.34933620826859973,0.2550906422101022,0.13279088716354864,0.2076180571735529
409,0.14964092726683248,0.36888349084108296,0.27348512714850104,0.14964092726683248,0.19154109668993993
410,0.14154188827392455,0.3376762126690246,0.22126864879019997,0.14154188827392455,0.28798546868741026
411,0.13097952767244284,0.331495774060795,0.22203249277670445,0.13097952767244284,0.39296213437847294
412,0.14595309530953093,0.352393109882264,0.2428800291454662,0.14595309530953093,0.3030563888526586
413,0.11624815433485954,0.3445944145248745,0.2706925203800299,0.11624815433485954,0.331307932066632
414,0.1323899700389214,0.32205923187653757,0.20133852367523233,0.1323899700389214,0.23076818768684798
415,0.14702883443453718,0.34894033345905445,0.23882299804903453,0.14702883443453718,0.18799611202235586
416,0.11829694621057227,0.3140160548047096,0.20243821718827476,0.11829694621057227,0.2778508185274918
417,0.15389413725090118,0.36968437154850375,0.2685804685952051,0.15389413725090118,0.2749792679835653
418,0.11277757505921521,0.3047675797800733,0.19098000944171623,0.11277757505921521,0.29722584215506004
419,0.13480655876966965,0.3353569025909631,0.22110068764258686,0.13480655876966965,0.24607278505782898
420,0.15543981147501568,0.3536555289383099,0.23643143492658852,0.15543981147501568,0.2189748781654538
421,0.17652813520261182,0.4110639263586183,0.32107158231201294,0.17652813520261182,0.2428784428540447
422,0.12497975819048421,0.33665379138228985,0.23534806638361128,0.12497975819048421,0.2620300837028574
423,0.11081083504098367,0.3014716271841445,0.19032158428632173,0.11081083504098367,0.31253511168631964
424,0.17643593877845692,0.38483901722303704,0.26380615688916026,0.17643593877845692,0.291426961926962
425,0.1458011743219213,0.3659024309653779,0.2732025132869132,0.1458011743219213,0.2756053262683791
426,0.1598867981183065,0.3906547271984041,0.29953585816019523,0.1598867981183065,0.31954537998906507
427,0.15589714221683287,0.381762601894768,0.28773091935587025,0.15589714221683287,0.17035590277777782
428,0.14971078971073956,0.35889175903535064,0.24936193864922204,0.14971078971073956,0.06684830278219443
429,0.18130448717948716,0.39589534720090436,0.28618172004283443,0.18130448717948716,0.2289091252587992
430,0.12629824561403508,0.3233345584981702,0.2080726257682703,0.12629824561403508,0.2617435746228316
431,0.16359765926708525,0.3568175527367999,0.2274397869394292,0.16359765926708525,0.1812832557818022
432,0.16164265254196605,0.3888065242610984,0.29632774343826473,0.16164265254196605,0.14913068018814923
433,0.1317432308950127,0.3327820917322658,0.22007772167450623,0.1317432308950127,0.3943052260464885
434,0.10794339803959246,0.2906320455604565,0.168377295041728,0.10794339803959246,0.3979759309135991
435,0.11439347673004291,0.30103285695674065,0.18427876045339547,0.11439347673004291,0.1257445309603263
436,0.15930509816275507,0.3816504458098852,0.27869069529426027,0.15930509816275507,0.32701120857699806
437,0.17111858974358965,0.4242030890082613,0.3501689985293432,0.17111858974358965,0.2291478417336541
438,0.14693323347057785,0.369423276587301,0.2739800862334463,0.14693323347057785,0.30705453829213286
439,0.1630501253132833,0.36557436720325864,0.25104848377995065,0.1630501253132833,0.2379349239521653
440,0.15052610673329492,0.3613515657831759,0.2576509180997619,0.15052610673329492,0.19269663177670418
441,0.13156071954420323,0.3325216099133617,0.22192178073831692,0.13156071954420323,0.2103053322302862
442,0.14697154822934308,0.3689695336429659,0.2769959708272457,0.14697154822934308,0.22782296650717707
443,0.17102793260298552,0.41079768575966025,0.3295395063133495,0.17102793260298552,0.34747248394307206
444,0.17556400921732723,0.3865913560309151,0.27305469362717577,0.17556400921732723,0.3294682707786156
445,0.14704833574008658,0.3606111842865763,0.2581256970929794,0.14704833574008658,0.17122119720308385
446,0.16206061822561227,0.37543702312107374,0.27275280979092303,0.16206061822561227,0.26472174738841403
447,0.15539960919982054,0.3763463624465738,0.2768935064935065,0.15539960919982054,0.2720722086908558
448,0.13000000000000003,0.33381024123401026,0.22762048246802047,0.13000000000000003,0.11164968053607605
449,0.11176283105132427,0.3140081156725884,0.21249056924252835,0.11176283105132427,0.1261881151918947
450,0.1377409009636039,0.3544875092827823,0.2584932166383567,0.1377409009636039,0.32575186527210265
451,0.1288179164795689,0.3307363961557136,0.21883695935228942,0.1288179164795689,0.2195102459016394
452,0.15206807334237504,0.36783135258715494,0.2655265584895598,0.15206807334237504,0.2925182087045242
453,0.13918690474761886,0.35910943000014417,0.26584505050505053,0.13918690474761886,0.21054829866150615
454,0.18023220686123906,0.4052247592622704,0.3039851048020626,0.18023220686123906,0.1981547619047619
455,0.13117377170091926,0.33900169372365585,0.2396558440454733,0.13117377170091926,0.36343988225143375
456,0.16400329937856364,0.3906016829830403,0.2981967672089534,0.16400329937856364,0.3215309928435989
457,0.1367485701469103,0.3576113729757675,0.2637256056577144,0.1367485701469103,0.2697848200761192
458,0.13411092959190218,0.3441524426798248,0.24508302617584535,0.13411092959190218,0.36565919992737517
459,0.10926065162907271,0.319377949740893,0.23023459622364065,0.10926065162907271,0.29116073916699503
460,0.15629454260353368,0.3709416799072729,0.26729427460747845,0.15629454260353368,0.2482195303072496
461,0.13901002506265667,0.3478896970822205,0.24775934403912764,0.13901002506265667,0.23225722425722434
462,0.1575231820439289,0.37547742737582257,0.2769084906637873,0.1575231820439289,0.30148707766859606
463,0.12623983863419086,0.34593637833205215,0.25639307939572265,0.12623983863419086,0.258349618559074
464,0.1327348869395478,0.3392006053427448,0.2349314368063941,0.1327348869395478,0.2584344837144837
465,0.12433150886626981,0.3316593820383005,0.2296557463440614,0.12433150886626981,0.2620061347512328
466,0.12709107207888623,0.31284048389897623,0.1914988236401801,0.12709107207888623,0.3614572776159774
467,0.17913075728652658,0.40963315885748464,0.31200480314191603,0.17913075728652658,0.09010599333565841
468,0.14841739610503918,0.35245383096511673,0.24107286972015513,0.14841739610503918,0.2540790697674419
469,0.09719094342491134,0.29165135735354625,0.18592082785726982,0.09719094342491134,0.343446251570571
470,0.12852912743728961,0.3213035156680932,0.2035487764616071,0.12852912743728961,0.15439428755998522
471,0.11507829337892676,0.3247721911847835,0.2343877956117135,0.11507829337892676,0.23920516275701487
472,0.16304561446391422,0.38671256729707704,0.2863339056663255,0.16304561446391422,0.24853113128936602
473,0.15008629175326682,0.339280470752073,0.21438835799761238,0.15008629175326682,0.12841529276311883
474,0.13682716079149979,0.3314956881545713,0.20833705472614292,0.13682716079149979,0.27163571679082626
475,0.1225506072874495,0.33533836609384904,0.24557551761279922,0.1225506072874495,0.28755033186585355
476,0.1260075248659064,0.3265340035402319,0.21605295734865104,0.1260075248659064,0.1618302954460131
477,0.14155032248237281,0.3550474760729863,0.25799430718122707,0.14155032248237281,0.21726715686274511
478,0.1584144361632531,0.3778213291503564,0.27381378597420647,0.1584144361632531,0.21278131588803523
479,0.15573294893179568,0.36571242662105774,0.2569589553785241,0.15573294893179568,0.3978775451471329
480,0.1317326624073274,0.3278163575853694,0.21516739035608412,0.1317326624073274,0.39148494915936777
481,0.15001105995395844,0.3817537042284629,0.2944852885490088,0.15001105995395844,0.38399838748059834
482,0.16787592601481613,0.3856129646907831,0.2804740773519338,0.16787592601481613,0.2766815429589152
483,0.154241469289442,0.3460694100134703,0.22465588144805662,0.154241469289442,0.17176342448419823
484,0.15720222912099344,0.36780717580033034,0.26020989335867384,0.15720222912099344,0.23378805885681941
485,0.11973146847268763,0.318825033510772,0.2131871300761688,0.11973146847268763,0.31541965392435867
486,0.133544520383116,0.3542071281337955,0.25832521550135906,0.133544520383116,0.15906037536131584
487,0.1462081467430236,0.34178790032277717,0.22015950715950716,0.1462081467430236,0.2139449068360833
488,0.16496901325514043,0.3911700554073723,0.29340208430446374,0.16496901325514043,0.2743923611111111
489,0.16301414458913333,0.3991563964262414,0.3172845036742161,0.16301414458913333,0.24789235329703568
490,0.1389443830990873,0.3489106199549762,0.24493247371177768,0.1389443830990873,0.2011240425844845
491,0.13997015881147545,0.3359729438579514,0.22000557009295196,0.13997015881147545,0.2813320355951057
492,0.14245579407241443,0.35568379236459136,0.24945599658435397,0.14245579407241443,0.2775066093381525
493,0.1535349587203301,0.4063161269395602,0.33356233643846017,0.1535349587203301,0.25031684981684976
494,0.1417589110356442,0.3619212948075141,0.26832476754373996,0.1417589110356442,0.2357142857142857
495,0.1651195596518176,0.3905482267991375,0.2948573342946397,0.1651195596518176,0.20596610176470104
496,0.11270252802356352,0.31039808816639697,0.205391120285667,0.11270252802356352,0.2835529938471115
497,0.1684517409114182,0.3912557854070096,0.29060808899118273,0.1684517409114182,0.22508410542709323
498,0.16820318047426297,0.37970050351043694,0.27299464607234797,0.16820318047426297,0.25388855866485605
499,0.14044135561611826,0.3485841606574919,0.2452856100827474,0.14044135561611826,0.32613999941586147
500,0.12661148178370862,0.3291371068037692,0.22305125004012116,0.12661148178370862,0.23097449798384379
501,0.1410683850983876,0.34797923454784674,0.2398216988989183,0.1410683850983876,0.20365572196620582
502,0.10353173114309876,0.3369058429368115,0.26574822358742545,0.10353173114309876,0.2966518302894136
503,0.1778174268462982,0.37615629759117947,0.24967774148976252,0.1778174268462982,0.29970502209381644
504,0.11634722805669918,0.3091105117575875,0.1975265674017767,0.11634722805669918,0.21095649379859904
505,0.1717720948853969,0.3875813700427063,0.2816185503146188,0.1717720948853969,0.29512987509456434
506,0.12109874487704926,0.3022198472233275,0.17824220469255664,0.12109874487704926,0.19851564414287065
507,0.1706954100249663,0.40842654337327955,0.3214622666966264,0.1706954100249663,0.32256650749308957
508,0.14253059395801335,0.33968545128900546,0.2233097146619842,0.14253059395801335,0.21734608634608635
509,0.12091987179487186,0.31969456997935286,0.21454939636896198,0.12091987179487186,0.2833060288335518
510,0.15602543594177842,0.3903621359092898,0.30767339993502285,0.15602543594177842,0.2927713868933581
511,0.16344283976892665,0.3686918747300417,0.25349806992223006,0.16344283976892665,0.22209443686557578
512,0.15137653520359953,0.352936655364024,0.2351202403208489,0.15137653520359953,0.2925155186937083
513,0.14245317491812684,0.34890761521153935,0.24490888058682503,0.14245317491812684,0.258429699019863
514,0.14297004117336068,0.35474436400088116,0.24954864565504092,0.14297004117336068,0.3061210202979318
515,0.19090396158463377,0.41852564389645386,0.3172433646236401,0.19090396158463377,0.30326704190118825
516,0.14350000000000004,0.35825142002365307,0.2585028400473061,0.14350000000000004,0.33990087601992364
517,0.1259758018052621,0.30926106518699176,0.18257052676345933,0.1259758018052621,0.26870632778527515
518,0.1807950151800607,0.4253891175619242,0.34318820476372697,0.1807950151800607,0.18563600754905102
519,0.1390029558307567,0.3572830178551072,0.26556012404870105,0.1390029558307567,0.29742710399186373
520,0.14139182522903465,0.3536475787613508,0.2545115070646323,0.14139182522903465,0.24419092389092395
521,0.15262832085013764,0.3686069314875692,0.26595722127486315,0.15262832085013764,0.3088919294063741
522,0.12041041101396838,0.34492018968021193,0.25701955733248705,0.12041041101396838,0.2078111111111111
523,0.1403619486588567,0.34349954634416885,0.2342751953706243,0.1403619486588567,0.226831884057971
524,0.11022882691530769,0.30832848111413685,0.20319930839765837,0.11022882691530769,0.2943608213280344
525,0.15341680324091694,0.3744318473593499,0.2740300882368659,0.15341680324091694,0.22699041474654377
526,0.15081093524374095,0.37383207352133085,0.2800422765551797,0.15081093524374095,0.23275618898497086
527,0.13729289917159676,0.35417772671378833,0.25876965508438315,0.13729289917159676,0.2285180240320427
528,0.15806781708507336,0.3728556469400282,0.2685756597099097,0.15806781708507336,0.23018691326888052
529,0.12790705128205138,0.3459680123214862,0.2581219220788697,0.12790705128205138,0.32945469734943417
530,0.12959098547929537,0.31928331832416024,0.20038466568972982,0.12959098547929537,0.09444677661169419
531,0.11277549791792511,0.29420857431537195,0.1718661527948937,0.11277549791792511,0.2819219108542947
532,0.12267136270491814,0.3366802593941427,0.24501779337844914,0.12267136270491814,0.21857640246880122
533,0.12795801331285206,0.32388874389146494,0.2098614611572257,0.12795801331285206,0.2563723698417296
534,0.17427995391705062,0.39920147481423984,0.29984304179437843,0.17427995391705062,0.3431838874469575
535,0.13795338869327317,0.3325597451853033,0.21721271298406025,0.13795338869327317,0.2032925578373151
536,0.15325390156062432,0.3854389868033957,0.3013701704855429,0.15325390156062432,0.2564635991323284
537,0.14740930694103524,0.3618954002162101,0.26497218655034976,0.14740930694103524,0.23992389092389088
538,0.11592336677386844,0.3195217481385487,0.21819676272936064,0.11592336677386844,0.23263886078980425
539,0.13766562446136027,0.33477815225982116,0.21622505559692184,0.13766562446136027,0.2273881745426368
540,0.11185173976397492,0.2907646895517334,0.16382589957551702,0.11185173976397492,0.2954470655319802
541,0.1535921835990014,0.36789068271869024,0.2655969982393777,0.1535921835990014,0.14593350041771097
542,0.1396115288220552,0.354465685419981,0.25970831319585164,0.1396115288220552,0.22371380471380461
543,0.12851682929854258,0.3288570810236422,0.2206805034501993,0.12851682929854258,0.3193183200197217
544,0.17177891156462588,0.3785125817392315,0.2624673403492112,0.17177891156462588,0.20717584168121805
545,0.13121799400106532,0.3431011920986149,0.24676639619509924,0.13121799400106532,0.20744690604901123
546,0.16058595960444855,0.37814263418478533,0.2771133491606735,0.16058595960444855,0.26082258300424166
547,0.15784484556968126,0.36476057242205784,0.24883145370475318,0.15784484556968126,0.12604700854700848
548,0.11692266294279352,0.31475454526925833,0.20566376465292968,0.11692266294279352,0.12294487194786297
549,0.1610369038614689,0.36895687373195674,0.25483993974097563,0.1610369038614689,0.305698163848289
550,0.15691015126225336,0.36356853054734406,0.25331675857018143,0.15691015126225336,0.30850517703939445
551,0.11051067209172995,0.29122161256794976,0.16742188095243965,0.11051067209172995,0.2573354244625431
552,0.13393802576892772,0.350936382408939,0.2559967132800226,0.13393802576892772,0.27095173832901354
553,0.13924290497161992,0.3250832067233141,0.19768060350338834,0.13924290497161992,0.3893648018648018
554,0.13453189036885255,0.309057263455907,0.17405074617410896,0.13453189036885255,0.2524454187896666
555,0.15618055650003398,0.3595961463317251,0.24383117966338225,0.15618055650003398,0.3178083538083538
556,0.1600071303114777,0.3851900910666085,0.2853659215102616,0.1600071303114777,0.21368697016321234
557,0.1551317861085777,0.36426464380997925,0.255265715402803,0.1551317861085777,0.30425980084291515
558,0.12146513165010274,0.32122146490353565,0.21151266650686576,0.12146513165010274,0.22846172146172145
559,0.15162707550454424,0.3699795484374422,0.27270494586579586,0.15162707550454424,0.28367235345581804
560,0.15835015368852456,0.37231572394197565,0.2649311405069021,0.15835015368852456,0.23876026475802306
561,0.1715920809869889,0.378887957270231,0.26659175256648426,0.1715920809869889,0.2527345239527572
562,0.15370362036203616,0.35410188766573325,0.2357965346073942,0.15370362036203616,0.17792670866355076
563,0.14763757381643483,0.3422988434797515,0.22332253932663335,0.14763757381643483,0.08190108038457733
564,0.14816019604074573,0.3754088712330479,0.2894973503846043,0.14816019604074573,0.26990988372093017
565,0.17489113064642683,0.39956087272813473,0.30133948416341577,0.17489113064642683,0.2054928202317569
566,0.13462794569672137,0.32212970113261485,0.20000351087178703,0.13462794569672137,0.22082486546613356
567,0.18158026113671277,0.3971457775685904,0.2861310328637552,0.18158026113671277,0.2995481392171047
568,0.16517987275882018,0.3601409672294184,0.2379221889411965,0.16517987275882018,0.3254413521261348
569,0.12549891114633877,0.34269722089476645,0.24939661949685538,0.12549891114633877,0.2152130280802581
570,0.09096532305868411,0.2954148707093094,0.19989909530125055,0.09096532305868411,0.28090482676238493
571,0.17542218134288623,0.3874151483676965,0.2799859340496205,0.17542218134288623,0.24781355257645582
572,0.13686591478696744,0.3506628519887355,0.24859387440353606,0.13686591478696744,0.2942937846334186
573,0.15817297228090393,0.3743883301464185,0.27243071573102906,0.15817297228090393,0.262140873015873
574,0.14009232152028767,0.34801885027253754,0.2468530575044998,0.14009232152028767,0.23087286174199956
575,0.20333680020544434,0.427207679944904,0.32074175947891936,0.20333680020544434,0.3234446333393701
576,0.1745559928958863,0.40410393720846816,0.30909588862516363,0.1745559928958863,0.1607866889445837
577,0.1438983973165861,0.36398501847588055,0.27117324231858897,0.1438983973165861,0.242115610880205
578,0.1439476711627386,0.3438279024613432,0.22876046259720917,0.1439476711627386,0.28758350033918223
579,0.13179207920792083,0.33695702764471125,0.23232989687358085,0.13179207920792083,0.3717730455357574
580,0.14227332013672117,0.36941641204823716,0.27928618382303205,0.14227332013672117,0.31843308775214296
581,0.13062364406067573,0.33766080021838696,0.23307431231542258,0.13062364406067573,0.35253960836671105
582,0.17473201210190054,0.4103446577327884,0.3262252912617757,0.17473201210190054,0.31532929754748396
583,0.15327807272624894,0.36221947205311905,0.2488827986537402,0.15327807272624894,0.22139761095872476
584,0.13425289101156407,0.32310582814727207,0.20070587427141612,0.13425289101156407,0.26979655966116123
585,0.12250000000000003,0.3347240263774823,0.2394480527549645,0.12250000000000003,0.2759338336783989
586,0.13115553048848783,0.3250658183049049,0.20882057563283413,0.13115553048848783,0.2986457671957672
587,0.0832065076338936,0.26726660390296847,0.15412019253814976,0.0832065076338936,0.32259544648925176
588,0.14166541353383463,0.35961030668195365,0.26688978629623805,0.14166541353383463,0.283523172043686
589,0.14018328338381647,0.3360143767212808,0.21966218667492876,0.14018328338381647,0.23272318272228415
590,0.15644768747193535,0.3462506019721276,0.21360582900038452,0.15644768747193535,0.23624484339190227
591,0.15297105532786884,0.36455288825200405,0.2601636658482705,0.15297105532786884,0.25150980220587876
592,0.13966722293590106,0.3405167757658495,0.22969910565989698,0.13966722293590106,0.18442744656917887
593,0.11254022850415075,0.3002843411252397,0.1814882252421779,0.11254022850415075,0.3022366263679822
594,0.1364615901670828,0.3527738893171638,0.25562459830016204,0.1364615901670828,0.18905340760157271
595,0.14685256410256403,0.3730103065530139,0.28031548490089975,0.14685256410256403,0.19295521994635073
596,0.15232012274405782,0.34908418956074827,0.22752813363338092,0.15232012274405782,0.23275876009609955
597,0.16386072498609944,0.38881730993592856,0.29291316989965815,0.16386072498609944,0.3019844243951234
598,0.09506880917669303,0.30205235259405994,0.21396708683473392,0.09506880917669303,0.34561648167985204
599,0.1432281224079275,0.3620534854938551,0.263650726171855,0.1432281224079275,0.29854271870755655
600,0.14841971871549942,0.3589180141831749,0.25299659093535104,0.14841971871549942,0.35794704653505527
601,0.11418506659836065,0.3114866728530532,0.202603212509385,0.11418506659836065,0.2247177952188364
602,0.15676295105180427,0.368767660150195,0.2620094181967816,0.15676295105180427,0.2202581018352756
603,0.1570625622622034,0.36898383736914553,0.26284255021388436,0.1570625622622034,0.23654116076861176
604,0.1305037168169948,0.3485092205023241,0.25301100737065857,0.1305037168169948,0.2535735576923077
605,0.1509414473025723,0.36959793584955325,0.2693129770939618,0.1509414473025723,0.3315540807776102
606,0.14395917304587835,0.36706573068005577,0.27821311526835496,0.14395917304587835,0.36840066494066187
607,0.13763782051282053,0.3199193868614891,0.19256313269733702,0.13763782051282053,0.23656138059804793
608,0.1670759132146115,0.3869687133464945,0.2847856002637661,0.1670759132146115,0.12618925518925522
609,0.15517446978791521,0.35846758065365764,0.24458622173148484,0.15517446978791521,0.3041665660225443
610,0.15564363309597296,0.3877968601302232,0.30330645406850054,0.15564363309597296,0.27727511138649297
611,0.15703075202739727,0.3889821655228217,0.30090282699084875,0.15703075202739727,0.32622413422751745
612,0.17245279474777067,0.4057466645039276,0.313587739512314,0.17245279474777067,0.2936888139945434
613,0.1502937174869947,0.3756491386057658,0.28271084223754217,0.1502937174869947,0.16731857792034213
614,0.16265086972524045,0.37569366496347745,0.26708559047647396,0.16265086972524045,0.21661485492073412
615,0.16449906386519667,0.3829918620754683,0.2789855964205433,0.16449906386519667,0.32864453343966527
616,0.15120747950819677,0.3762774472595143,0.28213993550263505,0.15120747950819677,0.38687565679852437
617,0.14413145258103247,0.3672597162904867,0.27725652741890855,0.14413145258103247,0.1938123062558357
618,0.1338546671791916,0.32665498832558526,0.2106006422927874,0.1338546671791916,0.45661058528891474
619,0.11973681850214624,0.3352172247815968,0.24696081255890118,0.11973681850214624,0.18814061422433315
620,0.16100124927926196,0.36042864665200414,0.24185479474548438,0.16100124927926196,0.3121550024050023
621,0.1393425842584259,0.3423717600576521,0.23305835159845234,0.1393425842584259,0.06379158015703403
622,0.12581659836065584,0.3199765186624762,0.20731984060364073,0.12581659836065584,0.29983323577144455
623,0.14291289128912887,0.3542480914866242,0.25067040039499056,0.14291289128912887,0.13760321670814427
624,0.15301241917931002,0.3883172714831814,0.3046097046077429,0.15301241917931002,0.2238014571948998
625,0.12210176651305685,0.31090609371220773,0.1916086543983018,0.12210176651305685,0.24403435940278045
626,0.14149079631852746,0.34243287485828566,0.23088415707951648,0.14149079631852746,0.15156092913590904
627,0.14050000000000004,0.37435815922566673,0.29471631845133334,0.14050000000000004,0.2010965719063545
628,0.16324696898787602,0.39651206114104753,0.30853018430634305,0.16324696898787602,0.3176458901599968
629,0.13110887949260053,0.34005523599314474,0.2408927130010885,0.13110887949260053,0.28167807250316035
630,0.17018759501368189,0.38363890880945617,0.2729026275915485,0.17018759501368189,0.1923012459371614
631,0.09561859035913199,0.3024512077078043,0.20966523469734477,0.09561859035913199,0.17035470085470086
632,0.12690184018401843,0.33657249365526376,0.23634130694249067,0.12690184018401843,0.21844444444444439
633,0.17836117023621986,0.4003757508474599,0.2930291612224802,0.17836117023621986,0.2524739887352791
634,0.17289915966386554,0.376741594032067,0.25768486873640284,0.17289915966386554,0.22142229442745492
635,0.1508636740182248,0.3843120225375599,0.29889669703867017,0.1508636740182248,0.31760424259361464
636,0.12835413524459943,0.3363217512837479,0.229935232078297,0.12835413524459943,0.22853208812260534
637,0.1890676413192872,0.41030348236566927,0.29947168209276404,0.1890676413192872,0.3291269816006932
638,0.11868101525363318,0.3116848260853757,0.19600762166348495,0.11868101525363318,0.17137952086227942
639,0.16875898303593223,0.3989868695654611,0.3064557730590578,0.16875898303593223,0.26832730932189813
640,0.13871847514378627,0.3584683985332611,0.26249984677894966,0.13871847514378627,0.24357713137665965
641,0.16617097668390676,0.37929123835233947,0.27024052333686543,0.16617097668390676,0.16298075874347062
642,0.14325701300987337,0.3579371934719321,0.25736036092411746,0.14325701300987337,0.2559401288391463
643,0.11236593269430802,0.2987398780196452,0.18174789065067434,0.11236593269430802,0.2649527011351751
644,0.16674824882719624,0.37829705338894865,0.27209760912350484,0.16674824882719624,0.3309868711712327
645,0.16645583262298952,0.3781491442837641,0.2693866233215491,0.16645583262298952,0.2923447942990441
646,0.11373271830354291,0.30891625000262335,0.20236706339816096,0.11373271830354291,0.28144772058415235
647,0.18029389499781354,0.40848411403833307,0.305380438081039,0.18029389499781354,0.2633041559100129
648,0.14211620458412566,0.3635460835393826,0.26885975791051386,0.14211620458412566,0.18430933692817453
649,0.13445238095238102,0.3296530651127499,0.21740136832073773,0.13445238095238102,0.31539255489656803
650,0.17223899295597178,0.3763645143018909,0.25625104269183824,0.17223899295597178,0.2502993622309625
651,0.15907651886698032,0.38313426892473035,0.28511550011550013,0.15907651886698032,0.3502415718470765
652,0.13265261506945786,0.33686351638530626,0.2314218026316968,0.13265261506945786,0.26722571709190795
653,0.13868344543632133,0.374554298010992,0.2957417051493413,0.13868344543632133,0.19621655402950366
654,0.13989122818999566,0.3537882524838944,0.24879404858779747,0.13989122818999566,0.26056223860510447
655,0.1928998680151322,0.4162807206167555,0.31276170520324653,0.1928998680151322,0.4062952337583485
656,0.119230330964727,0.33288347436764676,0.2413062868058395,0.119230330964727,0.23774146943965124
657,0.1637974987859158,0.3647861719021539,0.23997734623247616,0.1637974987859158,0.17474093364197535
658,0.134193447894684,0.3463495106341793,0.24231212547899064,0.134193447894684,0.24886158266720865
659,0.14012499999999986,0.34472829386392506,0.2332065877278503,0.14012499999999986,0.3036405529953917
660,0.1539743489723985,0.386464188900733,0.2999796798566688,0.1539743489723985,0.31321774244144507
661,0.13545004420159118,0.33758810313149334,0.22827611785980434,0.13545004420159118,0.25715361004682846
662,0.1341471854973963,0.3371406976687311,0.22698702434266976,0.1341471854973963,0.24772010082165674
663,0.18115652653982176,0.4043019276047452,0.30129080212984694,0.18115652653982176,0.1255849320020443
664,0.12827687510750052,0.32277703175149375,0.20800031328798657,0.12827687510750052,0.3358545519453746
665,0.12209943359093746,0.3202600323390362,0.21132119749619752,0.12209943359093746,0.1595628717697098
666,0.12447516726711261,0.31848356419717416,0.199016793860123,0.12447516726711261,0.2724066319005478
667,0.13011504454873168,0.32741697636580847,0.21560386363415368,0.13011504454873168,0.28484596563594466
668,0.14606535163018902,0.35278808723216565,0.24544547120395327,0.14606535163018902,0.32944632295476195
669,0.1531935273823023,0.3762321323845781,0.27907721000455155,0.1531935273823023,0.2829464285714286
670,0.1419909987827536,0.37257836398232086,0.28617473039913455,0.1419909987827536,0.19667074788286903
671,0.11438953802336892,0.3104047139111435,0.2020303517755492,0.11438953802336892,0.2810046288310045
672,0.14649999999999996,0.35561748673717575,0.2492349734743515,0.14649999999999996,0.20778132016165252
673,0.1572731259202356,0.3632068843361432,0.2488675168318152,0.1572731259202356,0.28549989494827255
674,0.1430942561058169,0.35359340878180767,0.2469983053519817,0.1430942561058169,0.18512891594292802
675,0.14836197919793187,0.3540167216237064,0.2453094848515491,0.14836197919793187,0.2650611142257643
676,0.1584999999999999,0.3569797955930483,0.23595959118609677,0.1584999999999999,0.136761828475441
677,0.12360256410256419,0.31636333028073793,0.20452153235634746,0.12360256410256419,0.21401871648819026
678,0.10787933243641494,0.3152947954005141,0.21783092592819828,0.10787933243641494,0.2764199120508418
679,0.12368269230769233,0.34768935386554733,0.26701332311570997,0.12368269230769233,0.29602169059011163
680,0.12203776241679468,0.31606982127195604,0.20206411771032268,0.12203776241679468,0.21816554867561058
681,0.17261187916026627,0.4047324895132769,0.3132412207060212,0.17261187916026627,0.1857077189034424
682,0.1450202528379773,0.36869014327342425,0.26933978087089394,0.1450202528379773,0.30373076923076925
683,0.1534597673562778,0.3721426416907143,0.27336574866887314,0.1534597673562778,0.2539011802297806
684,0.19334266764332692,0.4141803870201355,0.3056754387536171,0.19334266764332692,0.3198640710382514
685,0.15677687770837745,0.3654206059335573,0.2562874564503597,0.15677687770837745,0.28794907102129474
686,0.15745112781954884,0.38750821532321966,0.29411417500734166,0.15745112781954884,0.1928018564470177
687,0.1594597610184366,0.376455492296952,0.27699146255703094,0.1594597610184366,0.12242614252449198
688,0.1669400669924243,0.39523632827326827,0.302592522561688,0.1669400669924243,0.17594932844932848
689,0.1450300751879699,0.33132085680433904,0.19858156323273823,0.1450300751879699,0.19827789502261134
690,0.1288588013002194,0.33051896540244696,0.22532032820445516,0.1288588013002194,0.25824299858658284
691,0.11778446115288235,0.3223809453392657,0.2171929683727668,0.11778446115288235,0.33820938132651085
692,0.14348211591035548,0.32915135646041094,0.202338481100111,0.14348211591035548,0.3188782739772483
693,0.11885489241803278,0.3339855966327435,0.2412614084294214,0.11885489241803278,0.19157921253136562
694,0.14719317876734567,0.3498273024076173,0.24026824728054336,0.14719317876734567,0.315144339203938
695,0.15701767418032778,0.37361948521546046,0.26920362207026527,0.15701767418032778,0.22519074519914314
696,0.11281751743062757,0.27661020637598643,0.13558537789071773,0.11281751743062757,0.23330725752826062
697,0.1577937625835065,0.36970659500650926,0.2608256648460056,0.1577937625835065,0.23022112502330655
698,0.18465081995428917,0.3858405172466587,0.260379394584739,0.18465081995428917,0.3580506390161563
699,0.14125070028011213,0.3478121864998073,0.24212297243939035,0.14125070028011213,0.30882395950506186
700,0.1323359860954995,0.33603885408083917,0.22840573597067937,0.1323359860954995,0.3530138271820483
701,0.15235133945012885,0.3357940679659601,0.20388545703166244,0.15235133945012885,0.3110780423280423
702,0.12059541752668047,0.3019785844418937,0.17676633383042645,0.12059541752668047,0.3341631701631702
703,0.17602000832013312,0.37857064255304074,0.2561012684658152,0.17602000832013312,0.1573477925912003
704,0.15730030880082338,0.38608969665016774,0.2905787756986886,0.15730030880082338,0.17716000195039833
705,0.14714516646353198,0.3525000736101698,0.23870981429327554,0.14714516646353198,0.2722952723551393
706,0.18128013962946946,0.41202514704305493,0.3134900148271708,0.18128013962946946,0.19405738590562555
707,0.1464011777695989,0.35269458223664885,0.24458680893409995,0.1464011777695989,0.26393270031650834
708,0.16560526315789476,0.3788772035100813,0.2735438807043731,0.16560526315789476,0.3116144505727481
709,0.17627700310801236,0.4021147596542538,0.30267551309248286,0.17627700310801236,0.2795678824679586
710,0.12436158615861594,0.3328421498144361,0.2339611273116404,0.12436158615861594,0.16164669897791828
711,0.17725153224222456,0.38101426703783403,0.26152546959121886,0.17725153224222456,0.2754898294788001
712,0.13187149443796842,0.36331409386516017,0.28688519885438346,0.13187149443796842,0.13631298865069358
713,0.1474859118852458,0.34844635181237094,0.23192087985425025,0.1474859118852458,0.23894854846467753
714,0.18074129478667672,0.4114681674978352,0.31345374542231697,0.18074129478667672,0.23729926379790267
715,0.17283488348834877,0.39335211530533787,0.28903446363397817,0.17283488348834877,0.2771207087486157
716,0.1527695169670921,0.3695583693518208,0.2655777047694573,0.1527695169670921,0.21395211249157003
717,0.17548721344451612,0.3844512352959758,0.27092804370291934,0.17548721344451612,0.24078764946838951
718,0.17092355889724312,0.3977563333963017,0.2966655489981171,0.17092355889724312,0.3062731768679349
719,0.1478121321774295,0.3614229095458738,0.26322155473688874,0.1478121321774295,0.22012474478190375
720,0.12452355803085596,0.32269769322682196,0.211348270391932,0.12452355803085596,0.2717973253817656
721,0.14622967606603576,0.3433462675083042,0.22323318288453692,0.14622967606603576,0.33993188990376616
722,0.16827082974987095,0.38602855274514425,0.2815154459905465,0.16827082974987095,0.2149889629049112
723,0.1701210589530578,0.38829815183154404,0.2853541857569725,0.1701210589530578,0.2919818750481918
724,0.1590006220223928,0.39284636381594973,0.3066914835871139,0.1590006220223928,0.2903732680375517
725,0.118340621758753,0.3208010451884206,0.21492084685933513,0.118340621758753,0.2923571428571428
726,0.13504901960784318,0.3316917036089816,0.21828536800227685,0.13504901960784318,0.27440402476780185
727,0.1859831932773109,0.39948594637836643,0.283005506202111,0.1859831932773109,0.29939320641407924
728,0.13449999999999995,0.31954871568903326,0.19309743137806656,0.13449999999999995,0.23261199520191922
729,0.16510964949130036,0.3757074240744924,0.26519554916638416,0.16510964949130036,0.10982716049382715
730,0.15985397314337968,0.37172740106266927,0.25974685583857915,0.15985397314337968,0.25117937617937625
731,0.14174691098764403,0.357720812535764,0.25994780309624,0.14174691098764403,0.1699784487715977
732,0.14969267730232888,0.36227572540334935,0.2531660962020409,0.14969267730232888,0.28569217184413265
733,0.17627105312641278,0.3955226337648743,0.29050316127692305,0.17627105312641278,0.2544067440711463
734,0.13568241824182414,0.3328433310040214,0.2173218255243945,0.13568241824182414,0.33402316139604277
735,0.1778374581417958,0.39732544324407143,0.28997597020455124,0.1778374581417958,0.17376615435152015
736,0.14988884749578393,0.37089747692580627,0.2780172588600447,0.14988884749578393,0.2567077034959223
737,0.15078693514774055,0.36627536308062203,0.26497685586576286,0.15078693514774055,0.12241052379130923
738,0.146113111311131,0.34997161409804517,0.23771700557382824,0.146113111311131,0.1777005588151099
739,0.21256284943127043,0.451498605424354,0.34887151198616706,0.21256284943127043,0.28034475989609725
740,0.16245406911839433,0.39730417195391965,0.31270020567105067,0.16245406911839433,0.3364160434464357
741,0.17953359433796096,0.39814669031507,0.29222619195421806,0.17953359433796096,0.24875794528725947
742,0.15661484593837538,0.35960664826009736,0.24498360464344388,0.15661484593837538,0.2394055388766515
743,0.18596658330527907,0.39711195878145367,0.28329075095234924,0.18596658330527907,0.1606048372431351
744,0.1576030314689239,0.3667551575133058,0.25930425208876384,0.1576030314689239,0.31229716200315116
745,0.18067267112712307,0.3712393544466208,0.2391333666389956,0.18067267112712307,0.2970090916080421
746,0.14358337602459026,0.3457017163734505,0.23523668069772047,0.14358337602459026,0.21044438905505702
747,0.13449262347273452,0.3354808825820463,0.2269765182186235,0.13449262347273452,0.2503818369453044
748,0.1933269942948654,0.42677628359501646,0.32689857860030214,0.1933269942948654,0.21157968470658994
749,0.1615823061119671,0.3800085334285539,0.2738524546331736,0.1615823061119671,0.19902028782028788
750,0.11524284097136386,0.30964390202221126,0.1988021221016947,0.11524284097136386,0.24649168399168397
751,0.17098520263260147,0.3754502916963838,0.2589301781275645,0.17098520263260147,0.321174370594507
752,0.14476291905167626,0.35633865312211455,0.25315146814087663,0.14476291905167626,0.13153743024652118
753,0.1746119937919007,0.3930537457026612,0.28688350382152106,0.1746119937919007,0.17416127039885732
754,0.14327502118142135,0.3774315048223714,0.29231296728190015,0.14327502118142135,0.18887179487179487
755,0.13862319728136221,0.34597587331576996,0.2387053520688155,0.13862319728136221,0.28236217114856255
756,0.15474652287482354,0.36963544239737134,0.2657778390450957,0.15474652287482354,0.16943392168322619
757,0.15781155577628614,0.37316753936472513,0.27171196717687807,0.15781155577628614,0.15177457791250898
758,0.13551782651212757,0.34770265357535,0.2513696541264449,0.13551782651212757,0.3109176432150905
759,0.16857673070069001,0.4010764330816424,0.3129994047619048,0.16857673070069001,0.30583924349881797
760,0.15472080511120717,0.3592444793559334,0.24704734848945245,0.15472080511120717,0.23816900093370683
761,0.18859398496240595,0.40949191065035584,0.30379585137589965,0.18859398496240595,0.2780124019875918
762,0.1319768260674733,0.3445421940328412,0.24513073593073587,0.1319768260674733,0.32663225806451623
763,0.13451380870650648,0.34338925870819437,0.2397509000033758,0.13451380870650648,0.2283676926054974
764,0.126311619294955,0.3060867644642162,0.17455029033852235,0.126311619294955,0.1707824945581905
765,0.1533184714649727,0.38757988604183136,0.3045228291537173,0.1533184714649727,0.28222967741935484
766,0.13662494048071572,0.364187948478705,0.2781260159959785,0.13662494048071572,0.2424527492566541
767,0.10820248099239695,0.3129088036531583,0.21341264532152276,0.10820248099239695,0.1851975672758116
768,0.15788458184494641,0.35992471355758865,0.24308026342528447,0.15788458184494641,0.16552545894651158
769,0.15648936987704906,0.36951913695966787,0.26205953416523753,0.15648936987704906,0.3679266136162688
770,0.09902719243507899,0.30373965427879085,0.20842492368742369,0.09902719243507899,0.19293810904685302
771,0.12343878237267394,0.342320860602095,0.2477641564588422,0.12343878237267394,0.29733204050851103
772,0.1477589270357082,0.3597104308581253,0.2559030076448343,0.1477589270357082,0.21937318674606815
773,0.15207802994711678,0.36270854013755716,0.2602610203808807,0.15207802994711678,0.15796970293133974
774,0.1452429742974298,0.3426844351858054,0.22588292177675115,0.1452429742974298,0.32130331981573
775,0.13768603846353888,0.3363950412452651,0.22341800556345237,0.13768603846353888,0.29472265696136524
776,0.10877711212226726,0.28237506388090916,0.1551959035172838,0.10877711212226726,0.2106956115779645
777,0.13551585623678647,0.3175822058501373,0.1901326992267016,0.13551585623678647,0.21320448379816706
778,0.18127654382231043,0.3984062462603742,0.28925940487612756,0.18127654382231043,0.35833839873662876
779,0.15362361236123617,0.3897085585977953,0.3071698924731183,0.15362361236123617,0.17268332228781036
780,0.16308754715924317,0.37155106071928345,0.2579270271200805,0.16308754715924317,0.2238615326791376
781,0.14806224385245906,0.37118724385245905,0.27625000000000005,0.14806224385245906,0.16551446477533435
782,0.1631650734175593,0.3846182911087192,0.28690643538231975,0.1631650734175593,0.19256474519632413
783,0.14738782051282054,0.3535498860471117,0.2473241310685823,0.14738782051282054,0.14500872449347457
784,0.16793837535013997,0.3908072455373091,0.2897377403743382,0.16793837535013997,0.330006236425275
785,0.15473568032238558,0.37928328830004315,0.2880952159553152,0.15473568032238558,0.18056798381436065
786,0.1235123623569533,0.33723640773699853,0.2414480907600905,0.1235123623569533,0.231803810057805
787,0.17244488337321776,0.38983630094096944,0.27978283513550345,0.17244488337321776,0.22635292300086518
788,0.14135418475065098,0.33279525583599995,0.21088214217069787,0.14135418475065098,0.35273638987275346
789,0.16317096868387476,0.3884430749661467,0.2925442125645439,0.16317096868387476,0.2729439433802343
790,0.1583009552038208,0.3681757255759158,0.2587495407441901,0.1583009552038208,0.1932798579616323
791,0.1499909114183308,0.3632747575721769,0.2605676923076923,0.1499909114183308,0.08894128868436962
792,0.14708165970969547,0.36189646503756434,0.25562961065573775,0.14708165970969547,0.21130603177650076
793,0.15042346095510215,0.37244746093078446,0.27604799995136453,0.15042346095510215,0.18683833549962586
794,0.11973146847268763,0.3246465138391485,0.22483009073292176,0.11973146847268763,0.28801356133396044
795,0.16150320512820518,0.3759248058542414,0.2728432014520724,0.16150320512820518,0.4218392664246323
796,0.11973285293141178,0.3133888665652841,0.20031202726774455,0.11973285293141178,0.22067925012840264
797,0.14858748938624455,0.37196850263654824,0.28176202650060733,0.14858748938624455,0.17346812159106684
798,0.15406454918032778,0.36991581033397525,0.2657025223072948,0.15406454918032778,0.38158660135266775
799,0.17351451870406004,0.3973388439835761,0.29764865055903206,0.17351451870406004,0.11492149420154532
800,0.15029311724689876,0.3685519514812622,0.2715176684687269,0.15029311724689876,0.19540443213764686
801,0.13884280828637913,0.34388391017525605,0.2330822037777539,0.13884280828637913,0.2464271502907866
802,0.13456819381991011,0.3633072803936445,0.2794781731474688,0.13456819381991011,0.2629547542735043
803,0.10549535524376967,0.2904108396564338,0.17583096882532825,0.10549535524376967,0.3702532528378668
804,0.1471323387641955,0.35784263134173266,0.25242058515507426,0.1471323387641955,0.20073694207027537
805,0.11453135250164011,0.3215940887058625,0.22412547240844477,0.11453135250164011,0.2856127482127684
806,0.16776923076923084,0.40155400827980237,0.31656955502114303,0.16776923076923084,0.19256479923797792
807,0.12172609043617445,0.3230327039648259,0.2156132270573029,0.12172609043617445,0.22720890652810927
808,0.16346635665313616,0.3800682209770275,0.27220372864778275,0.16346635665313616,0.25007907647907646
809,0.15079373829831486,0.3766579199605916,0.2847283633245535,0.15079373829831486,0.1773446833930705
810,0.11256284255332867,0.3012871708851128,0.19244865666356836,0.11256284255332867,0.3478429194146096
811,0.10904909562793384,0.29660339018395254,0.18410858911203737,0.10904909562793384,0.22686227661227656
812,0.14429607258025695,0.3501582015672483,0.2387242579739826,0.14429607258025695,0.29766461608566874
813,0.1785876737779485,0.4082642332354529,0.30935311891500866,0.1785876737779485,0.24208160703075954
814,0.15732362972570496,0.35774195055739716,0.23683664166338442,0.15732362972570496,0.24028417135415112
815,0.16977666362076968,0.3986301242189483,0.30070692119635717,0.16977666362076968,0.12447786131996662
816,0.15425550717213127,0.3482039366785651,0.22589685901286766,0.15425550717213127,0.2017460213368142
817,0.12313435835594416,0.327362771337881,0.22845682596387365,0.12313435835594416,0.2563602642276423
818,0.12802201740911426,0.35103838552935723,0.26403273624048595,0.12802201740911426,0.3146923579033897
819,0.12753329918032796,0.3272801249162841,0.2194936514719124,0.12753329918032796,0.31219481981981984
820,0.11568948743573373,0.34001434932302305,0.25464972377457856,0.11568948743573373,0.2760955205885889
821,0.15637854562764258,0.3520937070928538,0.22943032293042237,0.15637854562764258,0.1949957956090031
822,0.16464727065883147,0.37389370986194564,0.2584928784062285,0.16464727065883147,0.21515980696988346
823,0.16433403751360345,0.4069261072795862,0.32918413953196557,0.16433403751360345,0.15428852829803905
824,0.1364295819729851,0.3377232300804519,0.22558729621493373,0.1364295819729851,0.3415234791391441
825,0.1566428768748273,0.38477237433871375,0.28425899492777285,0.1566428768748273,0.17924041190201628
826,0.16174496497986,0.38737646608170084,0.2922630022036818,0.16174496497986,0.23988651218062979
827,0.15294185002245173,0.3636515115089781,0.2604193229730527,0.15294185002245173,0.3413321079939297
828,0.14702278545826938,0.35851294978197756,0.25498032864741643,0.14702278545826938,0.14507359307359305
829,0.12533709273182964,0.33109037698765686,0.23250656851165447,0.12533709273182964,0.3116711065086648
830,0.14075430510210615,0.3432418790219244,0.23097514783963646,0.14075430510210615,0.24618925518925516
831,0.10297583381345625,0.31073090136654724,0.21651013510618194,0.10297583381345625,0.17463898456435772
832,0.1902230408921635,0.40990542479284564,0.2993647678013642,0.1902230408921635,0.2908561450496934
833,0.14474515530236345,0.35753232589897993,0.25457434119323286,0.14474515530236345,0.3107011453113815
834,0.13453848867791393,0.352132872979697,0.2541887686035661,0.13453848867791393,0.2859563492063492
835,0.12912820512820514,0.3231111595674033,0.21096590887839645,0.12912820512820514,0.3529465519987258
836,0.15156587057010776,0.3711814245211723,0.269231107902129,0.15156587057010776,0.1787943696450428
837,0.17823433583959902,0.3701275552662471,0.23278643885329606,0.17823433583959902,0.3167868628341355
838,0.17044564907504448,0.3754616321925672,0.2620319662350454,0.17044564907504448,0.2203935759580921
839,0.14734013572700588,0.35380515230886267,0.24893003316371365,0.14734013572700588,0.20823268710112475
840,0.1584264774127474,0.3914939473079069,0.30413493979031886,0.1584264774127474,0.12268081002892955
841,0.13944053543710294,0.341298884464096,0.23071669805398617,0.13944053543710294,0.2520082551594748
842,0.14310425204918023,0.37889104378595984,0.2985735834735591,0.14310425204918023,0.27562277777777777
843,0.17369181162087338,0.3849854972654889,0.27258737128923105,0.17369181162087338,0.13120646474925102
844,0.14028490713962866,0.3649020004068878,0.27623418653451837,0.14028490713962866,0.2741038961038962
845,0.15817390651586427,0.3824209874885224,0.28949416194531624,0.15817390651586427,0.3179021329606223
846,0.1495776942355891,0.3399236703722197,0.21769195227326135,0.1495776942355891,0.21661531545221988
847,0.13893910256410252,0.3624118140713556,0.2759454230145061,0.13893910256410252,0.22065180818470292
848,0.16322111735600708,0.36533777833162023,0.24823332195122627,0.16322111735600708,0.24714017094017088
849,0.15243677238057013,0.36684539748122347,0.26881725020130665,0.15243677238057013,0.1715538866930171
850,0.16780515028159043,0.3670412961272,0.2454722916912192,0.16780515028159043,0.2487868687248524
851,0.1596355122201553,0.3837499049551943,0.292228785470078,0.1596355122201553,0.3323179271708684
852,0.108027288436615,0.31057997118469255,0.21010536549615508,0.108027288436615,0.30409621365602224
853,0.1604963985594237,0.3986757764939469,0.31535875586904644,0.1604963985594237,0.23912798994552228
854,0.17559600614439316,0.39542200205324424,0.29065199181770207,0.17559600614439316,0.24458180708180705
855,0.1443061331871527,0.37168858869829646,0.28576491102228757,0.1443061331871527,0.215226406878787
856,0.11833048460405872,0.3227947650185887,0.21992856082906015,0.11833048460405872,0.2328259172521468
857,0.14559110477770956,0.3492877435370156,0.234393277518612,0.14559110477770956,0.34957850826342945
858,0.14411528564076165,0.36290961529400856,0.2615886593064937,0.14411528564076165,0.227114864636087
859,0.09572154311988343,0.2924876606340983,0.1875322350284298,0.09572154311988343,0.30965241117814646
860,0.14183275321963093,0.3477000089980564,0.23873451155685088,0.14183275321963093,0.18541829527426568
861,0.10368983350605605,0.30474453986298655,0.20310941271386102,0.10368983350605605,0.2064882696469995
862,0.15798484102884158,0.3560172031549841,0.23406472425228494,0.15798484102884158,0.2543728465818983
863,0.1587506842069409,0.3628344860358746,0.24416760365786724,0.1587506842069409,0.2740495391705069
864,0.15481486039242992,0.3663785525593645,0.25812738433386917,0.15481486039242992,0.24123812446061105
865,0.11010725051211581,0.306423502494295,0.1936325039643585,0.11010725051211581,0.20525693663588407
866,0.11945583734411942,0.3343776131528048,0.2418435516173707,0.11945583734411942,0.30782015064939006
867,0.11390973689264455,0.30698018180112824,0.19414088981696742,0.11390973689264455,0.23169184678324461
868,0.14778031904670386,0.34425807560920474,0.22695551312500173,0.14778031904670386,0.2458169934640524
869,0.15748904312062206,0.3631067416801569,0.24523539711906966,0.15748904312062206,0.24989102331332336
870,0.14222691290765163,0.3612922257253218,0.2661306256353403,0.14222691290765163,0.20605658709106986
871,0.16559438514167724,0.36748730635429594,0.25178584242523744,0.16559438514167724,0.28941417416524134
872,0.11386596756678785,0.3154528827115951,0.20917383028961445,0.11386596756678785,0.31982982982982977
873,0.10083323196715738,0.30811265695314316,0.2135588499719716,0.10083323196715738,0.28801233609385785
874,0.14556272401433698,0.3510826075342205,0.24203976703976707,0.14556272401433698,0.1712255667038276
875,0.13150577812018482,0.3306680384312961,0.21632452062222254,0.13150577812018482,0.3607511680238953
876,0.15616855606801847,0.3582317650256968,0.2411264179153567,0.15616855606801847,0.2815229166666666
877,0.16226238568988047,0.36436948960343657,0.25021420782711223,0.16226238568988047,0.24636788048552755
878,0.12606124671663782,0.3181976062390325,0.20427271904478927,0.12606124671663782,0.18440399683390338
879,0.16883214893404055,0.38663107019849347,0.27959784252890574,0.16883214893404055,0.2829361054766734
880,0.1384636083864591,0.3369291983970432,0.2209311800211683,0.1384636083864591,0.279742481200032
881,0.15569284936943859,0.3991133040529543,0.3228409093670315,0.15569284936943859,0.18766659321498028
882,0.17474803571714326,0.382104761459623,0.26371345148495945,0.17474803571714326,0.17283818697245987
883,0.16610230058155362,0.38316086955211953,0.2751171379411318,0.16610230058155362,0.30418302914476836
884,0.1289992312127619,0.31988428064708724,0.2037700988686507,0.1289992312127619,0.2961063258636788
885,0.14999640472521833,0.3456887793291017,0.22938474920776675,0.14999640472521833,0.2479493586540063
886,0.17311491149114902,0.39472513776922746,0.2912204525561568,0.17311491149114902,0.2351135043817971
887,0.11511858974358981,0.3336333753608277,0.24402957123447583,0.11511858974358981,0.2083722373810804
888,0.16419431943194318,0.3800703126458761,0.2737519864278658,0.16419431943194318,0.28816664853439006
889,0.13163472765959153,0.34487425867431,0.24447906202943695,0.13163472765959153,0.26976459241103845
890,0.11902006224831942,0.3395221370917994,0.25000414968695994,0.11902006224831942,0.19281125356125356
891,0.13900000000000004,0.3627521928104657,0.2735043856209314,0.13900000000000004,0.2793926553672317
892,0.13860902255639104,0.3416117182441425,0.23600539137550286,0.13860902255639104,0.24396901685738895
893,0.16110252487223448,0.3818450689552223,0.2844850881659758,0.16110252487223448,0.29308351888544976
894,0.13984216631798752,0.37283193115234176,0.29197952966870855,0.13984216631798752,0.25452313001924737
895,0.1760114997757704,0.387033090035356,0.2750431805191712,0.1760114997757704,0.2610140306727432
896,0.13914423076923071,0.3490420861632978,0.24279571078813408,0.13914423076923071,0.18698955730668207
897,0.15373145196174232,0.3715550364720534,0.26864716902062213,0.15373145196174232,0.1843980921987085
898,0.12888964195248864,0.3297286622052302,0.22767804050548324,0.12888964195248864,0.3762254341086877
899,0.12688744779248215,0.3402770407065404,0.24377918582811658,0.12688744779248215,0.3202077339047036
900,0.1423890652302858,0.3589117573699504,0.25804538427932916,0.1423890652302858,0.2852091503267974
901,0.13652359237747805,0.34632150967029895,0.24359583458564185,0.13652359237747805,0.2655287208366855
902,0.1569230769230768,0.387974324450826,0.2971024950554983,0.1569230769230768,0.22780796187272218
903,0.1397385224263837,0.34793959274713904,0.24640214064151073,0.1397385224263837,0.30842725404094407
904,0.11328201474319663,0.31489326282502605,0.20822249616365895,0.11328201474319663,0.18071125223930337
905,0.10428262540841825,0.2889613303516075,0.17435740988637846,0.10428262540841825,0.1902843915343915
906,0.15767531058962736,0.3806036191387717,0.27885661709828885,0.15767531058962736,0.30664952735380946
907,0.14605310531053092,0.35535655495125684,0.2486068992814517,0.14605310531053092,0.17208756481367854
908,0.1562052913610186,0.37569833191792984,0.2749860811138224,0.1562052913610186,0.3035958485958486
909,0.15650627290329805,0.3555235916434506,0.235034637480305,0.15650627290329805,0.16379379208033773
910,0.19074881907415406,0.40774338053518416,0.29298912292206014,0.19074881907415406,0.2842750239128783
911,0.17666514863377045,0.3996468055984984,0.29896331392945596,0.17666514863377045,0.35855032381581053
912,0.13814511174918215,0.34372758076487564,0.2391649380313871,0.13814511174918215,0.25255137886130313
913,0.13471957243096339,0.3526146052143878,0.2567900655668489,0.13471957243096339,0.23367828118539694
914,0.12295095293722293,0.32274045538489493,0.21557900489534398,0.12295095293722293,0.2354498432601881
915,0.14264260112647217,0.34757197490837616,0.238858747563808,0.14264260112647217,0.21754428332528758
916,0.14962665040787143,0.3578790837800046,0.2475048667442663,0.14962665040787143,0.23480580831068493
917,0.12837299710743308,0.32907329890053005,0.21940060358619395,0.12837299710743308,0.3294178707012932
918,0.14258686380380892,0.32782049456831514,0.19546726152901253,0.14258686380380892,0.18760045980384965
919,0.15298041098521223,0.35367751148319904,0.23539420099597358,0.15298041098521223,0.29968174528010405
920,0.16209081219270796,0.37135038506430196,0.256519145743188,0.16209081219270796,0.38329221863443175
921,0.14155032248237276,0.33988844415202824,0.22767624333931097,0.14155032248237276,0.41341920869827853
922,0.10612866697887771,0.31269582580998867,0.21513431766222185,0.10612866697887771,0.2516248472802203
923,0.1655267406639751,0.36474131460242887,0.24342914787690745,0.1655267406639751,0.17871115081882777
924,0.14647529617339178,0.34749894609151843,0.23704729983625333,0.14647529617339178,0.33825720286270744
925,0.1500659579918034,0.36698551322005707,0.26883911045650744,0.1500659579918034,0.25983013945119204
926,0.1372334037513604,0.3250344799841298,0.2016021524655388,0.1372334037513604,0.08767782067782064
927,0.14133952356557367,0.3606986593534147,0.26471827157568206,0.14133952356557367,0.290938122518839
928,0.14657535647253278,0.3563465844758055,0.25254245600654546,0.14657535647253278,0.26781026640675765
929,0.1312808831235326,0.337062310107927,0.23256285396878895,0.1312808831235326,0.312572831215971
930,0.1261338965693805,0.3240734014379815,0.21387900973720203,0.1261338965693805,0.3138470725783626
931,0.14677243589743588,0.36870998531338595,0.2718750988319001,0.14677243589743588,0.31171699550017307
932,0.15982494244820342,0.3497343123350226,0.2218187397736384,0.15982494244820342,0.20250765343134888
933,0.14413761291562557,0.33877323872389953,0.2212712516165479,0.14413761291562557,0.2860212706642449
934,0.16055266949203412,0.36797990944909037,0.2538544799141125,0.16055266949203412,0.21530730050933788
935,0.12999999999999995,0.3054269675094814,0.1708539350189629,0.12999999999999995,0.20210353535353537
936,0.15316848406542635,0.3756429451323839,0.2799489221339151,0.15316848406542635,0.31966662438873156
937,0.09444770293263932,0.28411076738264596,0.17332612890001314,0.09444770293263932,0.21634272835885737
938,0.12980203020302034,0.33248462402613077,0.22436518764622082,0.12980203020302034,0.18513250000000003
939,0.1379716075457208,0.34113518981275953,0.23132716453407748,0.1379716075457208,0.24742660288114837
940,0.14620814674302368,0.35305110319074673,0.24268591289544617,0.14620814674302368,0.1838273479865507
941,0.15810781772508364,0.3632919911369964,0.24936834682382553,0.15810781772508364,0.2177564476976006
942,0.16115180918617633,0.36724937670773405,0.25419513504311547,0.16115180918617633,0.245314816635254
943,0.16767698070792275,0.3865562945762455,0.28275862773664545,0.16767698070792275,0.2926150826499728
944,0.16223143881208388,0.3822069065083496,0.28195093539253135,0.16223143881208388,0.22825590651236677
945,0.1675588972431078,0.3827998863751948,0.278481978264174,0.1675588972431078,0.33767188113861213
946,0.13863969361170803,0.345079454109238,0.23687952099506,0.13863969361170803,0.2555053435114503
947,0.1461372837688627,0.32914601934800436,0.19601747115828333,0.1461372837688627,0.2936557304914303
948,0.17395584964234845,0.3958835134783963,0.2938553276720956,0.17395584964234845,0.21307662573361308
949,0.14972035364212957,0.3890446201844917,0.30864853308472423,0.14972035364212957,0.19376623376623375
950,0.1462081467430236,0.3452284622305209,0.22704063097499455,0.1462081467430236,0.3799072058783491
951,0.11500000000000002,0.3004271337191593,0.18085426743831862,0.11500000000000002,0.18045342551718752
952,0.15110275255800548,0.3630798126280246,0.25995412014003816,0.15110275255800548,0.24398511486846075
953,0.12987799089101296,0.3295208769098827,0.22328577203773947,0.12987799089101296,0.21192047256878102
954,0.12648347973567584,0.33488211390923794,0.23479726834712433,0.12648347973567584,0.23794712836046059
955,0.1471622461400474,0.3467516975970773,0.22817890291405982,0.1471622461400474,0.28263414634146344
956,0.12476690676270515,0.3370819139199087,0.23963001431440714,0.12476690676270515,0.1828984648122815
957,0.1519418002896447,0.36850735378376964,0.2721311069882499,0.1519418002896447,0.1979126180393928
958,0.1743016045978672,0.4049670317853085,0.3143308543748826,0.1743016045978672,0.23181205999387822
959,0.1379743983614952,0.3387030167825478,0.22745723684210528,0.1379743983614952,0.2517373784050814
960,0.1495637923308366,0.333472163267291,0.19981674187290877,0.1495637923308366,0.2504825514983885
961,0.14906311348096912,0.3518604515249849,0.2365946760880316,0.14906311348096912,0.161239920919476
962,0.17291000596689776,0.379708243690055,0.26459647544631454,0.17291000596689776,0.2851799541678419
963,0.18588043718437525,0.42082916789126507,0.33089746141377974,0.18588043718437525,0.3211878027928184
964,0.13508817353812114,0.343054116455484,0.2369318858347257,0.13508817353812114,0.17045716810277656
965,0.19148382732061933,0.42791936464926317,0.3358710746572876,0.19148382732061933,0.2440297619047619
966,0.15690136356899373,0.3660440897388577,0.25928545233972805,0.15690136356899373,0.3378447070756069
967,0.13110215053763444,0.32674141244517463,0.21127852381508044,0.13110215053763444,0.2491593824268904
968,0.12184822854261473,0.31448496631079864,0.19827347553636787,0.12184822854261473,0.04444019707781176
969,0.1517524330875912,0.3766846119764287,0.28486435777767505,0.1517524330875912,0.20490422424691568
970,0.181257932138925,0.3847845654138465,0.26305326654984296,0.181257932138925,0.28886396864404146
971,0.14757401953684485,0.3494212685169527,0.23969449796021575,0.14757401953684485,0.2506249076826665
972,0.14975693302773216,0.3661830171332696,0.26585216821107494,0.14975693302773216,0.22853865421479252
973,0.18469732205778722,0.39474318590355123,0.279091727691528,0.18469732205778722,0.2760541816188198
974,0.17217140387939306,0.3802439761457903,0.2651451445327945,0.17217140387939306,0.1921773399014778
975,0.1479213585862829,0.33878534733121257,0.2147279774898594,0.1479213585862829,0.3011954654861691
976,0.15055128205128207,0.35620985014255346,0.24831713618254275,0.15055128205128207,0.2672501648683158
977,0.11041757581823644,0.32955011961059033,0.24226508758470783,0.11041757581823644,0.15269696969696972
978,0.10924682498730003,0.3291510186376237,0.24580838730064736,0.10924682498730003,0.19199499687304566
979,0.17206071790070854,0.4384068829421094,0.37969233008280173,0.17206071790070854,0.19521895381489815
980,0.15699999999999997,0.37837232555582634,0.28074465111165264,0.15699999999999997,0.262029979908291
981,0.15072342234223432,0.3577310788980045,0.2470153131115405,0.15072342234223432,0.3620158591915199
982,0.08891768513733835,0.279107824142903,0.17638027801112943,0.08891768513733835,0.23422152944560776
983,0.17030471089334043,0.3894321487708078,0.2872548757549348,0.17030471089334043,0.2352671991632197
984,0.16126282051282048,0.37688551382549135,0.2752453866253417,0.16126282051282048,0.16508861845225484
985,0.16905093215452632,0.3755280529468087,0.26095424158456487,0.16905093215452632,0.3111091039338714
986,0.14886491767570004,0.36159459297242225,0.2604593505934445,0.14886491767570004,0.2130289127145111
987,0.10808183273309331,0.2969677614996741,0.1847718575331615,0.10808183273309331,0.2413733739109678
988,0.1472937006360242,0.37306042710496135,0.2805334529378743,0.1472937006360242,0.19488023854703174
989,0.17144710553278678,0.4003383744415489,0.3037825378175242,0.17144710553278678,0.22286849410262188
990,0.1582637362637363,0.37796686655198275,0.283406260576493,0.1582637362637363,0.29764620964175137
991,0.12344005520096601,0.31165085366207657,0.18842159692222107,0.12344005520096601,0.2415102087026636
992,0.15093462074266223,0.3424191712472988,0.21896910100927308,0.15093462074266223,0.26557971014492754
993,0.16870742221741905,0.3846426495474536,0.2798704546600691,0.16870742221741905,0.37547608785282655
994,0.12691562985380533,0.35243495716068607,0.2670386546137614,0.12691562985380533,0.17297187500000002
995,0.13548239823982386,0.3507899201141653,0.2536150437486828,0.13548239823982386,0.15409126643978777
996,0.12101887725876169,0.3030698032866982,0.1811018520558731,0.12101887725876169,0.19129141838880023
997,0.15852979050547752,0.37335372400232125,0.2666478669936874,0.15852979050547752,0.34716260680221406
998,0.17530498049804985,0.3983101123008527,0.2970102636056058,0.17530498049804985,0.2804402884645832
999,0.16444769153141028,0.3955774388866596,0.3072594947104986,0.16444769153141028,0.24710190611332247
1000,0.17445528898582335,0.38625401535440734,0.27659745273716796,0.17445528898582335,0.16704029304029305
1001,0.12242302091501181,0.31813350893139475,0.20542097603276585,0.12242302091501181,0.16126794465879882
1002,0.15349976799628806,0.3821466833047752,0.29329383061697434,0.15349976799628806,0.06586944253971211
1003,0.142681441460976,0.3573716233830175,0.262380363844083,0.142681441460976,0.2846432663493742
1004,0.11885830569791989,0.3162851005758949,0.21285358975595003,0.11885830569791989,0.3042143765903308
1005,0.16835339979396396,0.3904649194547098,0.2862230393214916,0.16835339979396396,0.41807066383908487
1006,0.1415716411462584,0.3531117346420045,0.2510801869914923,0.1415716411462584,0.3735871918430058
1007,0.11203466872110936,0.31000462338393475,0.1999399093256507,0.11203466872110936,0.34597831597831596
1008,0.16106730769230762,0.38613094777485,0.28812728016508465,0.16106730769230762,0.29468038347348685
1009,0.1473268049155146,0.3470472993889116,0.231440988946794,0.1473268049155146,0.24288610038610042
1010,0.14754974477029334,0.3701473638725853,0.27419523820458397,0.14754974477029334,0.2613068118139889
1011,0.13071542008196718,0.3268626001177829,0.21129436007163138,0.13071542008196718,0.3077786749985968
1012,0.15340121595819517,0.36425756729965053,0.26271270268291075,0.15340121595819517,0.31834852085175364
1013,0.1370096038415367,0.34377757744128,0.23953594719948662,0.1370096038415367,0.1790260269190489
1014,0.12570867089949622,0.35363717946209416,0.27185701712519583,0.12570867089949622,0.31431438472892703
1015,0.1398164658345048,0.35324943555095034,0.25586593943289115,0.1398164658345048,0.1899148385492603
1016,0.1263058230096284,0.3390816335644331,0.24355162110960954,0.1263058230096284,0.3071072796934866
1017,0.1659424668940449,0.3790856529891235,0.27228637219015717,0.1659424668940449,0.14397804482963636
1018,0.14146279627962785,0.339095550881348,0.22226550920344024,0.14146279627962785,0.1815634009009009
1019,0.13674007264261512,0.34379221591064624,0.23910428653606222,0.13674007264261512,0.2706651681651681
1020,0.1294411635019702,0.33460408330290026,0.2333258396018602,0.1294411635019702,0.1367574668687892
1021,0.13577976283351545,0.3402706919456082,0.2339818582241856,0.13577976283351545,0.21454540929053978
1022,0.10642727083633344,0.28103371331141525,0.1532128849501636,0.10642727083633344,0.3043291205943834
1023,0.13010196019601963,0.3363307484509245,0.23345757650980967,0.13010196019601963,0.25792766373411535
1024,0.17766733692140363,0.3825406308121876,0.25774658778156795,0.17766733692140363,0.18010081600245534
1025,0.13493157490519847,0.3193856597469773,0.19190816968355756,0.13493157490519847,0.2032382354687996
1026,0.14614427528650634,0.3652071608961882,0.26512577121936387,0.14614427528650634,0.34937421868873486
1027,0.157563236047107,0.37229729391905964,0.2684681157439053,0.157563236047107,0.3060736504896511
1028,0.17427660361957276,0.40324411616603084,0.30893502509291615,0.17427660361957276,0.25030518925518924
1029,0.170451633035157,0.40204709121843035,0.3091909163665466,0.170451633035157,0.2712431511042765
1030,0.141460235014989,0.35430180566386715,0.2496831412977562,0.141460235014989,0.23786621213794554
1031,0.1262525323584706,0.31305824561840484,0.19461142651986854,0.1262525323584706,0.3448197310398267
1032,0.1453350937840088,0.3575634734164389,0.2534567592648602,0.1453350937840088,0.2272914067559737
1033,0.19481384519370784,0.42233524609856743,0.3190428018097191,0.19481384519370784,0.24030214166421063
1034,0.138814903259613,0.3331953561084869,0.21476090569774775,0.138814903259613,0.2035905055691975
1035,0.16430897123588495,0.3868681480990663,0.28811835372636263,0.16430897123588495,0.14682937450364572
1036,0.18852859328870897,0.4096107579073645,0.30316432923731107,0.18852859328870897,0.2289784778954912
1037,0.12956200620062003,0.3355528674694881,0.23098172253773602,0.12956200620062003,0.22225342225342223
1038,0.15696760929158843,0.3838831199962174,0.28883102140925787,0.15696760929158843,0.3352264884873581
1039,0.10273880695522787,0.27822469399666416,0.15297177408287266,0.10273880695522787,0.14289117001616997
1040,0.15526094704378812,0.38230630908945507,0.2910907240913339,0.15526094704378812,0.25831807081807084
1041,0.1259637770550634,0.34002104777812725,0.2421145414461277,0.1259637770550634,0.2688050710077409
1042,0.11678484513938048,0.3331538038039274,0.24373791732909378,0.11678484513938048,0.21934597727101682
1043,0.13679443716726952,0.3539869465617489,0.26138501878895865,0.13679443716726952,0.22802715324267053
1044,0.175,0.40294096503091326,0.30588193006182657,0.175,0.28711220492054246
1045,0.12246003416669668,0.30018274082385066,0.17144541331430793,0.12246003416669668,0.3323173553719009
1046,0.12707406663990362,0.3246525326955388,0.2081569321112703,0.12707406663990362,0.27775305895439373
1047,0.15881433159373748,0.37823127122160277,0.28183387925573056,0.15881433159373748,0.18169448711384195
1048,0.17891711101503577,0.40453833636219705,0.3062424506943225,0.17891711101503577,0.317955189999033
1049,0.18152296491115527,0.408919325089732,0.31179272035715344,0.18152296491115527,0.29827750410509035
1050,0.13977090836334533,0.33592634991903114,0.21731088311137164,0.13977090836334533,0.2555892781030576
1051,0.13153251413832334,0.3356097626431142,0.23215449700958177,0.13153251413832334,0.24146153846153845
1052,0.14763088640719596,0.3595802550210383,0.2568987372276846,0.14763088640719596,0.3383041111266918
1053,0.14433025588921208,0.3538574791152573,0.2490544464520904,0.14433025588921208,0.30984516207755797
1054,0.15753123399897598,0.38469502559720165,0.29332758319645136,0.15753123399897598,0.22548809719001556
1055,0.14429425459316544,0.3378307200264663,0.2170729308666018,0.14429425459316544,0.24844647254816749
1056,0.1490943021735973,0.37240780606381757,0.2726270077804405,0.1490943021735973,0.274545165945166
1057,0.20521938908206258,0.4393623067016383,0.33928583523915135,0.20521938908206258,0.28028047921071175
1058,0.1577015012864168,0.3468081816464439,0.21521336072005415,0.1577015012864168,0.21716828736914817
1059,0.13067853483606567,0.31977856365992874,0.2002000576477262,0.13067853483606567,0.31454900870248
1060,0.13174888499554005,0.33909193599680626,0.23568610200253243,0.13174888499554005,0.22932281833841162
1061,0.14799358974358964,0.36300024407996534,0.25901330867275135,0.14799358974358964,0.2997980506822612
1062,0.15969548872180458,0.375611638224046,0.2748322990044828,0.15969548872180458,0.19678437333959975
1063,0.14045342430648977,0.34983618485453893,0.24376552109609834,0.14045342430648977,0.3861945542380325
1064,0.14641097527714947,0.3308748687889635,0.2039277870236281,0.14641097527714947,0.24531307517194614
1065,0.13926460745224262,0.33002984300971827,0.20953047111495138,0.13926460745224262,0.2296257523287843
1066,0.15883388338833881,0.38176085210462796,0.2858539374325782,0.15883388338833881,0.22528544180899063
1067,0.1330869001297017,0.3414377674761806,0.23670173469295785,0.1330869001297017,0.2606519756686609
1068,0.14242086849022417,0.3626855430493682,0.2675293491182881,0.14242086849022417,0.22475516178033345
1069,0.13497427035330264,0.35378871156798597,0.2616288824293666,0.13497427035330264,0.3168908339722293
1070,0.1488129234549522,0.37419382041875404,0.2817617939276037,0.1488129234549522,0.18461714689265546
1071,0.1605527900570184,0.37867014015419664,0.27923470019435653,0.1605527900570184,0.3958379964622214
1072,0.15914462720657935,0.3596825748643657,0.24007589531557266,0.15914462720657935,0.23116114215619465
1073,0.14167571721311473,0.3449666357685306,0.2325818371108317,0.14167571721311473,0.24879382900420666
1074,0.13318688874755502,0.3396090529459171,0.23484432839672417,0.13318688874755502,0.0685992787919765
1075,0.12136538461538468,0.33000375666077403,0.2282767440907787,0.12136538461538468,0.29985309991409703
1076,0.17864071837100876,0.4009913015786283,0.294701166415239,0.17864071837100876,0.3024847435065333
1077,0.11419230769230775,0.3284065460968684,0.24142847680912138,0.11419230769230775,0.34283355838728535
1078,0.13240825805624956,0.34347177315633826,0.24112703020017734,0.13240825805624956,0.21437908496732028
1079,0.1623586286594762,0.36684435224798806,0.2549714471770238,0.1623586286594762,0.34160690486959155
1080,0.13893241240351079,0.35501458847008627,0.2551643521331511,0.13893241240351079,0.21375671487603304
1081,0.1649375750300119,0.37418612761532544,0.26049710517062696,0.1649375750300119,0.19846413565232163
1082,0.14555915114269258,0.36430981964086107,0.26650133699633705,0.14555915114269258,0.24884032679738566
1083,0.08742319852219313,0.25711096358394914,0.12737553012351194,0.08742319852219313,0.24935449735449733
1084,0.1295939849624061,0.3159216393532923,0.1966553087817725,0.1295939849624061,0.35791761545060635
1085,0.15199301852652486,0.3758363944696608,0.27968675188627184,0.15199301852652486,0.24884691567628747
1086,0.16432761521094344,0.3996906108104844,0.30772599119908206,0.16432761521094344,0.33562858679257657
1087,0.14866795954064954,0.3740956644295606,0.2808554097778222,0.14866795954064954,0.3024802148106275
1088,0.12079085788353525,0.33454226230781403,0.24050280884855751,0.12079085788353525,0.38249676249676245
1089,0.1508464347491832,0.3678437494304519,0.2699946293625374,0.1508464347491832,0.24283302883859811
1090,0.11007605925070943,0.3154831510904973,0.22181418367957578,0.11007605925070943,0.24695745257452578
1091,0.13739291136400975,0.3482529069325567,0.24371999113709408,0.13739291136400975,0.23293401599018954
1092,0.17624477029326396,0.3887540498947809,0.2780185592030339,0.17624477029326396,0.2936573578926519
1093,0.10977522349424391,0.3181021948940361,0.22665394279958445,0.10977522349424391,0.32848763900376804
1094,0.16281725420413926,0.36678022262615745,0.2529259368440364,0.16281725420413926,0.21285085818492058
1095,0.12524886699546792,0.34023182976473465,0.24696592553853344,0.12524886699546792,0.3065457271364318
1096,0.14692925381254907,0.33841591787358594,0.21497332812207376,0.14692925381254907,0.2024945739030909
1097,0.13706991770386995,0.3351778859722111,0.22221593653668226,0.13706991770386995,0.32761995438528857
1098,0.1443715486194478,0.33212960169824074,0.20651610615758587,0.1443715486194478,0.09004255548373195
1099,0.14696370341925477,0.3569365441417507,0.2509456814449918,0.14696370341925477,0.22423305084745768
1100,0.15818717264393653,0.3644622210656449,0.25255009684341667,0.15818717264393653,0.3482866006872716
1101,0.16583097532390123,0.3876826123456721,0.2877032740435417,0.16583097532390123,0.1938148135832437
1102,0.16197409740974095,0.38542633277371097,0.28890447072793995,0.16197409740974095,0.3233789592760181
1103,0.16795449544954494,0.370905574080039,0.251902157260988,0.16795449544954494,0.2833840462090812
1104,0.13555557688923028,0.3583650267314318,0.2696188996844031,0.13555557688923028,0.2098236239790115
1105,0.1504917358677739,0.3496839866949776,0.23238450165440744,0.1504917358677739,0.23950379609302488
1106,0.1457218045112783,0.35829827895814914,0.2591529488937417,0.1457218045112783,0.18653557039653867
1107,0.11280455942622956,0.313128560542148,0.20764800223183683,0.11280455942622956,0.31585858585858584
1108,0.1328640204189404,0.3508765982182032,0.2570251555985256,0.1328640204189404,0.2658543462047136
1109,0.17846482765551203,0.391129383809691,0.2823291123083579,0.17846482765551203,0.35793029871977244
1110,0.1324982078853047,0.3402153138360408,0.23643421190147224,0.1324982078853047,0.21313150831991423
1111,0.12253145314531458,0.3397958135013313,0.25052872071203347,0.12253145314531458,0.29265797852798303
1112,0.16506730769230762,0.38935944010839024,0.29458426483216515,0.16506730769230762,0.26293846134269855
1113,0.1354995994809273,0.35239481065495787,0.25479042234806115,0.1354995994809273,0.1334124417774116
1114,0.13512005032181168,0.34587804757462076,0.24451599450561823,0.13512005032181168,0.13934828807556082
1115,0.14050000000000004,0.35421474418600285,0.25442948837200563,0.14050000000000004,0.050742235839600136
1116,0.16241636654661862,0.394718620294723,0.3076045074962087,0.16241636654661862,0.30141906772578225
1117,0.16280749226848457,0.37235340348426,0.2600918224315508,0.16280749226848457,0.19147233902018593
1118,0.13632997821647927,0.35724179428721575,0.261823632141473,0.13632997821647927,0.2599471755169247
1119,0.14597258903561428,0.34383878922886046,0.2247324003864924,0.14597258903561428,0.36925656828528586
1120,0.15945135688684084,0.3702783336022182,0.26065395343075476,0.15945135688684084,0.3367612147417572
1121,0.16588782051282047,0.36827609323186206,0.2517765454380832,0.16588782051282047,0.10680418628316865
1122,0.13305648053278693,0.3428862846162708,0.23965960816696769,0.13305648053278693,0.3229307967402249
1123,0.170631393636771,0.3736139332367634,0.2519650791999848,0.170631393636771,0.20279411764705885
1124,0.13961024409763906,0.34136009048547866,0.2314996927756791,0.13961024409763906,0.2988296763252968
1125,0.14634686217595838,0.32065277456669583,0.1816118247814749,0.14634686217595838,0.2696131758936636
1126,0.09384876142896036,0.28524938670791383,0.180801250557907,0.09384876142896036,0.18678427157812166
1127,0.13298224822482252,0.35211664946240595,0.2592688024751668,0.13298224822482252,0.3336719187675069
1128,0.16641478696741843,0.40346563741569813,0.3151017008965593,0.16641478696741843,0.2622931096681097
1129,0.13085742167951162,0.34555316064812697,0.2523914779372307,0.13085742167951162,0.3270560445796807
1130,0.16342651104677014,0.3897701823467842,0.2976873426000282,0.16342651104677014,0.24696977357014732
1131,0.1364435910974576,0.34241458532423635,0.2359419884535575,0.1364435910974576,0.34263000835421886
1132,0.1506875887929759,0.34827813924059425,0.22718110089523685,0.1506875887929759,0.18824138573291113
1133,0.15241374184060685,0.3619093018402929,0.2569911199993722,0.15241374184060685,0.25844369134515127
1134,0.14268314549180333,0.33917138484666365,0.22297647870972076,0.14268314549180333,0.19952362707535118
1135,0.15283448402982863,0.3629786964448631,0.25828842483006886,0.15283448402982863,0.23259472258420957
1136,0.14949999999999997,0.3772886015880568,0.2885772031761137,0.14949999999999997,0.21869766631835597
1137,0.15731283939476953,0.37376805113271805,0.27791042347589706,0.15731283939476953,0.26287723135016877
1138,0.19920868781903708,0.4271611702793872,0.3239049649207002,0.19920868781903708,0.16786946867799687
1139,0.14177491109964435,0.3434273768473714,0.23130493149545406,0.14177491109964435,0.26577996211400245
1140,0.1274434950959216,0.3198136961165212,0.20274040204119925,0.1274434950959216,0.24290119273515853
1141,0.12838839249971984,0.3568539608080055,0.2739311366165714,0.12838839249971984,0.3595933887894762
1142,0.15267160966756196,0.37146013513562015,0.2675770509361163,0.15267160966756196,0.25550324412003245
1143,0.14048658737112468,0.3399162003382292,0.22485922593420904,0.14048658737112468,0.21402243498565776
1144,0.13591478696741852,0.3541553872141136,0.2564812004933902,0.13591478696741852,0.2813972837662158
1145,0.18973084498246623,0.41459336552379156,0.31172504108265064,0.18973084498246623,0.16961983471074385
1146,0.1567928205354246,0.3610760640835044,0.2495664870961597,0.1567928205354246,0.2100724290505312
1147,0.14650000000000005,0.3628955035249981,0.2637910070499961,0.14650000000000005,0.29736930570527403
1148,0.1859356935693569,0.41235258095433014,0.3108337747699465,0.1859356935693569,0.21682656258736632
1149,0.1424809404830547,0.3475401281422164,0.24011837531832347,0.1424809404830547,0.31829059829059825
1150,0.18055075392851255,0.4047904673017787,0.3074794267465323,0.18055075392851255,0.19159573520504503
1151,0.20079240005786758,0.4231328897135577,0.3166809793113803,0.20079240005786758,0.334053724053724
1152,0.15630872602723278,0.3567851890898683,0.23995292612527097,0.15630872602723278,0.2604511278195489
1153,0.12721153846153843,0.3465103285945186,0.25359758026596024,0.12721153846153843,0.3368746950424768
1154,0.12368421052631585,0.3082400295473995,0.1891116380421673,0.12368421052631585,0.3207854704147076
1155,0.13409230923092316,0.34472338190379104,0.24326214534573581,0.13409230923092316,0.22886212608659784
1156,0.13105161372950816,0.3680233134135593,0.2929433993681023,0.13105161372950816,0.20469202898550723
1157,0.1438836701387221,0.34500717176936435,0.23124700326128433,0.1438836701387221,0.16426133631874473
1158,0.11224052254098366,0.2977531286542029,0.1770252122264385,0.11224052254098366,0.2568428963574949
1159,0.16260421042104198,0.3915998063328303,0.2989911918235766,0.16260421042104198,0.2817323514247259
1160,0.11195120389344272,0.32780376994856736,0.24170513211024935,0.11195120389344272,0.1890839718485638
1161,0.13253154450471216,0.35312915979264997,0.2631952305758757,0.13253154450471216,0.3023809930809931
1162,0.14153116843605396,0.3466516996829493,0.2362410624937907,0.14153116843605396,0.37304931554931553
1163,0.1215382500521009,0.3334623549079704,0.23484820971173892,0.1215382500521009,0.2702233371738016
1164,0.17626776218848103,0.3901071945479746,0.2806788647189872,0.17626776218848103,0.24004415954415953
1165,0.15643522785458272,0.3739056108320864,0.2719407659550074,0.15643522785458272,0.3013069589914686
1166,0.12700746507497085,0.3358613275706262,0.2347077249913107,0.12700746507497085,0.16591646591646597
1167,0.13639267418032797,0.3281221136035174,0.20945887884637887,0.13639267418032797,0.22064663081303387
1168,0.16533960573476694,0.39400390615978464,0.3003286008500354,0.16533960573476694,0.22705327256646904
1169,0.14872681704260654,0.3501725718105933,0.23889150953597355,0.14872681704260654,0.12297893072606897
1170,0.1603239823982398,0.3752736481260979,0.2708993314557162,0.1603239823982398,0.35179253731343285
1171,0.14140218647871333,0.3650040549286738,0.27520373689992106,0.14140218647871333,0.14504232804232803
1172,0.12843468237704922,0.32930935459307753,0.21874934443205657,0.12843468237704922,0.3516181892914566
1173,0.1321220732567836,0.3417035030573064,0.23716285960104563,0.1321220732567836,0.22779005592521534
1174,0.11821084884339539,0.31557275935175216,0.20672382101671355,0.11821084884339539,0.28585938832214897
1175,0.1309199351176642,0.333035006881096,0.2252301435268636,0.1309199351176642,0.27352944326628537
1176,0.20710977795200625,0.43986060928708987,0.33650166267016723,0.20710977795200625,0.22733007733007732
1177,0.11171509140178769,0.31191902458945675,0.20640786637533823,0.11171509140178769,0.17996498559548416
1178,0.1447719637440444,0.3708571165244269,0.2791703055607648,0.1447719637440444,0.23937356651087988
1179,0.16244364754098356,0.37227913472721236,0.25967097437245756,0.16244364754098356,0.2239335711858648
1180,0.1348495398159263,0.3304881867186689,0.21327729380548524,0.1348495398159263,0.24046772352984191
1181,0.118701923076923,0.33516200884122566,0.24292017152860523,0.118701923076923,0.3072941707712049
1182,0.13317252866935736,0.34846457916233364,0.2505841009859525,0.13317252866935736,0.2668407607418484
1183,0.14092784862295377,0.35107111911619215,0.24628654098647673,0.14092784862295377,0.34621463077984815
1184,0.12850000000000003,0.34926820617687826,0.2605364123537565,0.12850000000000003,0.28793517581873207
1185,0.14005962495399932,0.3379575774092623,0.22279590491052606,0.14005962495399932,0.2393991388618229
1186,0.11483302927373774,0.31191825878903023,0.205170459030585,0.11483302927373774,0.19829009370676035
1187,0.1800379897839906,0.4042930403687254,0.3035101011694695,0.1800379897839906,0.16306811541319288
1188,0.15023575886575996,0.3715385392089706,0.27260556068642133,0.15023575886575996,0.18439021229085173
1189,0.15487852762699458,0.3929549033821691,0.31215275151034905,0.15487852762699458,0.36237539273108105
1190,0.1250434646954352,0.3366258494232554,0.24016476945564044,0.1250434646954352,0.33533984397954986
1191,0.10493758977908843,0.2813269615342537,0.1577787435103305,0.10493758977908843,0.22142316575753107
1192,0.16144757049648129,0.38329318453156896,0.28769122807017544,0.16144757049648129,0.3856922162804516
1193,0.15220395621279048,0.35013398685708375,0.2318600612885866,0.15220395621279048,0.3515375726115437
1194,0.15157367787163045,0.3732434494314503,0.27933954311963977,0.15157367787163045,0.3215785104364326
1195,0.17233970296395876,0.3796470173881235,0.26161462884832953,0.17233970296395876,0.15644519947485463
1196,0.1642604923995374,0.3850434905257244,0.285565996252374,0.1642604923995374,0.24561643971673475
1197,0.13225000900291697,0.35301740920518737,0.26153480040454086,0.13225000900291697,0.2342983532983533
1198,0.17814932326736033,0.4002513657047596,0.29720408487479855,0.17814932326736033,0.24516553378648542
1199,0.11228291316526615,0.31857314226414735,0.2225804581977624,0.11228291316526615,0.14682750336344416
1200,0.14049823954932456,0.3482583759308876,0.2415202727631261,0.14049823954932456,0.15447383110228957
1201,0.12353144850317617,0.32718526457680774,0.22330763214726326,0.12353144850317617,0.15463850586540434
1202,0.16519277293982587,0.3684903125600114,0.24959507924037108,0.16519277293982587,0.21240421455938696
1203,0.16202041187934957,0.3848392898603883,0.2886377559620774,0.16202041187934957,0.36084601350118584
1204,0.12599650394508954,0.3289438599288772,0.2268947119675753,0.12599650394508954,0.26199694656488554
1205,0.1724359749755995,0.39146627336665113,0.28606059678210316,0.1724359749755995,0.25546223161314624
1206,0.17156396102337643,0.3967816953643866,0.2984354686820204,0.17156396102337643,0.22532573868256986
1207,0.15469487795118037,0.37450944265449587,0.2746291294066309,0.15469487795118037,0.2757427236794826
1208,0.13258754540072648,0.31703494628297135,0.19089480176448986,0.13258754540072648,0.31243412897693995
1209,0.150855410257334,0.37872678328290243,0.2917427460511369,0.150855410257334,0.38569824973650113
1210,0.14329844440176687,0.3420565399454053,0.22751619108727691,0.14329844440176687,0.21410186314505614
1211,0.12075221648509535,0.3382671478500267,0.2550298627298627,0.12075221648509535,0.19440245478036172
1212,0.1320518479362143,0.3574266629319587,0.26874962999148877,0.1320518479362143,0.3438112573331219
1213,0.13509230923092308,0.3145859091711715,0.1829871998804969,0.13509230923092308,0.2548736263736263
1214,0.1481773615400619,0.3578857329964552,0.25241674291278676,0.1481773615400619,0.21443849469496026
1215,0.13642759084145353,0.3366234901573843,0.22439179863186154,0.13642759084145353,0.1348029306269168
1216,0.13449999999999995,0.31540876045120303,0.18481752090240616,0.13449999999999995,0.24168595666258455
1217,0.17259670733317595,0.3813398214453972,0.26448622822444245,0.17259670733317595,0.15231106612685563
1218,0.1714585358810222,0.39689467444791593,0.29487227713378744,0.1714585358810222,0.3933866434883384
1219,0.1467114154374258,0.34218465847516116,0.22094648607547077,0.1467114154374258,0.23493315508021392
1220,0.15237789441679597,0.38392100208015156,0.2970862153267111,0.15237789441679597,0.22947776417788665
1221,0.12929431403192299,0.3319417581847952,0.21929488830574437,0.12929431403192299,0.181215589032408
1222,0.1657809938524589,0.3844966539550909,0.2794313202052639,0.1657809938524589,0.16842834168755225
1223,0.12145943135090159,0.3317748765938344,0.23463089048586566,0.12145943135090159,0.2547349545878958
1224,0.15345394188209638,0.3610963740688256,0.2482848643734585,0.15345394188209638,0.3088892545810751
1225,0.14519270593326625,0.3575762194542713,0.25176702704201004,0.14519270593326625,0.11873333333333333
1226,0.12729429892141764,0.32687350463164394,0.22115841142045262,0.12729429892141764,0.2764221824686941
1227,0.1803082437275985,0.40999902815975675,0.3123815688643165,0.1803082437275985,0.2860925173248727
1228,0.18583128937623247,0.4014801261231006,0.29129767349373625,0.18583128937623247,0.20842214735105027
1229,0.12416796629253994,0.3312517385661588,0.22716754454723762,0.12416796629253994,0.2757613142207903
1230,0.10939530232483716,0.3042978832289428,0.19580516180821123,0.10939530232483716,0.2877341156169112
1231,0.16625320512820502,0.39168462170580054,0.2918628331551909,0.16625320512820502,0.1641448583131654
1232,0.15309443777510992,0.3782852184963143,0.28438156144240867,0.15309443777510992,0.32793883765188103
1233,0.16704507060287532,0.3603548849743218,0.23261962874289288,0.16704507060287532,0.3209085090107817
1234,0.1325196103537547,0.32820683563201397,0.21437445055651855,0.1325196103537547,0.2540129712613083
1235,0.15310069062155943,0.3760101718824182,0.28381896252171757,0.15310069062155943,0.18065517241379314
1236,0.13309300901636395,0.33489493573893137,0.22760385344513495,0.13309300901636395,0.23815816899150227
1237,0.1389756755016978,0.3403768114585556,0.2238022719137156,0.1389756755016978,0.2413197226502311
1238,0.14221091284365137,0.35574469741325826,0.25506756913921375,0.14221091284365137,0.20556240333770923
1239,0.12785016548009237,0.3355919496884586,0.23248356841673246,0.12785016548009237,0.33100354321354325
1240,0.18766292740394053,0.4046593298850631,0.2889928049622451,0.18766292740394053,0.33759038456953483
1241,0.15370557717250333,0.35466491542637796,0.23591867650774936,0.15370557717250333,0.12257114854446728
1242,0.14269167667066823,0.35782126356355715,0.25725917378577773,0.14269167667066823,0.22904228243021346
1243,0.15433473389355734,0.3723261682132305,0.2709828686393463,0.15433473389355734,0.19249371421547587
1244,0.16235817342374825,0.3842304755132161,0.28274460417893554,0.16235817342374825,0.29037474969474975
1245,0.15211812108492606,0.35973340518341124,0.2532305681969703,0.15211812108492606,0.3493969810146281
1246,0.11228739754098367,0.3039327335829703,0.1932906720839733,0.11228739754098367,0.30718813851698623
1247,0.148757340532567,0.36837581671311215,0.2742369523610903,0.148757340532567,0.2453268969001448
1248,0.14464301430143026,0.35850357373138775,0.25672111885991505,0.14464301430143026,0.18573809523809523
1249,0.10926682506730029,0.3177104906492608,0.22288733116392107,0.10926682506730029,0.22210580754243464
1250,0.14495209124865738,0.3564545848051994,0.25000498711308405,0.14495209124865738,0.25794027154991145
1251,0.15340002562624133,0.3671287987648674,0.2654575462772522,0.15340002562624133,0.28673076923076923
1252,0.17127982590885815,0.37836460792297333,0.2621695640282304,0.17127982590885815,0.3212555091966856
1253,0.13150000000000003,0.329221153714906,0.21644230742981202,0.13150000000000003,0.16770681681681684
1254,0.14993973503576055,0.3492091711670543,0.2315388722625874,0.14993973503576055,0.2844676690609705
1255,0.1440013144217146,0.3574983689412454,0.25999410903906156,0.1440013144217146,0.2576045023853177
1256,0.16183465072938757,0.37166736091827823,0.25766542037778123,0.16183465072938757,0.2564145553899652
1257,0.15546054226628409,0.3473331171937837,0.2197451498549991,0.15546054226628409,0.32230972730972723
1258,0.1160347372765559,0.31173002772997005,0.2053905809068284,0.1160347372765559,0.20321915900863266
1259,0.14503298846573928,0.3688939985076535,0.2787220200838284,0.14503298846573928,0.2812389947089947
1260,0.144342144854933,0.36065032110598727,0.26361635250210846,0.144342144854933,0.35502222222222224
1261,0.10167948717948726,0.28856236982360806,0.1777657652882416,0.10167948717948726,0.23923496240601505
1262,0.12066025641025642,0.32370726002996963,0.22209400723942646,0.12066025641025642,0.2940173080776166
1263,0.13941382629192522,0.3411636545384779,0.2284996564931053,0.13941382629192522,0.2204645427805662
1264,0.1694419945237066,0.39806382858561473,0.30124366812381626,0.1694419945237066,0.290785780261349
1265,0.1513023821721311,0.38247863627284245,0.2983525082014227,0.1513023821721311,0.1606850682126273
1266,0.16468576240943214,0.3990886791654126,0.31080583351196084,0.16468576240943214,0.17536972856620947
1267,0.19116794797873013,0.41762485982896796,0.3119138237004756,0.19116794797873013,0.26837436612013776
1268,0.1654147629314655,0.3757991134195131,0.26476870097609523,0.1654147629314655,0.22970702508960578
1269,0.17211704785700566,0.3701440126488085,0.24605392958360578,0.17211704785700566,0.23062428337428345
1270,0.14649117627054903,0.345982349463118,0.23098234638513804,0.14649117627054903,0.2570336013193156
1271,0.12200620248099237,0.3363122445646718,0.24161208416735874,0.12200620248099237,0.21514692347948486
1272,0.1304864241803279,0.33288746182111645,0.22680207528157711,0.1304864241803279,0.262901279251525
1273,0.15849274457793727,0.3747828893999494,0.27258028964402425,0.15849274457793727,0.29573034933697123
1274,0.13988135050291495,0.3791050161037157,0.3024473312016015,0.13988135050291495,0.2176984126984127
1275,0.1488833621407081,0.36614060878037114,0.26851449327932614,0.1488833621407081,0.23338110201825701
1276,0.1396261585417075,0.3349983336293783,0.21674435017534166,0.1396261585417075,0.21840537804506466
1277,0.16246419641964188,0.3778458529935319,0.2717633131477799,0.16246419641964188,0.19294382985671715
1278,0.13687839221710196,0.32949309372505153,0.2092294030158991,0.13687839221710196,0.4222584795321638
1279,0.16579517850570472,0.37683224188398823,0.265074126756567,0.16579517850570472,0.24994643827005075
1280,0.15749663348242193,0.36002566128273844,0.24005805560063298,0.15749663348242193,0.2001718762427424
1281,0.14969416217690795,0.35772131126535384,0.25305429817689185,0.14969416217690795,0.3106356586066159
1282,0.13560241024102407,0.33816866594523787,0.2281325114084275,0.13560241024102407,0.1978486699843005
1283,0.16951536339726733,0.3738418802132214,0.25865303363190806,0.16951536339726733,0.2673186391155141
1284,0.1485957079011721,0.37641336128279257,0.2826353067632409,0.1485957079011721,0.1772872735372735
1285,0.17882072829131648,0.4110169170068275,0.318392377431022,0.17882072829131648,0.25047031882582615
1286,0.11600336805388888,0.3309192746459135,0.24083181318404923,0.11600336805388888,0.21374621459423246
1287,0.12398163444604465,0.3204332452799461,0.20490322166780284,0.12398163444604465,0.14168772898951015
1288,0.1515022405901221,0.3620006661220371,0.2529968510638298,0.1515022405901221,0.19702972709551658
1289,0.17385250381673278,0.39944762128019995,0.2971902349269344,0.17385250381673278,0.2944247307339067
1290,0.16572386787810403,0.3862920835860493,0.28413643141589046,0.16572386787810403,0.2779274792426564
1291,0.1366980891312088,0.360471233438158,0.27154628861389846,0.1366980891312088,0.3387104553916257
1292,0.1146777285780751,0.3042523143649162,0.18414917157368216,0.1146777285780751,0.31515844324381587
1293,0.1342528910115641,0.33733675625073734,0.2291677304783465,0.1342528910115641,0.28386531476997584
1294,0.1660077275145929,0.36845378893261305,0.2498921228360403,0.1660077275145929,0.3212459038545995
1295,0.1759102220019262,0.41506130048094125,0.32330215695803005,0.1759102220019262,0.26140311071338657
1296,0.0929423558897243,0.2892654586933727,0.18464620560729683,0.0929423558897243,0.21611668811668808
1297,0.10231724742090714,0.2738936466921338,0.14515279854245328,0.10231724742090714,0.20485338146555537
1298,0.17569117175988214,0.39226110235925626,0.2861398611987482,0.17569117175988214,0.25970665958366806
1299,0.19610097886861372,0.41106983821652265,0.2959377186958179,0.19610097886861372,0.3172679159574321
1300,0.13924690498761996,0.3449722902861019,0.23745077059696384,0.13924690498761996,0.2650039771529335
1301,0.13249820788530473,0.34006687017565135,0.23613732458069328,0.13249820788530473,0.191038808509511
1302,0.14285500782378666,0.36783105094170904,0.2769520862358447,0.14285500782378666,0.14738273576632774
1303,0.1705645544027023,0.3911410377666563,0.2941529667279081,0.1705645544027023,0.19633755898056748
1304,0.1477589270357081,0.33954696846555626,0.2155760828596963,0.1477589270357081,0.09628865136257617
1305,0.12758698418287517,0.3179581891500407,0.19774240993433098,0.12758698418287517,0.3236595465919828
1306,0.12459400182636697,0.31793566330445877,0.20068332295618369,0.12459400182636697,0.13742472499536335
1307,0.11857644110275693,0.3105604930320257,0.19996810385853753,0.11857644110275693,0.12408416156464128
1308,0.17558883669521955,0.39336704831756375,0.2835564232446883,0.17558883669521955,0.29319996593167796
1309,0.1674294871794872,0.3899714372156648,0.2930839000723552,0.1674294871794872,0.44122727112828075
1310,0.14200000000000004,0.3463858951175407,0.23677179023508138,0.14200000000000004,0.3510363028784081
1311,0.1343289162025479,0.3277761248316582,0.21089441725822067,0.1343289162025479,0.3017789111309448
1312,0.11443269230769229,0.3222651727747331,0.22866496093408167,0.11443269230769229,0.3421959541062802
1313,0.11271218527772446,0.3095698201095306,0.20471526966361234,0.11271218527772446,0.23171118155650983
1314,0.12126685706742829,0.3194960664647849,0.21045841879471322,0.12126685706742829,0.22355844999704652
1315,0.15204182955277512,0.3566676357313617,0.2452516123571731,0.15204182955277512,0.22210395269218802
1316,0.12827943223824237,0.336568866625964,0.23657886877544335,0.12827943223824237,0.1454245471749121
1317,0.12773103085399673,0.33071349782191295,0.22296493393583247,0.12773103085399673,0.3633557327962276
1318,0.14558824282786886,0.37198949106301193,0.2848024964702862,0.14558824282786886,0.23120684193854923
1319,0.1623166961006923,0.3921716363939656,0.29870988058654646,0.1623166961006923,0.05885313923549221
1320,0.14560913571554313,0.34086109506071616,0.22150391869034614,0.14560913571554313,0.37743156825019564
1321,0.14132473035439125,0.3404525082725529,0.22125555583632328,0.14132473035439125,0.3305393772893773
1322,0.132925205361003,0.3573111564290846,0.2727719021361632,0.132925205361003,0.3319042140296003
1323,0.1623460341150533,0.3813641592938009,0.2810362503574952,0.1623460341150533,0.2763448163503781
1324,0.1457703077310784,0.35396851410293095,0.2463964127437051,0.1457703077310784,0.35306433995123643
1325,0.17389999039984638,0.393817725078648,0.2888354693576032,0.17389999039984638,0.1959223089407174
1326,0.1709331180201876,0.40311616494297325,0.30836609384557134,0.1709331180201876,0.17640914922244122
1327,0.11533230966833266,0.3135253725424353,0.2053861257482053,0.11533230966833266,0.28495059864271055
1328,0.1506657143200606,0.3762028279731753,0.2810742273062293,0.1506657143200606,0.3557083564281407
1329,0.13768603846353888,0.32563494001712795,0.20189780310717817,0.13768603846353888,0.26433522644531815
1330,0.14295865335381466,0.36131573743238277,0.2647141681571362,0.14295865335381466,0.1869266272959415
1331,0.1424516552264837,0.3512063156233995,0.24550932079383161,0.1424516552264837,0.2751691047547014
1332,0.16654280354092751,0.36902832628946214,0.24897104549706933,0.16654280354092751,0.16817333641761123
1333,0.10722682132486244,0.3134833059173319,0.22251296918493896,0.10722682132486244,0.186234949832776
1334,0.12850000000000003,0.3297061934900543,0.22141238698010857,0.12850000000000003,0.27677289926265347
1335,0.1554999999999999,0.3705059059068818,0.26701181181376377,0.1554999999999999,0.15956819609321024
1336,0.15473452244280791,0.3592330920895612,0.24499713929350664,0.15473452244280791,0.19800856769797148
1337,0.11624934332756745,0.307139989690731,0.1897812927263271,0.11624934332756745,0.2681527721111564
1338,0.11776139856557383,0.3102647548991381,0.19900671266712858,0.11776139856557383,0.3449767518742967
1339,0.15975495901983616,0.3709927759950872,0.26247563395050205,0.15975495901983616,0.22762875508330052
1340,0.0987872367745249,0.2951959900585409,0.1878175065680321,0.0987872367745249,0.31918788766788764
1341,0.1271367612425704,0.31124060497940326,0.1892076874736658,0.1271367612425704,0.2707329305808007
1342,0.13783361688606813,0.35145554640051657,0.24724385902889695,0.13783361688606813,0.32718460262448523
1343,0.1517537362105323,0.3552422733699088,0.24297707431875312,0.1517537362105323,0.2760199743895395
1344,0.130195256270229,0.3395895362754174,0.2377885600103768,0.130195256270229,0.22242984419324027
1345,0.15046204113011727,0.3619025150914549,0.25888094792267524,0.15046204113011727,0.25645572855047094
1346,0.12152601040416176,0.32506349971454535,0.2200749786207672,0.12152601040416176,0.3902513149638885
1347,0.13482348323427165,0.3479580300932891,0.25226909371803485,0.13482348323427165,0.40346831775253333
1348,0.14104819173490238,0.34266977746490396,0.23024317146000312,0.14104819173490238,0.20656798245614033
1349,0.15209988357718118,0.36865758830494694,0.2691154094555316,0.15209988357718118,0.3962361476389014
1350,0.15737739627639352,0.36325501610295013,0.2487552396531132,0.15737739627639352,0.42402338421044194
1351,0.13002722333577382,0.32194993109220477,0.2028454155128619,0.13002722333577382,0.217614397159256
1352,0.13015162983469625,0.31080747499186157,0.1823116903143306,0.13015162983469625,0.25994330615000955
1353,0.13211811793755596,0.3495343929575309,0.25283255003995,0.13211811793755596,0.21132952656390158
1354,0.12363578704593513,0.33089671806838844,0.23252186204490663,0.12363578704593513,0.4204158234589269
1355,0.12564866056575716,0.3326140485750737,0.22793077601863315,0.12564866056575716,0.16497874893984732
1356,0.1446491414763726,0.34650830602974036,0.23271832910673546,0.1446491414763726,0.2762392360179971
1357,0.1343609243966455,0.33020017103852173,0.21567849328375238,0.1343609243966455,0.21701906049776232
1358,0.13323888895555575,0.3505377315746405,0.25659768523816956,0.13323888895555575,0.2587487796423236
1359,0.11202730245646064,0.31320217814836415,0.20834975138380707,0.11202730245646064,0.3012552934059286
1360,0.14921332133213333,0.3371005370828568,0.20777443150144703,0.14921332133213333,0.27972651342216553
1361,0.10391497209570848,0.31030118071627255,0.2117724172411281,0.10391497209570848,0.16022097632492108
1362,0.1374337110300236,0.345831565169321,0.24079570827859473,0.1374337110300236,0.1105814280738419
1363,0.14748319831983192,0.37539141734892856,0.28681643805819323,0.14748319831983192,0.2554523164279262
1364,0.17147368421052622,0.4018630513120035,0.30477873420295454,0.17147368421052622,0.2026418026418026
1365,0.17846118447378942,0.41409258229402,0.32226279564046106,0.17846118447378942,0.2079065784145151
1366,0.15777352462197747,0.37100430165035647,0.263461554056758,0.15777352462197747,0.2774876543209877
1367,0.15316848406542635,0.3629637637895854,0.25459055944831804,0.15316848406542635,0.08850313054854686
1368,0.13974838713552873,0.3570869346079538,0.2636770949448503,0.13974838713552873,0.2828960848707299
1369,0.14614769036304576,0.341718407630707,0.2221414345353225,0.14614769036304576,0.21291517323775389
1370,0.14069290877163507,0.35973534985535666,0.26508488216744314,0.14069290877163507,0.31494227804309405
1371,0.17383598937583006,0.36769970662140516,0.23672743449115022,0.17383598937583006,0.3956381733021077
1372,0.14799999999999996,0.34380614920865255,0.22361229841730512,0.14799999999999996,0.3132120641442675
1373,0.1560552220888354,0.3600426061744129,0.24397476817115493,0.1560552220888354,0.322984585101004
1374,0.16272422242224213,0.3861838629134883,0.28791928098249214,0.16272422242224213,0.18794935472051458
1375,0.16128274471523887,0.36780467454697113,0.25304385966346443,0.16128274471523887,0.3714497913060325
1376,0.1266618161816182,0.32483790822016834,0.21335218407710022,0.1266618161816182,0.23580622330052958
1377,0.17231597305556895,0.36942979471149584,0.2422276433118538,0.17231597305556895,0.27330230832386004
1378,0.10923082492329972,0.2962356916355678,0.18000973342453613,0.10923082492329972,0.2436196229157744
1379,0.1312968831875328,0.3439916078215942,0.24638944926812295,0.1312968831875328,0.2607809850810097
1380,0.12610783388201974,0.3022818910265402,0.1693481142890409,0.12610783388201974,0.2178265984263998
1381,0.14863683822970317,0.34280355419846337,0.21933343193752036,0.14863683822970317,0.329109145815358
1382,0.16165616781063563,0.37682341539258,0.27433449516388875,0.16165616781063563,0.20174369747899157
1383,0.14404754962431313,0.3482530942886436,0.240411089328661,0.14404754962431313,0.10797624811198622
1384,0.10877242939616172,0.3031338038622382,0.19372274893215297,0.10877242939616172,0.30489629175067945
1385,0.10445368199109323,0.30803726543182774,0.20616716688146913,0.10445368199109323,0.2656687390403316
1386,0.11425155105583804,0.32048824527331565,0.2214733884349553,0.11425155105583804,0.23517193917193915
1387,0.11814668726564632,0.348497011154288,0.2667006477772833,0.11814668726564632,0.15595987974289865
1388,0.15463851898668354,0.36838335452381665,0.2634896710742663,0.15463851898668354,0.3530487299428897
1389,0.148636083312309,0.3773606681831131,0.2874491697416082,0.148636083312309,0.2680475628950542
1390,0.11337664813598428,0.32169513964764385,0.22263698302331925,0.11337664813598428,0.310579030511234
1391,0.11880110955949733,0.31587692114675736,0.20515162317452018,0.11880110955949733,0.22666666666666666
1392,0.1547351510496672,0.35944968510415887,0.24542906810898335,0.1547351510496672,0.23974935064477368
1393,0.19145739348370927,0.4158085590814366,0.30570233119545465,0.19145739348370927,0.20221723318497506
1394,0.13383026113671287,0.35151089006093883,0.25736125784845193,0.13383026113671287,0.2605104407427229
1395,0.14821070157101618,0.3546044254645803,0.24778744778712833,0.14821070157101618,0.22073868387934883
1396,0.12660181018101818,0.310551399939281,0.18489917951652568,0.12660181018101818,0.23623354491908277
1397,0.12193363313599988,0.3175793465422702,0.20429142681254067,0.12193363313599988,0.20538145448795353
1398,0.12888924411509323,0.32523132841037783,0.21068416859056915,0.12888924411509323,0.15476754241926657
1399,0.12889151026416418,0.32186803884259996,0.20495305715687145,0.12889151026416418,0.20529152834851788
1400,0.14565879265091866,0.35671910052840955,0.2541206157549818,0.14565879265091866,0.30736372180451127
1401,0.15689733462777464,0.36416601286908,0.2555373564826108,0.15689733462777464,0.30015597524737303
1402,0.15113861130151393,0.37211250732500967,0.2729477920469915,0.15113861130151393,0.2704971672683528
1403,0.17124385560675873,0.39043067455732405,0.28537363790113063,0.17124385560675873,0.29094491697881525
1404,0.17215843109942322,0.39329691150186885,0.2882769608048913,0.17215843109942322,0.38724806614150875
1405,0.11903540056640917,0.30823928544371476,0.19140776975461127,0.11903540056640917,0.25324587500723866
1406,0.16543825862697284,0.35254722787392756,0.22021793849390947,0.16543825862697284,0.16754452813469203
1407,0.12476598939045144,0.32931362322475777,0.2230952676686126,0.12476598939045144,0.1537516722408027
1408,0.1259665866346539,0.3063017748713684,0.17967037647342898,0.1259665866346539,0.36495364901044414
1409,0.15607322744208196,0.3666089500588093,0.2570714452334546,0.15607322744208196,0.1759967475053682
1410,0.16236786525223162,0.37223515492000736,0.26373457933555144,0.16236786525223162,0.19597696837212963
1411,0.17184376150165612,0.3849674281441953,0.27324733328507833,0.17184376150165612,0.2738813150708312
1412,0.1170096611683106,0.31730226768460135,0.20958521303258149,0.1170096611683106,0.2255120067497404
1413,0.12381086324345304,0.3196038049011429,0.20758588331537972,0.12381086324345304,0.25361539712659253
1414,0.12415119777247927,0.3458509790308282,0.2583995625166978,0.12415119777247927,0.2439638137341585
1415,0.15469510601949554,0.369251110459893,0.2711120088807949,0.15469510601949554,0.3628485085790588
1416,0.14534645427998039,0.3715099808968042,0.28532705323364765,0.14534645427998039,0.24369821883483084
1417,0.1664522284836066,0.3833610016642548,0.2798175463612964,0.1664522284836066,0.2596626972391449
1418,0.12590951953300408,0.3363227474005151,0.233826455735022,0.12590951953300408,0.2042931181589918
1419,0.1258277980557263,0.3208229513875443,0.21199030666363605,0.1258277980557263,0.3552867152867153
1420,0.16340990441978326,0.3718784685443263,0.26293712824908616,0.16340990441978326,0.14192334383174082
1421,0.1344297922392788,0.3452539708005567,0.2436483571225557,0.1344297922392788,0.20682853353543007
1422,0.1709638669998078,0.3842441183149201,0.27656050263022464,0.1709638669998078,0.20511982205530593
1423,0.1260484013800344,0.3352758366389683,0.23245487051786787,0.1260484013800344,0.2735712034462313
1424,0.14166852503090616,0.3566159300304307,0.2588948099990491,0.14166852503090616,0.2809529381645131
1425,0.14242765484247744,0.3623555021541988,0.2678556946234427,0.14242765484247744,0.18633064131720045
1426,0.14289583825159363,0.3511934598410447,0.24659524317890227,0.14289583825159363,0.27360998314872564
1427,0.15459615384615388,0.34439405421204194,0.21859580073177604,0.15459615384615388,0.1879386287013406
1428,0.12570486881947535,0.32770565838032545,0.22100157912170018,0.12570486881947535,0.17882233036707457
1429,0.15490290300505435,0.39230587383731264,0.3098059416645164,0.15490290300505435,0.20185199892313901
1430,0.13781780935919605,0.34589845905876687,0.24016129939914171,0.13781780935919605,0.17078951888605434
1431,0.136144547333344,0.302233713357539,0.15917833204839005,0.136144547333344,0.3368753647292251
1432,0.13697959167346685,0.33695562741858665,0.22495207149023963,0.13697959167346685,0.3643406359901008
1433,0.16289090429021771,0.38040203805065265,0.2760222675208697,0.16289090429021771,0.16350018724973353
1434,0.17517342432757932,0.4009163480741159,0.3054858474930731,0.17517342432757932,0.12344418849023903
1435,0.12281148114811487,0.3403630752339539,0.2511031881716782,0.12281148114811487,0.21821342824163142
1436,0.13425210050235087,0.35176865510618976,0.2630331092076778,0.13425210050235087,0.4376491032849955
1437,0.13598076923076913,0.3423986778065077,0.233835817151477,0.13598076923076913,0.18851182151182155
1438,0.16193186290980655,0.3896590258408046,0.29645432586199605,0.16193186290980655,0.29583952528379776
1439,0.1220413533834586,0.3289249890270469,0.22476727128717658,0.1220413533834586,0.1539634711386124
1440,0.15435576923076927,0.37619422302337846,0.28267690758521835,0.15435576923076927,0.26514051476993744
1441,0.1522679726009859,0.38251833972489147,0.29650073424781115,0.1522679726009859,0.25262536905426863
1442,0.15487250941033875,0.36796390583774663,0.2631827928548158,0.15487250941033875,0.1869514518452362
1443,0.1456628967785562,0.3533629165887844,0.2444000396204563,0.1456628967785562,0.24594999999999997
1444,0.14837264566948158,0.37297661136371163,0.2752079313884601,0.14837264566948158,0.23692729738707496
1445,0.16641510140643084,0.3782168833421432,0.2646035638714247,0.16641510140643084,0.34672357841712675
1446,0.14896587715776793,0.37609141566282356,0.2822510770101112,0.14896587715776793,0.24819317817939138
1447,0.12185971694981028,0.3258369557314965,0.2229544775633725,0.12185971694981028,0.27772005772005776
1448,0.2021854734111544,0.40297829800846213,0.2715856491946155,0.2021854734111544,0.14540465403229214
1449,0.133594214029698,0.32975613647194224,0.21532384488448847,0.133594214029698,0.2930143968358178
1450,0.14050000000000004,0.34134332818038204,0.22868665636076396,0.14050000000000004,0.3002584376970064
1451,0.15793535521162788,0.3613004238607109,0.24873013729816604,0.15793535521162788,0.24500058182382378
1452,0.15013241076678763,0.35041543296574007,0.2335660443979049,0.15013241076678763,0.12021933815588987
1453,0.1384025902590258,0.35812243901889795,0.26443969751974417,0.1384025902590258,0.2362391205285942
1454,0.1304882323044354,0.3256305919789428,0.21228471934901483,0.1304882323044354,0.25400866248044285
1455,0.1652267590054344,0.38432704817269103,0.2782005783345131,0.1652267590054344,0.22482515367071224
1456,0.13696153846153833,0.33936753526929053,0.22681199361550425,0.13696153846153833,0.36219871820894833
1457,0.1295880865501569,0.34102334266995393,0.243870512239594,0.1295880865501569,0.33056608499624285
1458,0.14693970303524853,0.37276523633300396,0.28265106659551076,0.14693970303524853,0.2856063642615367
1459,0.1507015812492991,0.34106106462846886,0.2167189667583394,0.1507015812492991,0.21625260063762736
1460,0.10819549284938638,0.32603178285425105,0.2376725800097294,0.10819549284938638,0.22335811432661823
1461,0.15782406171458813,0.37451384744055805,0.27637957145193986,0.15782406171458813,0.23273712533445573
1462,0.14581097805351173,0.3448092940649856,0.2319966320229479,0.14581097805351173,0.19140914235190104
1463,0.17393109631147544,0.40404529125655353,0.3112283898901562,0.17393109631147544,0.1644864267450475
1464,0.13462524806350426,0.35331412009439506,0.2593777440617816,0.13462524806350426,0.1539378008152485
1465,0.14802794329196703,0.3585098927640183,0.24996389894410248,0.14802794329196703,0.1564813400971593
1466,0.17519607646882182,0.40345747990131337,0.304522806864983,0.17519607646882182,0.31529995929995935
1467,0.14108988186954294,0.3549653169958925,0.25975087025269916,0.14108988186954294,0.2566546051500671
1468,0.16652859651021565,0.3969071433307407,0.3017570936410501,0.16652859651021565,0.16052971531693833
1469,0.09712721417069232,0.3035696774544431,0.20488492656750146,0.09712721417069232,0.15881758660216433
1470,0.13993120170935391,0.33258824513883023,0.2133140868589526,0.13993120170935391,0.26515286423202017
1471,0.15263198786962245,0.35919424312928894,0.24912451051933293,0.15263198786962245,0.21428043909293906
1472,0.1760114997757704,0.38524798324567644,0.27147296693981215,0.1760114997757704,0.2349684600065698
1473,0.15709503801520602,0.3774683522660266,0.27974662850164106,0.15709503801520602,0.26515939015939016
1474,0.14513478650534528,0.3444268756269079,0.2295841782431252,0.14513478650534528,0.2599249627982792
1475,0.11587815234173955,0.32451575212605016,0.22227519956862116,0.11587815234173955,0.30645743618643373
1476,0.1315198988654367,0.3344898799319421,0.22593996213301085,0.1315198988654367,0.17230158730158723
1477,0.1455402151639345,0.3693446500867686,0.27960886984566824,0.1455402151639345,0.376085445839029
1478,0.176975097509751,0.4181704507052245,0.334390706390947,0.176975097509751,0.33693077788240217
1479,0.1499335734293717,0.3377524874369918,0.20763782801524028,0.1499335734293717,0.2638195320162533
1480,0.15222188789167684,0.3636948110049508,0.258945846226548,0.15222188789167684,0.16191645407747107
1481,0.15699999999999992,0.38098744258331585,0.2859748851666317,0.15699999999999992,0.33411327064082974
1482,0.12692999667775423,0.3320092943653189,0.22615859537512942,0.12692999667775423,0.1521188319382334
1483,0.1704999999999999,0.3926827711857859,0.2913655423715718,0.1704999999999999,0.1343062765391498
1484,0.13631264511376914,0.34309148594349276,0.2355576816594472,0.13631264511376914,0.21798358520299876
1485,0.13901121670792035,0.32226406706900584,0.196505700722171,0.13901121670792035,0.20841337095311616
1486,0.12326177675371221,0.32026863060832317,0.21001370770922193,0.12326177675371221,0.1883467036641178
1487,0.1498364600522277,0.3606939776466515,0.25771503518884764,0.1498364600522277,0.35933410762679063
1488,0.11700420168067231,0.325376851027529,0.2297452986937134,0.11700420168067231,0.13393109956345872
1489,0.11190810389527124,0.3274109357495681,0.24200566370859367,0.11190810389527124,0.2852347878242615
1490,0.1791264638174357,0.40183289364836533,0.30041285966185927,0.1791264638174357,0.2294025423728814
1491,0.1867811029926934,0.3963751887526693,0.27918817151995184,0.1867811029926934,0.18118648325337042
1492,0.12570064111029744,0.3429856987649663,0.2535701153093378,0.12570064111029744,0.39511285203755064
1493,0.15505693485759256,0.3852473175302603,0.2923807653453356,0.15505693485759256,0.22956184301011884
1494,0.14888128305283632,0.35107207252652056,0.24138157894736845,0.14888128305283632,0.32800000000000007
1495,0.13171288485153948,0.33216447386359527,0.22190317802411158,0.13171288485153948,0.25073203884893125
1496,0.17217899271597079,0.38636461134832256,0.2763712372647034,0.17217899271597079,0.31268064814814817
1497,0.15587368736873686,0.3566267886233352,0.23950620250919658,0.15587368736873686,0.3203375753139253
1498,0.15060171064633301,0.36299721904066323,0.25779101678866034,0.15060171064633301,0.24109917670109188
1499,0.12937266036761794,0.3385470312990961,0.2363487418629563,0.12937266036761794,0.3637839916328288
1500,0.14045797324114978,0.3399980473351649,0.22708014818803035,0.14045797324114978,0.25162345894470634
1501,0.1379813816127375,0.3366239253572808,0.21828508748908665,0.1379813816127375,0.21494465788295192
1502,0.12545662149781356,0.32157268671526906,0.20823213043491093,0.12545662149781356,0.2933601810738669
1503,0.1614211868726396,0.3782104411403844,0.27057850853548965,0.1614211868726396,0.22232701732212973
1504,0.14300634542692348,0.3588822761730961,0.26375186149234536,0.14300634542692348,0.2832256837460535
1505,0.11985171893691164,0.3230730456113524,0.22044265334888158,0.11985171893691164,0.3227203294717419
1506,0.17665310349796465,0.39204051166579834,0.28377481633566737,0.17665310349796465,0.24446904448108103
1507,0.13854260426042594,0.3516472594112838,0.25120931030171556,0.13854260426042594,0.2382290213723285
1508,0.09367193075194928,0.2979741205097008,0.201604379515503,0.09367193075194928,0.17703621462505603
1509,0.1538245396949111,0.35634947715022935,0.2450498749106365,0.1538245396949111,0.3399547463768116
1510,0.12122285689142759,0.3025405995909553,0.1766354853990554,0.12122285689142759,0.24538848215188597
1511,0.1451559938524591,0.34698914077142085,0.23566629383792354,0.1451559938524591,0.21597366201509804
1512,0.1830064102564102,0.3930745579954524,0.27813629547808427,0.1830064102564102,0.23819690410599498
1513,0.09303688319487545,0.29585258119307756,0.19863139599640423,0.09303688319487545,0.2093414547244032
1514,0.11910067909539378,0.3331377341067753,0.24307411002276302,0.11910067909539378,0.2988740651233026
1515,0.16305012531328322,0.361670272363376,0.2432402941001855,0.16305012531328322,0.21680483516483517
1516,0.13278688714754866,0.33823509635375315,0.2328964184124091,0.13278688714754866,0.2610033625051086
1517,0.16162159912937707,0.3740190487970533,0.26679489933535244,0.16162159912937707,0.23470541743869577
1518,0.13396490342836323,0.34192131260544073,0.23591281835415498,0.13396490342836323,0.15857002660228464
1519,0.11400734649254546,0.30298815916540217,0.18496162534571345,0.11400734649254546,0.1736974304357965
1520,0.1509856219295579,0.35409180835319004,0.24121237284726432,0.1509856219295579,0.14499578318002249
1521,0.12610189452124948,0.3316954127472546,0.22918703645201033,0.12610189452124948,0.24248080065359479
1522,0.13889397743791826,0.3180560100716736,0.18632406526751083,0.13889397743791826,0.31753147778265256
1523,0.12519171917191724,0.30833164153909876,0.1822798447343631,0.12519171917191724,0.14849755679023974
1524,0.15871678849054421,0.36337034198271123,0.24930710698433411,0.15871678849054421,0.20849467402390526
1525,0.1195032051282051,0.3079158292696408,0.1868252482828713,0.1195032051282051,0.15876978818283172
1526,0.1301762577539636,0.31989151593247334,0.1964305163570195,0.1301762577539636,0.1860905103668261
1527,0.11281336405529953,0.3400976921211216,0.2625686561316442,0.11281336405529953,0.29091799417095865
1528,0.1417829111316446,0.35291812859288174,0.2502704349224743,0.1417829111316446,0.1482897778185077
1529,0.158331219315058,0.3655562114286498,0.2544499842271835,0.158331219315058,0.3088536236490782
1530,0.1481476077828613,0.3472570329505088,0.22821885033529507,0.1481476077828613,0.28914783816416967
1531,0.14500000000000005,0.365665935628289,0.27133187125657793,0.14500000000000005,0.3496750643374197
1532,0.10050720811532984,0.3066837494559156,0.2123530826811715,0.10050720811532984,0.2757233313167977
1533,0.13473289293157173,0.3451132361675233,0.2437606864719032,0.13473289293157173,0.27543001170876347
1534,0.14778692714770855,0.35878186037260706,0.25398986644979693,0.14778692714770855,0.20473678010563257
1535,0.15413007473076126,0.36737880157305003,0.2614974536845775,0.15413007473076126,0.2161753285543609
1536,0.19372197260032592,0.42578255802140075,0.32912117084214965,0.19372197260032592,0.17607641244483352
1537,0.17563812300741755,0.41408388496604714,0.3248915239172592,0.17563812300741755,0.25369039784905806
1538,0.0903353295573434,0.2822480390286538,0.1738254189426209,0.0903353295573434,0.3347780232875336
1539,0.1574118145890333,0.37815990857828274,0.2794961879784988,0.1574118145890333,0.18452916259367866
1540,0.15595579929278866,0.35991746622380677,0.2449233338620362,0.15595579929278866,0.31625947488016454
1541,0.16117570813732363,0.36612978600838414,0.252908155742121,0.16117570813732363,0.2885917634051962
1542,0.14669292477169907,0.3333283850773462,0.20427092061129418,0.14669292477169907,0.14411694245082401
1543,0.13688636099872348,0.31957600178988993,0.19137928158233294,0.13688636099872348,0.3544213039485766
1544,0.1732624370295975,0.4013897778090797,0.3062546815589643,0.1732624370295975,0.15509630084630088
1545,0.12300173736209194,0.3393073675717434,0.24561126041930292,0.12300173736209194,0.2366923976608187
1546,0.16149999999999998,0.35501765272427077,0.22803530544854156,0.16149999999999998,0.21237419871794877
1547,0.16948459845984593,0.40543418308509105,0.3188991692504903,0.16948459845984593,0.20653823444700464
1548,0.1341785353818549,0.34013521682635944,0.23191336288900907,0.1341785353818549,0.33906947753634553
1549,0.15131002276446182,0.3826402283421778,0.29566041115543196,0.15131002276446182,0.1822149804029914
1550,0.11864227805024524,0.31628869746416466,0.20529283882783889,0.11864227805024524,0.22419440673364105
1551,0.16043728683287697,0.37040273743686936,0.2579309012079848,0.16043728683287697,0.2809667479811238
1552,0.13821179061155045,0.3442310725876912,0.24003856395228154,0.13821179061155045,0.24651457519556932
1553,0.139,0.34611973804692986,0.24023947609385973,0.139,0.17578665442301805
1554,0.1261698717948717,0.3238099417311507,0.21028013987255786,0.1261698717948717,0.2620218982088248
1555,0.11861642234841675,0.31144990042706433,0.1996669561572952,0.11861642234841675,0.20268289999808686
1556,0.13686014204511315,0.35199906622890437,0.2522778483675824,0.13686014204511315,0.23763224753388693
1557,0.12411970716343634,0.3348524602806786,0.24146550623448465,0.12411970716343634,0.12460888125911526
1558,0.14488607898939673,0.37189203127987625,0.28201190458095904,0.14488607898939673,0.1907778806219846
1559,0.15489812012617898,0.3711465517554893,0.26749686325862065,0.15489812012617898,0.25656958122921214
1560,0.14200000000000004,0.33487632031796705,0.21375264063593402,0.14200000000000004,0.4160961123420909
1561,0.12524538876816385,0.3417688651690335,0.24804695280173922,0.12524538876816385,0.28224438274335073
1562,0.13114753036048576,0.3216194046248649,0.20194374852875827,0.13114753036048576,0.224110207107823
1563,0.14834934645628292,0.3646901888471278,0.26768168478168974,0.14834934645628292,0.3412382072998589
1564,0.12705483674800266,0.32505289378403,0.21299611407205477,0.12705483674800266,0.17526464985994403
1565,0.13528911564625862,0.35195776532990825,0.2583372993672993,0.13528911564625862,0.282086305044821
1566,0.16432097128388506,0.3803444582782431,0.275046973988716,0.16432097128388506,0.3419176964941931
1567,0.16083141321044533,0.3667237872142287,0.25178474800756667,0.16083141321044533,0.15385533344225572
1568,0.18082109441054017,0.3823573399842821,0.26007249114748393,0.18082109441054017,0.3861254307040378
1569,0.12570886883547533,0.3051787343195161,0.1759397309680815,0.12570886883547533,0.21588685207227043
1570,0.12609842053227993,0.32130148442675976,0.20940612778895967,0.12609842053227993,0.25681753270683616
1571,0.1709070051653763,0.36553059857119374,0.2322471868116348,0.1709070051653763,0.22547442961079323
1572,0.15115235944980868,0.38028087942055,0.2902570399414826,0.15115235944980868,0.3311741188104824
1573,0.17630900323601295,0.3987973974609154,0.2959767884498049,0.17630900323601295,0.2543561641957793
1574,0.15262006273606044,0.3574466487912522,0.2456531721103835,0.15262006273606044,0.2815959298318169
1575,0.12554372509120687,0.33835114186418813,0.24761483354596248,0.12554372509120687,0.19860785844392398
1576,0.12960201020102016,0.34513806041363443,0.25007210042522854,0.12960201020102016,0.2620050025875453
1577,0.1621724966365558,0.37204492761815977,0.25874486196320784,0.1621724966365558,0.2624181274648945
1578,0.15297435897435904,0.36066279600749557,0.2533768740662731,0.15297435897435904,0.2704000252620942
1579,0.16829534699209395,0.38279302896965717,0.2719953639551264,0.16829534699209395,0.21412057769816387
1580,0.10652327237235795,0.3012211287416977,0.19339571273867945,0.10652327237235795,0.21932568959787302
1581,0.1248237876563557,0.3341409138040679,0.23563425229542445,0.1248237876563557,0.24167889988027633
1582,0.1273669467787115,0.32718270518075127,0.21963151680407952,0.1273669467787115,0.2731454120951782
1583,0.1144334357398874,0.31986870669602274,0.21987054191227068,0.1144334357398874,0.26445983531919015
1584,0.12587168716871694,0.33416963986836334,0.23459590539929287,0.12587168716871694,0.25530126380984264
1585,0.1720925281355146,0.37711026985952656,0.259035483448024,0.1720925281355146,0.3421152943577186
1586,0.1645737404531287,0.3770417451233608,0.26693600934046413,0.1645737404531287,0.17324657279881156
1587,0.1349676743543875,0.33202571277822,0.21911607684766493,0.1349676743543875,0.21441790479250478
1588,0.12391788557971142,0.33754353939060167,0.2462513076217805,0.12391788557971142,0.1785243791766356
1589,0.15860476653424072,0.3772714040633782,0.2773332750582751,0.15860476653424072,0.20739754979868624
1590,0.16039441272692284,0.362242351262257,0.24669587707066837,0.16039441272692284,0.33201482960841255
1591,0.15465051941869917,0.3812021600754131,0.28910328131342783,0.15465051941869917,0.2448071436722583
1592,0.13982414766931617,0.3565908636175946,0.260533431896557,0.13982414766931617,0.2126427361601635
1593,0.16580290642684228,0.37488757561422276,0.25916933837476086,0.16580290642684228,0.15064873197913797
1594,0.14442857142857143,0.34725990086941283,0.23166265888168275,0.14442857142857143,0.164525769106591
1595,0.1436409242930983,0.34573183683029796,0.23418182507439933,0.1436409242930983,0.1759546981176287
1596,0.15664912280701745,0.3732090390004818,0.2671198323869286,0.15664912280701745,0.18052176247490148
1597,0.11735355862775217,0.28221497980401555,0.14072284235252674,0.11735355862775217,0.2754590163934426
1598,0.1619078625258004,0.3587238034659986,0.23463188188039638,0.1619078625258004,0.17372295605628937
1599,0.1663433292386733,0.3579438108718073,0.22620096326626804,0.1663433292386733,0.2775683451308451
1600,0.17593301558856114,0.41845763078477133,0.3360492303924203,0.17593301558856114,0.20117918369091903
1601,0.18242829735632327,0.4138087791012599,0.3227609634898732,0.18242829735632327,0.293134000561464
1602,0.144834043813618,0.35648494470697595,0.2513018017867159,0.144834043813618,0.29757064475457595
1603,0.13557992183996415,0.3201746440368902,0.19518944439385205,0.13557992183996415,0.2623764765849652
1604,0.14807448431771741,0.37513642961229376,0.2911238905891528,0.14807448431771741,0.213267175415016
1605,0.175,0.38824366693505447,0.27648733387010893,0.175,0.35293950310668576
1606,0.1817852564102563,0.4154337777899938,0.3242970427594749,0.1817852564102563,0.34905279503105585
1607,0.1540587481581139,0.3555189741460275,0.23692045197582712,0.1540587481581139,0.23724929862334443
1608,0.20425407697325504,0.44876948976411146,0.3600308255817128,0.20425407697325504,0.26420616546253217
1609,0.16863059400334895,0.38455163670780695,0.2828420854089161,0.16863059400334895,0.28872296091598026
1610,0.12302176139272916,0.33274624805233544,0.2354489733192125,0.12302176139272916,0.2650576496231042
1611,0.152026822732025,0.3764324514070295,0.28081125735000895,0.152026822732025,0.24170365344882389
1612,0.1332548890195561,0.35559405705760666,0.26667833607610114,0.1332548890195561,0.20996658078589964
1613,0.1537236223622362,0.34625473369516857,0.22006222266586467,0.1537236223622362,0.20494721126831542
1614,0.13313963736892434,0.33988491184578834,0.23449054895372803,0.13313963736892434,0.20078721202405408
1615,0.12900740296118454,0.3281509982597738,0.21928719059717855,0.12900740296118454,0.20777930402930406
1616,0.12708376166914864,0.3392360672340713,0.2403046111298453,0.12708376166914864,0.3147639737873806
1617,0.14659320542158075,0.3549666721397511,0.24874693343634063,0.14659320542158075,0.35817406616462477
1618,0.13414756236099779,0.33639629731592086,0.22749746990984612,0.13414756236099779,0.3992641034247631
1619,0.14165086034413765,0.3450295284017497,0.23575733611522412,0.14165086034413765,0.24974218378949842
1620,0.1513936806900193,0.36727833828101053,0.26676931518198244,0.1513936806900193,0.24990124952329681
1621,0.12799549592793483,0.3561330817957237,0.2752751717355778,0.12799549592793483,0.2945130785620381
1622,0.11630715006648612,0.31882699133632736,0.2130396825396825,0.11630715006648612,0.2873643054990307
1623,0.18518903522107183,0.41206861732564803,0.30975916420915234,0.18518903522107183,0.31082599580712794
1624,0.1385516509990836,0.35098083547234443,0.24885836894652172,0.1385516509990836,0.21121074535471035
1625,0.14867993166515928,0.36550175604708596,0.2616436487638534,0.14867993166515928,0.26376465441819774
1626,0.1238936738602167,0.32322538005702944,0.22066341239362552,0.1238936738602167,0.32392606440204946
1627,0.14611568985103757,0.36283943779334843,0.2644474958846217,0.14611568985103757,0.16302844675436956
1628,0.11775641025641036,0.30891325442921547,0.19731368834561022,0.11775641025641036,0.2548970665145248
1629,0.19715696296266488,0.4156259327523406,0.30693793957935145,0.19715696296266488,0.17271373836891074
1630,0.12830887523550089,0.3214519362907234,0.20528612211044495,0.12830887523550089,0.24973764398215992
1631,0.13891486184766977,0.321180507339934,0.19353129098452843,0.13891486184766977,0.35857956150130066
1632,0.1598188405797102,0.3742343396376954,0.27383099811597045,0.1598188405797102,0.2771882435647848
1633,0.10691025641025645,0.3104507370470452,0.2080809612735775,0.10691025641025645,0.20435039716369638
1634,0.15331847146497277,0.3596730324069588,0.24870912188397204,0.15331847146497277,0.10723522112953832
1635,0.13224156491741992,0.34425144025030646,0.24401975066577294,0.13224156491741992,0.25945424068746936
1636,0.12962676408767898,0.3357884002862509,0.23432327239714396,0.12962676408767898,0.23075995671519078
1637,0.1342806809375239,0.3467870897378414,0.252012817600635,0.1342806809375239,0.247490122021372
1638,0.1374963274711559,0.35110329720521977,0.25321393946812776,0.1374963274711559,0.31497672111086744
1639,0.17201900760304117,0.3971228472491917,0.2992076792923011,0.17201900760304117,0.2802404672353649
1640,0.15593108967305414,0.384968638325656,0.2940750973052037,0.15593108967305414,0.2042306096171274
1641,0.14723432443567971,0.3420970793254009,0.22172550977944233,0.14723432443567971,0.24361999229583978
1642,0.12550000000000003,0.3305923977427327,0.22718479548546536,0.12550000000000003,0.20094871794871802
1643,0.1460892768558672,0.3440397528337762,0.22590095195581789,0.1460892768558672,0.25574684437525586
1644,0.17689544311211483,0.40296890112437833,0.30014691602452687,0.17689544311211483,0.24669944986636735
1645,0.13150000000000003,0.33369361019066396,0.22538722038132783,0.13150000000000003,0.1976504504504505
1646,0.11903540056640917,0.328201868719727,0.2313329363066357,0.11903540056640917,0.14787577639751553
1647,0.11649445520154905,0.31693873852379817,0.21088856664449823,0.11649445520154905,0.23092967207712223
1648,0.15287348734873493,0.36935627420753125,0.2689655737175926,0.15287348734873493,0.22568024726547187
1649,0.13730889923559686,0.33581763302896883,0.2220174675867439,0.13730889923559686,0.23544708165397815
1650,0.15540895261885318,0.34543119099053776,0.2190444767433692,0.15540895261885318,0.29284417027736587
1651,0.1288473389355742,0.30722955021088894,0.1777644225506294,0.1288473389355742,0.14704025101461982
1652,0.12458633597285518,0.3521539362853867,0.270135200625063,0.12458633597285518,0.2638209165386585
1653,0.14476915875886112,0.3619845454485324,0.2634307733793425,0.14476915875886112,0.19170722375267832
1654,0.1571889294637708,0.3523068221691692,0.22623578541079675,0.1571889294637708,0.23229275241470365
1655,0.14440801678975962,0.3319091847653396,0.20700233595116008,0.14440801678975962,0.2557961507183519
1656,0.14774998699120614,0.36389837883779375,0.26629678369317517,0.14774998699120614,0.327498612802372
1657,0.13600000000000004,0.34637957042957046,0.2447591408591409,0.13600000000000004,0.22653923431984802
1658,0.11310434053420117,0.30454475897266786,0.19388083687693347,0.11310434053420117,0.27106112054329373
1659,0.14249965599449596,0.35399539463649243,0.250991477283993,0.14249965599449596,0.2984907500065836
1660,0.12227900017602542,0.3315329356541178,0.23250787095618475,0.12227900017602542,0.28344335169158147
1661,0.1427310924369749,0.36237562764661335,0.26928907041927697,0.1427310924369749,0.1398692580731947
1662,0.15615117767537115,0.37250681416171016,0.270711272972678,0.15615117767537115,0.0833752360668828
1663,0.1175978428351309,0.3092187262899172,0.19124176690957262,0.1175978428351309,0.31150117494824014
1664,0.1593823450550066,0.36711349915498015,0.25346230819994703,0.1593823450550066,0.22863292191876752
1665,0.13041952671242746,0.33006203293917147,0.21928501245348797,0.13041952671242746,0.32806746031746037
1666,0.1293380696364568,0.3511642765355537,0.2626524137981938,0.1293380696364568,0.1927219133503582
1667,0.14071279064185246,0.3535922685896472,0.2517589558955895,0.14071279064185246,0.26623061656318536
1668,0.13379305499799288,0.3344727125932016,0.22835931519041752,0.13379305499799288,0.28973508907370366
1669,0.12635146527498983,0.3556559460459953,0.27160896154201086,0.12635146527498983,0.2432471264367816
1670,0.1593940495827965,0.36962097609662614,0.2564538530276592,0.1593940495827965,0.1519333333333333
1671,0.16306876188569705,0.3770138664312415,0.26789020909108885,0.16306876188569705,0.2615869424692954
1672,0.13694533000448111,0.3623386735548654,0.27678668710076854,0.13694533000448111,0.18191879228076244
1673,0.15033560591511433,0.36714805763456904,0.2686249034389095,0.15033560591511433,0.23907606075216972
1674,0.1740852964873672,0.40233994753550806,0.3025093020962817,0.1740852964873672,0.23871258202944476
1675,0.11395607069672138,0.32618626399902684,0.23546038660461097,0.11395607069672138,0.1782063492063492
1676,0.15996964651639356,0.37966836531974424,0.2813974376067014,0.15996964651639356,0.22686217902197708
1677,0.10614932550287244,0.29751340965017525,0.1877281682946057,0.10614932550287244,0.21951404652004708
1678,0.1190878448703784,0.3325035280737435,0.23683136640673016,0.1190878448703784,0.169604713244315
1679,0.16988084275848264,0.386601699779083,0.2824417140412006,0.16988084275848264,0.2217178287496671
1680,0.13594779576797061,0.3357485129099593,0.22460143428397739,0.13594779576797061,0.19429343704423924
1681,0.11770122012201226,0.29916574384562866,0.1739290474472328,0.11770122012201226,0.21892762629415574
1682,0.12736754701880748,0.3358154778594281,0.2338958616812412,0.12736754701880748,0.3728915892275346
1683,0.1352915628173175,0.352569875939995,0.25355662624535513,0.1352915628173175,0.3613186889439276
1684,0.1414094131262959,0.3550258357198353,0.24923284518707875,0.1414094131262959,0.3588524590163935
1685,0.1505455449355314,0.3484201578039224,0.22674922573678194,0.1505455449355314,0.28833743025581643
1686,0.13356156467505748,0.33156469703492564,0.22300626471973625,0.13356156467505748,0.275551629445823
1687,0.13532829392669452,0.3288322469427557,0.21300790603212233,0.13532829392669452,0.37002178017283294
1688,0.1529637674202787,0.37984335623076326,0.2887591776209691,0.1529637674202787,0.1636803248431155
1689,0.11757185875885058,0.33925724461608264,0.2523707717144641,0.11757185875885058,0.33200149850149846
1690,0.11673434574578746,0.31600066966867013,0.21053264784576536,0.11673434574578746,0.186269590439402
1691,0.12662131269766835,0.3343688919856942,0.23649515857605177,0.12662131269766835,0.24323784202946713
1692,0.1561805565000339,0.37457343912686275,0.27378576525365766,0.1561805565000339,0.2400031189083821
1693,0.13572375185536373,0.3516390779651025,0.2568306522194776,0.13572375185536373,0.19540929428014087
1694,0.15726936127305247,0.34512356045731274,0.21270839836852057,0.15726936127305247,0.2385199357587809
1695,0.1718684842229077,0.3820337782295019,0.2693305880131884,0.1718684842229077,0.20954591529213132
1696,0.1405219896293452,0.34872139339315333,0.2443988075276164,0.1405219896293452,0.23671044546850994
1697,0.15118811341330418,0.37383570957457624,0.28229519232254396,0.15118811341330418,0.2506708560256947
1698,0.12094595146318916,0.32921851103826816,0.23254511915015796,0.12094595146318916,0.3723413068181818
1699,0.15030742960719282,0.36880977599705034,0.2720046927797151,0.15030742960719282,0.2526297777538653
1700,0.12867504923860312,0.3272218090661606,0.21809351965511498,0.12867504923860312,0.30669009939474706
1701,0.14790845025305918,0.35334302546902,0.24486915043192173,0.14790845025305918,0.21046982827796507
1702,0.15929857774360945,0.3975538703849072,0.31351058528259546,0.15929857774360945,0.37523023882655293
1703,0.15329422966441825,0.34715925876850684,0.2277300582081772,0.15329422966441825,0.26703652788688137
1704,0.14677785252098138,0.3578819470804204,0.25120818911887793,0.14677785252098138,0.21760116610662067
1705,0.13397752953261416,0.34832389421088406,0.2466927293565397,0.13397752953261416,0.21228494527855052
1706,0.12209143346293548,0.3145501003881861,0.19991733385050128,0.12209143346293548,0.26285126564196326
1707,0.13622785065872905,0.3497034986530121,0.25195129598856614,0.13622785065872905,0.4041530357336809
1708,0.13159743309688693,0.3171236736111772,0.19105248102858058,0.13159743309688693,0.21228889492261743
1709,0.14076490905963626,0.3566308251892477,0.2587318322592229,0.14076490905963626,0.25504554983800265
1710,0.16084740110072923,0.3741920782416295,0.2706893542818005,0.16084740110072923,0.1505305970245397
1711,0.16095902393549408,0.3546334446242663,0.23234884137754455,0.16095902393549408,0.23544731588644202
1712,0.14218513054076595,0.35586362619249323,0.2593569913034546,0.14218513054076595,0.24513263578234393
1713,0.14225544130454856,0.3493088101109936,0.24710673761288998,0.14225544130454856,0.15335735674770343
1714,0.12716685870430608,0.3002342795187857,0.16313484162895922,0.12716685870430608,0.2627006191950464
1715,0.16664441444144418,0.36904358934296017,0.249798349803032,0.16664441444144418,0.23989542483660134
1716,0.1754200067201075,0.3795399340343031,0.2582398546283912,0.1754200067201075,0.20637951932553983
1717,0.15212192842361433,0.3654409468261407,0.2636380368050527,0.15212192842361433,0.29009455292908526
1718,0.15512378598057563,0.36911436333800085,0.26498115471485034,0.15512378598057563,0.1401595906408154
1719,0.15073267929120085,0.37562090879889143,0.28177645901538123,0.15073267929120085,0.3355509987088935
1720,0.15196362704918032,0.3548457390589533,0.2387642240195459,0.15196362704918032,0.3154446819783632
1721,0.15607471724552105,0.3670002335559952,0.25685103262094844,0.15607471724552105,0.3101509492685963
1722,0.13310335553278696,0.336300770700801,0.2303948303360282,0.13310335553278696,0.2347072901910573
1723,0.13636823702613177,0.32857890057572914,0.2094213270991947,0.13636823702613177,0.2908090007026443
1724,0.14272995163468366,0.3597888007007891,0.26611769813221103,0.14272995163468366,0.3246019880502639
1725,0.15988499649684712,0.3499822937140375,0.22219459443438075,0.15988499649684712,0.26988604838164887
1726,0.14716834006024226,0.3728276020658098,0.28231852401113516,0.14716834006024226,0.22163215640983336
1727,0.1628909042902178,0.38740794450941596,0.29003408043839624,0.1628909042902178,0.25420852455605336
1728,0.1472172383852369,0.36708922723799015,0.26974397770550657,0.1472172383852369,0.2811528319288851
1729,0.178987962173692,0.4112236266742135,0.3184713290010431,0.178987962173692,0.2496649369149369
1730,0.1496117696425057,0.35444472093703666,0.2386659025890618,0.1496117696425057,0.18240520656479914
1731,0.1471323387641955,0.3534798967002193,0.24369511587204762,0.1471323387641955,0.2099077522794932
1732,0.13296353984717255,0.33131984640380574,0.2227126131132664,0.13296353984717255,0.3111818453902383
1733,0.18953532500931333,0.42016029944607514,0.3232499488735236,0.18953532500931333,0.20561310979801062
1734,0.15353744535715994,0.36201135860719563,0.2509478265000713,0.15353744535715994,0.07808018237215314
1735,0.19954032823396978,0.4351777156536021,0.3352747748392646,0.19954032823396978,0.23630030030030025
1736,0.1523180441193057,0.371755967708119,0.26787584717762647,0.1523180441193057,0.28295293177738323
1737,0.15316246584877063,0.3740882308301487,0.27785152996275614,0.15316246584877063,0.2699699647804487
1738,0.1656140350877192,0.41750904786772935,0.34379002556002025,0.1656140350877192,0.22548092208176548
1739,0.1585930844138937,0.3626094876121475,0.2500328063965076,0.1585930844138937,0.0858099637465433
1740,0.14901280512204884,0.36425050281347654,0.26447539538285536,0.14901280512204884,0.15786804745775262
1741,0.13382377049180333,0.3484656867019393,0.25328383242027197,0.13382377049180333,0.12251351671278916
1742,0.15452867934191153,0.38392340383269113,0.29378944898155923,0.15452867934191153,0.2871713810803409
1743,0.12908614519940145,0.3247038680297968,0.20623544566079066,0.12908614519940145,0.2756820858879682
1744,0.1447316926770708,0.3596599642788669,0.2608565432035921,0.1447316926770708,0.35273549310434554
1745,0.12264061205623522,0.3436454955716056,0.25500976703074085,0.12264061205623522,0.310375915348182
1746,0.14289382535903541,0.36040873296959214,0.25602981522111345,0.14289382535903541,0.2839690415872816
1747,0.1488024193386553,0.35265872053679087,0.24371260239627118,0.1488024193386553,0.18351160212243606
1748,0.12770987355544808,0.34217132721782106,0.24692290732474606,0.12770987355544808,0.26594310593654424
1749,0.10619130198075298,0.29994404543969677,0.1935054869178876,0.10619130198075298,0.1607212997077585
1750,0.17842003872061943,0.4143902887736875,0.32394050010613606,0.17842003872061943,0.32175611332713194
1751,0.1410927092709271,0.3571869968398982,0.26018857513794225,0.1410927092709271,0.31255647130647135
1752,0.1350601946721312,0.3327418861726309,0.22036338300099945,0.1350601946721312,0.2807374941598606
1753,0.15493444275945412,0.36976201609854364,0.267655146678179,0.15493444275945412,0.24151452092933948
1754,0.17585994397759105,0.406062977774879,0.31240606759457584,0.17585994397759105,0.24261639634590457
1755,0.1609688259628131,0.3799301292254603,0.2809226065252945,0.1609688259628131,0.3334013209013209
1756,0.1505877374037985,0.3535232637170368,0.23987105262647673,0.1505877374037985,0.12151591942820009
1757,0.1480421752428138,0.36053171674382756,0.25397908300202754,0.1480421752428138,0.037016976445863735
1758,0.13422030867683055,0.35344200891526084,0.2634434004768607,0.13422030867683055,0.2749180094156449
1759,0.16105410541054105,0.3592124812458144,0.23631675167054667,0.16105410541054105,0.2524997439429258
1760,0.0995391926270821,0.29825575571956153,0.19743312618495895,0.0995391926270821,0.15331516095534786
1761,0.17270718816067648,0.3747507353031221,0.2510870942848912,0.17270718816067648,0.2511013417071082
1762,0.18622566511549737,0.40491640909086724,0.29338148795073965,0.18622566511549737,0.17375096376343183
1763,0.1485435855428266,0.3487800580444762,0.22847294500329912,0.1485435855428266,0.2934859748240658
1764,0.17350387299148579,0.41048942096967866,0.3219710959563858,0.17350387299148579,0.2261685205784204
1765,0.11220283281133117,0.3120951862423683,0.2077847068620743,0.11220283281133117,0.1525226117862823
1766,0.16409100510473507,0.3804722727215548,0.27476253523363947,0.16409100510473507,0.21011666666666667
1767,0.14899884437596309,0.3608437596135283,0.26068983047513045,0.14899884437596309,0.1606824904108924
1768,0.11388600306499308,0.31764578272468097,0.21551955931937583,0.11388600306499308,0.24875123507215935
1769,0.14127457757296455,0.33842486247760395,0.22130056980927865,0.14127457757296455,0.32681061628430047
1770,0.12062691648376297,0.3283670693087777,0.23248030565002936,0.12062691648376297,0.07812453089694474
1771,0.13419231923192323,0.3461781299558528,0.2459716214478591,0.13419231923192323,0.26384135973966477
1772,0.15008691756272405,0.3579157693348299,0.24965770354421168,0.15008691756272405,0.20725996810207334
1773,0.14718034049225773,0.3526384051826108,0.2419161293807061,0.14718034049225773,0.23742968536748693
1774,0.14513792527882685,0.35217627815344144,0.23907670574922912,0.14513792527882685,0.19077204777912887
1775,0.18250665124349327,0.38966790044847693,0.26632249840996725,0.18250665124349327,0.25403716498453344
1776,0.18110851962682625,0.41991206932256664,0.33260709939148075,0.18110851962682625,0.18561844368295985
1777,0.13430415579843497,0.342688392921323,0.23876847424577602,0.13430415579843497,0.2254004329004329
1778,0.18206511908350925,0.3946724122931452,0.2852145864192719,0.18206511908350925,0.3241695951107716
1779,0.14679662897007684,0.35666173783410543,0.25473021772805726,0.14679662897007684,0.3176978096712162
1780,0.1732838968811508,0.4045722777597994,0.3105767617572972,0.1732838968811508,0.29524622088223323
1781,0.16449999999999998,0.3694851246553616,0.2529702493107232,0.16449999999999998,0.2042449120569637
1782,0.10519197277549801,0.28762977087900415,0.17087559620701234,0.10519197277549801,0.161855157601146
1783,0.16578628128800976,0.3907500173032892,0.2949274720305588,0.16578628128800976,0.22894810744810742
1784,0.13297438280010898,0.330307295983612,0.21866582636700613,0.13297438280010898,0.29718447344564475
1785,0.16982413881583155,0.40300792200422403,0.30936756637678486,0.16982413881583155,0.2944801864801865
1786,0.1233057510070363,0.3108142723537685,0.19101704269346445,0.1233057510070363,0.3038963468963468
1787,0.13776183565208683,0.33039639632855744,0.21226912135294124,0.13776183565208683,0.2663937674673718
1788,0.14133133253301322,0.3496819205867308,0.24270117610743516,0.14133133253301322,0.1765084175084175
1789,0.14867832198691383,0.3918691289625116,0.31438161395119546,0.14867832198691383,0.34525396825396826
1790,0.13394837392947156,0.3549822099621255,0.2570676720653079,0.13394837392947156,0.19324223322748654
1791,0.15225787713430725,0.3611945715489152,0.2518733888292159,0.15225787713430725,0.2655960390619482
1792,0.12577286909147636,0.33066790973227406,0.22679008128159536,0.12577286909147636,0.21138701968890644
1793,0.1060984742744381,0.288454034437585,0.17271112032629382,0.1060984742744381,0.2797597966920802
1794,0.15460251769063682,0.36621212308339723,0.2592192107855208,0.15460251769063682,0.21117096941178465
1795,0.1517745553860262,0.3638243655891714,0.2560996204062904,0.1517745553860262,0.23841625352386506
1796,0.11301133618137892,0.3297564166244006,0.24249016088604342,0.11301133618137892,0.32802129200739605
1797,0.17592101515654568,0.39925000437377434,0.2976579784344573,0.17592101515654568,0.16280774509513507
1798,0.14417709772912077,0.3731659009109398,0.2849776063636381,0.14417709772912077,0.2189321718931475
1799,0.1389029008589046,0.3674769834940386,0.2871481652702681,0.1389029008589046,0.30803123841305147
1800,0.16656440644064394,0.38241709934149837,0.2767053858017088,0.16656440644064394,0.23086111111111113
1801,0.10720693555373721,0.3093123416132272,0.2052108121189799,0.10720693555373721,0.16343752904097722
1802,0.1436809167236669,0.369585430822556,0.28080902819777825,0.1436809167236669,0.2774309848750708
1803,0.1440842650335411,0.34628038342660084,0.23339223678611937,0.1440842650335411,0.2758199152542373
1804,0.12800368532160444,0.3513827275461553,0.2627580844491018,0.12800368532160444,0.38224664679582715
1805,0.12561743606987885,0.3083643042526377,0.18449373636551783,0.12561743606987885,0.24767213870348428
1806,0.1488508704557091,0.36060854548875715,0.25651535006609605,0.1488508704557091,0.3729820284239952
1807,0.11970788674580231,0.32145926679033304,0.21550276008906155,0.11970788674580231,0.28127816627816626
1808,0.15237949260042288,0.35338939576617684,0.23901980633150796,0.15237949260042288,0.3461890016048703
1809,0.15563933722944423,0.3565635653976301,0.24684845633637173,0.15563933722944423,0.3308962850231957
1810,0.13189208920892098,0.3374702246716236,0.2331562709254052,0.13189208920892098,0.27205379482902414
1811,0.13102752844045512,0.33951085766774575,0.23796665845458131,0.13102752844045512,0.2612921920414516
1812,0.1412112845138055,0.36809094056413644,0.27975931210066185,0.1412112845138055,0.29563400206422547
1813,0.15474050465816777,0.36561389903320557,0.2587467887500756,0.15474050465816777,0.3195582028194145
1814,0.14894498737388892,0.349957244396083,0.23302451404438806,0.14894498737388892,0.2849458136913302
1815,0.13593637777038703,0.3402899050079986,0.23570705447522322,0.13593637777038703,0.2863241822385045
1816,0.13449999999999995,0.3451757913523781,0.24435158270475626,0.13449999999999995,0.20361541646080134
1817,0.15917044653725412,0.3629586094960451,0.24457632591758188,0.15917044653725412,0.12663055998582315
1818,0.14457017543859657,0.36444819948274143,0.2727560480882898,0.14457017543859657,0.2894988907649212
1819,0.13123490354850215,0.3548051848647851,0.2651405626325659,0.13123490354850215,0.14572657840941516
1820,0.1447576819137224,0.3604863966974824,0.25945742956752,0.1447576819137224,0.16039438339438336
1821,0.1456251385670666,0.37157051281269526,0.28389074849125745,0.1456251385670666,0.29351608187134504
1822,0.17287488748874877,0.3830258603540074,0.26830194573051713,0.17287488748874877,0.28147293775111387
1823,0.1279433645293961,0.32451651574832974,0.21414630243786736,0.1279433645293961,0.25203188450158154
1824,0.17297593445980544,0.386063568394037,0.27417526786846314,0.17297593445980544,0.2584985994397759
1825,0.18889676669441866,0.37467339523144183,0.23555325707404634,0.18889676669441866,0.32736507936507936
1826,0.18645632293031125,0.4121059669447462,0.31129928802886986,0.18645632293031125,0.17192918883139346
1827,0.15472252201079237,0.3927265740946675,0.3120081041677503,0.15472252201079237,0.2670813690696894
1828,0.15406490387501948,0.3747991699914261,0.2794685322328132,0.15406490387501948,0.31212485507074916
1829,0.13361401410450777,0.32528371775591847,0.2053394073028214,0.13361401410450777,0.1889373112982679
1830,0.1530105176308496,0.35601149951615213,0.2390019637706051,0.1530105176308496,0.2417950747965962
1831,0.15688310882202888,0.366208002363581,0.2516497870831042,0.15688310882202888,0.23395910046237914
1832,0.1381704681872749,0.33579675361081557,0.21925257084708127,0.1381704681872749,0.3128994164805292
1833,0.12311495345811238,0.33046169168456896,0.22769347645291313,0.12311495345811238,0.1642735968348784
1834,0.1621636291553036,0.38160200532085065,0.2828767523310941,0.1621636291553036,0.244916065117678
1835,0.14014989132653674,0.35324726480047075,0.25119474694786803,0.14014989132653674,0.15658423757926246
1836,0.14327744454845295,0.3596115625484091,0.2566682359999123,0.14327744454845295,0.14760840548340542
1837,0.14923035732158932,0.35390344907806004,0.24034618351294135,0.14923035732158932,0.22493442576880696
1838,0.14523492093968382,0.3742472634181472,0.28802468495692674,0.14523492093968382,0.19704971497990842
1839,0.11432957393483711,0.3212207218401331,0.218782295810592,0.11432957393483711,0.13643217458404283
1840,0.1261325498178788,0.34142993555269285,0.24459477146962816,0.1261325498178788,0.139020264681555
1841,0.192321128835928,0.4127899600047592,0.29993766233766234,0.192321128835928,0.2925611170882037
1842,0.15678295113180443,0.3663895192763036,0.25721313628899833,0.15678295113180443,0.30002216502216505
1843,0.18531255704472305,0.4023241334115937,0.2930231527337413,0.18531255704472305,0.30586126517161005
1844,0.12232686306828189,0.33108946933814565,0.2335252125397275,0.12232686306828189,0.228186450154011
1845,0.15027039773431852,0.37448069422202823,0.28242059297541944,0.15027039773431852,0.17171415019762848
1846,0.12360161016101606,0.3171921930513484,0.20218116578066464,0.12360161016101606,0.1614157734678317
1847,0.15791790471311473,0.3679243388072284,0.25701286818822733,0.15791790471311473,0.166903309471937
1848,0.10116697690465391,0.3196535750447775,0.2339731962802471,0.10116697690465391,0.20675407698088005
1849,0.15810895589270849,0.36203503630935924,0.24785216083330147,0.15810895589270849,0.21954301075268812
1850,0.18389583833725642,0.4088278304146698,0.30786398415482674,0.18389583833725642,0.14082543323790253
1851,0.13920212646715027,0.3471286751312128,0.23985309732812504,0.13920212646715027,0.4058523811552577
1852,0.1355681788147099,0.32844074442787696,0.20674513122633426,0.1355681788147099,0.2249962627493217
1853,0.17515061969313872,0.39015011922637344,0.28299899906646936,0.17515061969313872,0.29674833968092873
1854,0.13987214939737835,0.34410911114160214,0.23547392348844765,0.13987214939737835,0.3865695018668932
1855,0.1539463434833227,0.3589982960037952,0.24510390504094495,0.1539463434833227,0.270506008386978
1856,0.14486040105067582,0.3751126157591702,0.28850442941698873,0.14486040105067582,0.2478580496334157
1857,0.18744725789127745,0.4163745839915974,0.3128546522006398,0.18744725789127745,0.3470535044012947
1858,0.15217396359939325,0.3578720790336547,0.24839623086852297,0.15217396359939325,0.22361076498915064
1859,0.14286022096795492,0.356772117290187,0.2568237926444642,0.14286022096795492,0.17536618970573364
1860,0.12145902951155493,0.3276581003541921,0.22539814168527422,0.12145902951155493,0.2245561516795955
1861,0.12542196324715515,0.3394152024938001,0.24698647849328992,0.12542196324715515,0.3279678670388912
1862,0.14436538461538462,0.32514834871011344,0.1935659281894576,0.14436538461538462,0.30285143219635974
1863,0.1403745654148213,0.35274045758314837,0.2507317843366541,0.1403745654148213,0.12229130081204989
1864,0.13890007682067004,0.33599752329371513,0.22419489294609013,0.13890007682067004,0.1603953819741296
1865,0.12246003416669678,0.32999220208527935,0.23106433583716518,0.12246003416669678,0.17580861103705678
1866,0.15274094096376387,0.3465488938560328,0.22261590578453794,0.15274094096376387,0.29037766830870276
1867,0.1572109528438113,0.38869435872660135,0.30096681176558004,0.1572109528438113,0.2936974829987302
1868,0.15524897919930758,0.3735691086494123,0.2766402589002094,0.15524897919930758,0.2790541871921183
1869,0.15106095366621672,0.39739858902245956,0.3216752707124856,0.15106095366621672,0.1737689193689194
1870,0.15639331454918032,0.3522942582472993,0.22780188739623802,0.15639331454918032,0.24763786816910718
1871,0.1628987910023988,0.39262319502335047,0.2994488080419034,0.1628987910023988,0.20001208788295405
1872,0.14153081232492998,0.33419153360765164,0.21432144256544333,0.14153081232492998,0.29193168401920994
1873,0.15928525641025643,0.3600781105703984,0.23858570832028392,0.15928525641025643,0.14033963935924718
1874,0.1505815658822163,0.36311256941501313,0.2550620070655937,0.1505815658822163,0.2776190476190476
1875,0.19073847336065575,0.40027581897467535,0.27807469122803924,0.19073847336065575,0.3064600310783721
1876,0.14350000000000004,0.354257048092869,0.25051409618573794,0.14350000000000004,0.2511967954073217
1877,0.13720843001392197,0.35840507427254364,0.26639328851724325,0.13720843001392197,0.29199935799301824
1878,0.15356392375639233,0.38444312887633353,0.29375841023988236,0.15356392375639233,0.30673296798120464
1879,0.12344359023640215,0.3260340036816451,0.2231808268904859,0.12344359023640215,0.24358685981492992
1880,0.17421578099838972,0.36971326370809654,0.24699496541941365,0.17421578099838972,0.1673893991580559
1881,0.1863679559426229,0.4185279254137073,0.3233199389421688,0.1863679559426229,0.1948117057542657
1882,0.1368552907328528,0.3535585233143246,0.25440646516294363,0.1368552907328528,0.3402187020130945
1883,0.10871805153694389,0.30936265298257215,0.20528920289125652,0.10871805153694389,0.17417563432360061
1884,0.15998648605399177,0.3910155195763487,0.30305806704471394,0.15998648605399177,0.24207571662523647
1885,0.1383919527574817,0.3586431883254484,0.26850247113593334,0.1383919527574817,0.20785706914344693
1886,0.12328591436574639,0.313938900911624,0.19830597309175535,0.12328591436574639,0.12974656416537428
1887,0.15192674180327875,0.3681168752584183,0.26838026691027916,0.15192674180327875,0.29527226285846975
1888,0.12619790066564268,0.32857518372632244,0.22275456612135955,0.12619790066564268,0.18463371493613429
1889,0.1579350909694742,0.37799358076901957,0.2801169795990908,0.1579350909694742,0.31420067479487773
1890,0.15491116231438812,0.37632045975165646,0.2788185948745367,0.15491116231438812,0.26546749895626776
1891,0.13389426523297493,0.32907518051903456,0.21236183057211933,0.13389426523297493,0.1807477599205345
1892,0.1793826768624057,0.38972967934513586,0.27669400496546037,0.1793826768624057,0.21518794765840218
1893,0.18290808652938445,0.3929594602575699,0.27510274745637087,0.18290808652938445,0.32577588540491764
1894,0.15182443567968446,0.3682283140356144,0.2678077567118598,0.15182443567968446,0.21945916125900627
1895,0.178542017345581,0.3995583896006657,0.29703274451016937,0.178542017345581,0.16688756887052347
1896,0.1716277303931765,0.41151638192855705,0.326777303070761,0.1716277303931765,0.2335577112491652
1897,0.13000760304121653,0.33401971891221277,0.23002423174199252,0.13000760304121653,0.21166452789002532
1898,0.12891700415399832,0.31991404625591235,0.19799408420382808,0.12891700415399832,0.2779590045487049
1899,0.18384691503377895,0.40313276299046397,0.29257169591336996,0.18384691503377895,0.3717626047740183
1900,0.13064785914365756,0.34936683537688906,0.25943795246646306,0.13064785914365756,0.2720853491789256
1901,0.15233373349339735,0.3364247858598036,0.20418210473281256,0.15233373349339735,0.3422222222222222
1902,0.12305376344086032,0.3161294549906898,0.20215138309965902,0.12305376344086032,0.38023455135650264
1903,0.11306938044034823,0.27185267185948103,0.12556658283826555,0.11306938044034823,0.2539088936799143
1904,0.14592677931387615,0.3584160282387686,0.254978497849785,0.14592677931387615,0.34258432539682543
1905,0.11834189328715893,0.3203834273275241,0.22208306808073047,0.11834189328715893,0.28713132967432076
1906,0.14573430643503177,0.3594058178792925,0.2573430228885215,0.14573430643503177,0.20998217907852798
1907,0.1420144997119262,0.3600585231978767,0.2630880469719009,0.1420144997119262,0.3770800230414747
1908,0.13823009999559488,0.3494358871599321,0.2454115743286744,0.13823009999559488,0.17094218304381642
1909,0.13926460745224256,0.3344125971227334,0.21829597934098172,0.13926460745224256,0.33510090909090906
1910,0.13900000000000004,0.3549818449292044,0.2579636898584088,0.13900000000000004,0.27151143790849663
1911,0.1256021506671646,0.3418016323297477,0.24439896332516614,0.1256021506671646,0.3061347170313388
1912,0.1463254779902179,0.3699325224871356,0.27521408899383554,0.1463254779902179,0.29883768631988905
1913,0.1666687900764428,0.40409654765036257,0.31985551514783955,0.1666687900764428,0.12236495702096611
1914,0.12926391150081412,0.34235352379869255,0.24517922459575697,0.12926391150081412,0.24722986317362194
1915,0.14306048191709625,0.3497121929005969,0.2453034219670014,0.14306048191709625,0.317645578061182
1916,0.172,0.3915858494496067,0.28717169889921346,0.172,0.20271689895470388
1917,0.11641987179487186,0.32359264377011127,0.22234554395047884,0.11641987179487186,0.18307493256896856
1918,0.11328553619952061,0.30783129951208416,0.19609152662512705,0.11328553619952061,0.25828387617147663
1919,0.11523084092336376,0.30627854770332374,0.19209541355992005,0.11523084092336376,0.1473589357641082
1920,0.1473068356374808,0.3418257244829679,0.2200377776909742,0.1473068356374808,0.23939664831039303
1921,0.15032296466973885,0.35356771933493386,0.23948950933039007,0.15032296466973885,0.24851159951159946
1922,0.16511974897540982,0.36844899264290826,0.25165848733499685,0.16511974897540982,0.3700795755968169
1923,0.13644937975190077,0.32594574530669207,0.2049927311095826,0.13644937975190077,0.22559070668369519
1924,0.18220779678390678,0.39241300659060174,0.2774104196133899,0.18220779678390678,0.16531265278663576
1925,0.1160440176070429,0.33067967603150883,0.24127131684893183,0.1160440176070429,0.30258982428533954
1926,0.16842370711725552,0.3718789859669184,0.2529105576993257,0.16842370711725552,0.2282896711873984
1927,0.14177704426316834,0.3506963440097657,0.24283859949319475,0.14177704426316834,0.186109126984127
1928,0.15761564625850336,0.3676809199304394,0.2571305473438721,0.15761564625850336,0.26680152224824355
1929,0.1795,0.39075815665263536,0.27551631330527065,0.1795,0.24004329004328995
1930,0.12806730769230779,0.3406938658074182,0.24725311623022084,0.12806730769230779,0.3296898286140089
1931,0.10340747145762282,0.2983353413952677,0.18985573987528978,0.10340747145762282,0.21532688000805933
1932,0.12756565893430505,0.32776862103681703,0.21540592420502397,0.12756565893430505,0.22461422146128035
1933,0.12426749247807452,0.30130079415393984,0.16906660335173068,0.12426749247807452,0.19305030836662662
1934,0.10778067985404266,0.30501992159461505,0.19847848348114483,0.10778067985404266,0.27259370314842574
1935,0.1554741962842649,0.3691823125699185,0.2634162325713072,0.1554741962842649,0.32783969763808474
1936,0.12400223843873405,0.31949470445225264,0.2079849320270373,0.12400223843873405,0.3153296989600438
1937,0.1485726290516206,0.36385404650081143,0.2645628348983816,0.1485726290516206,0.25887632885802214
1938,0.17463672029737626,0.38739879325820303,0.2765241459216534,0.17463672029737626,0.25464230643987285
1939,0.14776692706770822,0.37897619715834485,0.29441854018127317,0.14776692706770822,0.2596001954379953
1940,0.12338581669226834,0.33529103122777826,0.23881042907101982,0.12338581669226834,0.2321980742360732
1941,0.15494692431136656,0.3673592935997667,0.2598247385768002,0.15494692431136656,0.22906641975607495
1942,0.14136437431703833,0.34170618140169295,0.22668361416930932,0.14136437431703833,0.2401102544945874
1943,0.16048399839983996,0.39958049510057697,0.319192993401474,0.16048399839983996,0.1751222222222222
1944,0.17536769105085487,0.4075461379843931,0.31735689386707655,0.17536769105085487,0.21627736896882427
1945,0.10794111623143886,0.3032546547742009,0.19662707708552413,0.10794111623143886,0.24759149491107124
1946,0.13672235023041474,0.33927272398155983,0.2301007475022902,0.13672235023041474,0.28764053905390535
1947,0.14400052016853468,0.36786371223329517,0.27572638412952105,0.14400052016853468,0.11030666548675025
1948,0.10475649529349855,0.28544953589679045,0.16938608120658383,0.10475649529349855,0.26260814039518277
1949,0.13035005149082998,0.33989845851907313,0.24209681405648642,0.13035005149082998,0.23412041529787542
1950,0.15833289646133672,0.4013915817903132,0.3181173706579529,0.15833289646133672,0.06295089133089131
1951,0.1363423842384239,0.33948197482155174,0.23127918116625562,0.1363423842384239,0.3324662911759686
1952,0.18502240896358538,0.41241410001109163,0.31278338209501244,0.18502240896358538,0.18041353754940714
1953,0.10876207284325615,0.28601080020322756,0.15849745471994275,0.10876207284325615,0.38521827033301137
1954,0.13048193734974456,0.3439981270339368,0.2470323793683844,0.13048193734974456,0.23484799033186127
1955,0.1418648845433742,0.3489128065654017,0.24109584404405499,0.1418648845433742,0.260328346245693
1956,0.1314148350217715,0.3387257862489547,0.23862190245436646,0.1314148350217715,0.14655536811538272
1957,0.17118091651299447,0.4034289912345601,0.31149614944313125,0.17118091651299447,0.14973958750696714
1958,0.15688960640715757,0.37624518160998677,0.27271115040565835,0.15688960640715757,0.2997858112828147
1959,0.17235791692717106,0.37018695755456943,0.24665808125479677,0.17235791692717106,0.21154814873669156
1960,0.16709991359861753,0.37446233449044836,0.2597248417836616,0.16709991359861753,0.22077216342323883
1961,0.11263149273373843,0.3209686388994811,0.22567429233148528,0.11263149273373843,0.22314448422419028
1962,0.12738749419990708,0.3131345913698892,0.18949419433996412,0.12738749419990708,0.32547937979119707
1963,0.15446674613399483,0.3624217352391287,0.2559099782102677,0.15446674613399483,0.2932752581120944
1964,0.13976414550923835,0.3491432425704172,0.2457581941223576,0.13976414550923835,0.15014261787545038
1965,0.15248815567851298,0.3698332050335434,0.2686900987100608,0.15248815567851298,0.20663577927733248
1966,0.1532399998396608,0.3697706184628829,0.26506123724644426,0.1532399998396608,0.1848999168597784
1967,0.17350387299148587,0.3790212962158803,0.259034846448789,0.17350387299148587,0.1401797040169133
1968,0.17111981566820264,0.37231576929494126,0.2503919072534771,0.17111981566820264,0.1585991286827319
1969,0.14951576909074177,0.3614926514780219,0.2559537647745602,0.14951576909074177,0.23119096963850988
1970,0.14236881310908778,0.36997146634284583,0.28420530646751613,0.14236881310908778,0.2731428873994821
1971,0.1432112845138055,0.34557549972319035,0.23472843041876967,0.1432112845138055,0.19433599196502424
1972,0.13053225361074766,0.32840830200292503,0.21775209678435486,0.13053225361074766,0.2523211197783003
1973,0.13586552254098366,0.3636387567673569,0.2775464684527465,0.13586552254098366,0.18626786739895423
1974,0.11603110311031102,0.3067516186692171,0.1914410311178121,0.11603110311031102,0.14883716456567725
1975,0.14076090904363622,0.344737268396344,0.2349527187054156,0.14076090904363622,0.2150733333333333
1976,0.19149999999999992,0.40511339522265766,0.28822679044531535,0.19149999999999992,0.3656443175718538
1977,0.16264936814420416,0.3860468063373177,0.284794876386227,0.16264936814420416,0.28668503147036456
1978,0.12754749675994817,0.3380021417466923,0.23890928997348823,0.12754749675994817,0.16978563300971838
1979,0.13967795412979878,0.3502463902253704,0.24613687219114327,0.13967795412979878,0.23619184569184573
1980,0.15560206088540846,0.38387796555548503,0.28855180934015306,0.15560206088540846,0.19802267699115045
1981,0.16480596787881702,0.3555082991468398,0.22640466253604546,0.16480596787881702,0.24657334280888232
1982,0.11312127140932711,0.32390975218825685,0.2265769615578595,0.11312127140932711,0.3566031746031746
1983,0.1783558776167472,0.38446041449567436,0.2702090737578543,0.1783558776167472,0.2195404631798074
1984,0.15431168049317898,0.37528883160510396,0.27395430222384987,0.15431168049317898,0.20558593282616572
1985,0.08500000000000003,0.2754567670129531,0.1709135340259061,0.08500000000000003,0.2533100158982512
1986,0.12984762597190352,0.3373578890553163,0.23202052616682556,0.12984762597190352,0.31929685185185186
1987,0.09795819719392661,0.29551713272190916,0.19611787105596515,0.09795819719392661,0.2572900584200019
1988,0.14866029426483848,0.3606935668763471,0.2540665452230174,0.14866029426483848,0.3153333333333333
1989,0.13400358606557383,0.33979887487673316,0.23659057762231875,0.13400358606557383,0.35978234860439245
1990,0.11909140146242343,0.33473577971175233,0.24428875649865783,0.11909140146242343,0.3696629463046255
1991,0.12434298302205093,0.29401685872529704,0.15834775140649215,0.12434298302205093,0.2776828282828283
1992,0.1415918162832554,0.36621276503517264,0.27324189750383454,0.1415918162832554,0.27319658870145214
1993,0.1266698207988599,0.32867249308685664,0.22000534457599347,0.1266698207988599,0.19775687375687379
1994,0.16101137459032186,0.37300475381474535,0.2599867584488469,0.16101137459032186,0.14305064728594138
1995,0.12458582724452014,0.34757974478329207,0.25998783507754386,0.12458582724452014,0.20655813953488372
1996,0.17418007202881144,0.3949954942874542,0.2896308445172853,0.17418007202881144,0.35700170536916226
1997,0.1611414762179118,0.3608537847490497,0.24142461706227591,0.1611414762179118,0.1889489251747024
1998,0.16773805500571307,0.38249037010411646,0.27950463019680694,0.16773805500571307,0.20988735460427327
1999,0.1584647390888615,0.36487055447227335,0.2528116307668237,0.1584647390888615,0.27437075944283573
2000,0.11313328212022274,0.3218852161543442,0.22750386806824285,0.11313328212022274,0.24818265108165824
2001,0.13189954239267826,0.34383144491417367,0.24486380504299077,0.13189954239267826,0.23252493678535174
2002,0.10522519432463934,0.31566172332363124,0.22787305799798388,0.10522519432463934,0.2752560652305406
2003,0.14972493289973166,0.3594147623003485,0.25237965880123375,0.14972493289973166,0.3129936324268952
2004,0.14531735280459884,0.3729523031784687,0.2832699007477397,0.14531735280459884,0.17827490796431567
2005,0.13188014212791516,0.3362270272536847,0.22769377025153903,0.13188014212791516,0.26586988304093573
2006,0.12876890177760175,0.325972912455956,0.21140802135670855,0.12876890177760175,0.20852879673740926
2007,0.15461424569827936,0.33859497470167843,0.20596145800679816,0.15461424569827936,0.1211020912708492
2008,0.10742033160489094,0.30606045362507805,0.2032802440403743,0.10742033160489094,0.2758926041988702
2009,0.14303150799288802,0.3638303930401342,0.26659777009449237,0.14303150799288802,0.3521219521219521
2010,0.14389378969654207,0.3448838484470637,0.23698011750104334,0.14389378969654207,0.32478821614274656
2011,0.11350000000000006,0.3197628294322382,0.22152565886447628,0.11350000000000006,0.3217642328042329
2012,0.14774046723468695,0.3591850307468512,0.25788912702432853,0.14774046723468695,0.2846567756247145
2013,0.1292219721972197,0.3129702541164329,0.18649656383842642,0.1292219721972197,0.2743736377291364
2014,0.12586577868852464,0.3337753798584715,0.23081920233989373,0.12586577868852464,0.1671150524439998
2015,0.1400677311274628,0.3590494836645432,0.26796350507416083,0.1400677311274628,0.1825409364763621
2016,0.16004880008334704,0.36753759253970836,0.2579775849127226,0.16004880008334704,0.21200325425968017
2017,0.15002258002437618,0.3467805210651702,0.22951588208158802,0.15002258002437618,0.28724229310512495
2018,0.1696406265639076,0.3942968099111086,0.29831236669440203,0.1696406265639076,0.1880969455849324
2019,0.1704344971614436,0.4034219159246325,0.31197483752637784,0.1704344971614436,0.34597667545376865
2020,0.1516269841269842,0.3572239756716169,0.24619398308926543,0.1516269841269842,0.22479620422526583
2021,0.159294302442382,0.37676488654041457,0.27294116819606506,0.159294302442382,0.26763837742504404
2022,0.1472467997951868,0.3339250741575521,0.2053565487247306,0.1472467997951868,0.29889195484902176
2023,0.12835158662847446,0.3186416050302917,0.19858003680363448,0.12835158662847446,0.2951281921413049
2024,0.13792283185556284,0.35413697037414976,0.25242827703717385,0.13792283185556284,0.2970276984017086
2025,0.17083333333333334,0.38516124921272266,0.27865583175877856,0.17083333333333334,0.2708116704084446
2026,0.13351420890937024,0.34676249890599303,0.24949657999324562,0.13351420890937024,0.19482874091083047
2027,0.11875883709016388,0.2999934104310676,0.17346914668180735,0.11875883709016388,0.15432795942880023
2028,0.1237708630834524,0.3304626062225253,0.22938348627814587,0.1237708630834524,0.24640594447690506
2029,0.135278954471369,0.32544021602854123,0.20632252311434457,0.135278954471369,0.3422151272904389
2030,0.14425150060024014,0.35965095136822334,0.26179890153596636,0.14425150060024014,0.2729659090909091
2031,0.16424552849433954,0.3734324173849993,0.26337377778131954,0.16424552849433954,0.20057560356429183
2032,0.16373546512795184,0.3870325405437543,0.2935941508316049,0.16373546512795184,0.32479709832651005
2033,0.12195564472530246,0.3300210004179671,0.22813071138532934,0.12195564472530246,0.24947720681192828
2034,0.12372050306006853,0.3311643226370474,0.22888763915395782,0.12372050306006853,0.1991876497527139
2035,0.13636823702613177,0.3377678232886403,0.22779917252501714,0.13636823702613177,0.16545158322016668
2036,0.1384024577572965,0.32336725505203273,0.19492959458947248,0.1384024577572965,0.12595022293675745
2037,0.14110819389498022,0.3400417253469491,0.22486706290393776,0.14110819389498022,0.24797764108809184
2038,0.15656068753600927,0.37229790581412514,0.2704744365562317,0.15656068753600927,0.3007049725060194
2039,0.15368820818129436,0.3854684434478148,0.3005604705330408,0.15368820818129436,0.19341246602963091
2040,0.12223099326302987,0.3130738191032242,0.19568565168038854,0.12223099326302987,0.29783495656751785
2041,0.13677607393866184,0.3557773279334024,0.2630025079894811,0.13677607393866184,0.26970640107895016
2042,0.1482693151430723,0.37300361684189387,0.28346860339764324,0.1482693151430723,0.29297161385424075
2043,0.16613108287593417,0.3953965479958297,0.30353093023979105,0.16613108287593417,0.1847400028977108
2044,0.11476394259533647,0.336987154472736,0.24944642375479903,0.11476394259533647,0.2901818558194897
2045,0.11631833344024634,0.3282798467729452,0.23092302666539766,0.11631833344024634,0.2643187830687831
2046,0.13397179424504835,0.3443503136182266,0.2467570387463566,0.13397179424504835,0.23294642857142858
2047,0.14330927669934015,0.35684478442839523,0.2580710154581102,0.14330927669934015,0.23187949233313848
2048,0.14253612748570316,0.3599495049348792,0.2648267548983522,0.14253612748570316,0.27512602349250076
2049,0.17853048802470772,0.4034773430563048,0.30489371006319416,0.17853048802470772,0.1434723583877996
2050,0.13957862047929243,0.3512834437976995,0.2444096466368142,0.13957862047929243,0.420679115462243
2051,0.12979922407957095,0.33048075620302375,0.2243630642469056,0.12979922407957095,0.273372730344765
2052,0.1593361344537814,0.3969455720803413,0.31321887525311976,0.1593361344537814,0.22110479843884018
2053,0.16411743705826407,0.36846615176341146,0.25569742941029483,0.16411743705826407,0.29132860040567954
2054,0.11927819585084232,0.3157201568639878,0.20088392202629107,0.11927819585084232,0.23141369047619048
2055,0.15672382238223828,0.3739247594118723,0.271401874059268,0.15672382238223828,0.21817407527084945
2056,0.14304783922780606,0.35510544741444267,0.2491152163732732,0.14304783922780606,0.35238091552410444
2057,0.12419906066473578,0.32349518124354487,0.2155922411576182,0.12419906066473578,0.2354271512892202
2058,0.13992652329749106,0.3574408099846479,0.2610285733743136,0.13992652329749106,0.315452120223672
2059,0.14769731467367608,0.34667769490341194,0.2309607604594718,0.14769731467367608,0.2972505473453749
2060,0.13174888499554002,0.3406260741307196,0.23875437827035914,0.13174888499554002,0.27362042588595076
2061,0.12835256410256402,0.3279346157937139,0.21516410338229974,0.12835256410256402,0.21063650529774253
2062,0.1538796817659747,0.3874429648695089,0.30512656620706835,0.1538796817659747,0.3123624338624338
2063,0.15769419649114375,0.3580551191975391,0.24172184541279063,0.15769419649114375,0.22107137711160696
2064,0.15421533092254647,0.3284496483076294,0.18746863477016587,0.15421533092254647,0.21047843137254904
2065,0.15546499655730095,0.3804690182560299,0.2890080433974579,0.15546499655730095,0.10849072422829778
2066,0.1309955279284469,0.335259288528553,0.22952752120021236,0.1309955279284469,0.33819921409301934
2067,0.16160548886454035,0.3949879049509802,0.30276483217287975,0.16160548886454035,0.3258578431372549
2068,0.16120927701829557,0.35980920948378303,0.23719986493097484,0.16120927701829557,0.12315550623262492
2069,0.08532733728000122,0.2947104871705057,0.2067662997810089,0.08532733728000122,0.2843116073663219
2070,0.11111725550435235,0.2793654752752728,0.14449643954184085,0.11111725550435235,0.3041448961834357
2071,0.1423648575120724,0.3525177190828921,0.24730572314163946,0.1423648575120724,0.24833683473389362
2072,0.13370622119815673,0.336048588935463,0.22768473547461265,0.13370622119815673,0.26166963755199046
2073,0.14542256418267985,0.359626223944197,0.26140731952303436,0.14542256418267985,0.24173717948717943
2074,0.13148921588631374,0.3287584210094404,0.21653841024625342,0.13148921588631374,0.25456594810043087
2075,0.14698770380326082,0.37073086652289416,0.27848632543926666,0.14698770380326082,0.20418917211728507
2076,0.17013471347134712,0.3893206596712806,0.284371892399867,0.17013471347134712,0.23702281029676991
2077,0.15847513471963426,0.38507008527007264,0.2871899011008767,0.15847513471963426,0.18397701523952908
2078,0.14104495426072194,0.337078976302106,0.22206804408276815,0.14104495426072194,0.3194279817190034
2079,0.09479308455104392,0.29732888648322575,0.20107160386436373,0.09479308455104392,0.3031948558264348
2080,0.1381824116743472,0.3511497544625045,0.2519346855763146,0.1381824116743472,0.2504667918418007
2081,0.15280968538929265,0.3618657189967814,0.24911206721497745,0.15280968538929265,0.28826943469785576
2082,0.15079373829831494,0.37231547669969645,0.276043476802763,0.15079373829831494,0.21221749595307188
2083,0.12969478478414256,0.33244313930970915,0.221496709051133,0.12969478478414256,0.24061499909123957
2084,0.13371383528263164,0.34602697403541804,0.24862627750557276,0.13371383528263164,0.2728215808958843
2085,0.15871566787639188,0.38059451946576983,0.2817577031787558,0.15871566787639188,0.17300669829591686
2086,0.16043367902182962,0.3987455326451161,0.31562370724657296,0.16043367902182962,0.3407322510042258
2087,0.13944170637403525,0.3756648297921731,0.29444624683627557,0.13944170637403525,0.22102737922705312
2088,0.15099999999999988,0.3532754915192873,0.23855098303857464,0.15099999999999988,0.31727338217338213
2089,0.16498717948717942,0.39281890591253227,0.3016634528507056,0.16498717948717942,0.2318121635163631
2090,0.1499077345237524,0.35839660938002504,0.24997774971254527,0.1499077345237524,0.23262477369373918
2091,0.11657086377739971,0.3294869043217141,0.2348320810886288,0.11657086377739971,0.19724822520474689
2092,0.150943981108721,0.3733362925070156,0.2757846227965892,0.150943981108721,0.22730721989842778
2093,0.11989941439063023,0.31251821016497244,0.19823759154868437,0.11989941439063023,0.2617227586120906
2094,0.1995810291858679,0.4183336399353008,0.3045052214988658,0.1995810291858679,0.30489671222024173
2095,0.13223083372352218,0.35026577864698405,0.25906988984692375,0.13223083372352218,0.2124448709405127
2096,0.1707182607164722,0.38418732381039744,0.2729381261878505,0.1707182607164722,0.26695746144022003
2097,0.1597896349159918,0.3749904902182403,0.267401710604497,0.1597896349159918,0.25759031607967553
2098,0.17121509476281266,0.3883642096030191,0.2842982296804129,0.17121509476281266,0.28027928184668005
2099,0.18846978637152045,0.4009814552016896,0.2870233376603383,0.18846978637152045,0.19089759346906066
2100,0.16109663865546203,0.3685378581491831,0.253882438987442,0.16109663865546203,0.25642624451363616
2101,0.18594436109477458,0.3991616959376155,0.2844346696856819,0.18594436109477458,0.18103861690475906
2102,0.16647483307652802,0.3681564255480922,0.25236318494312837,0.16647483307652802,0.12258019591813316
2103,0.15014441119880317,0.3554074326666572,0.24352604293570804,0.15014441119880317,0.3693649579220404
2104,0.147603210321032,0.36794750091904627,0.27168858119602846,0.147603210321032,0.27933204436074494
2105,0.16976175974418886,0.40581414069656974,0.3221047619047619,0.16976175974418886,0.27820471791680723
2106,0.16015451024947594,0.3621893602397821,0.2450696999806123,0.16015451024947594,0.1954635928201949
2107,0.17229408641722058,0.3910599110268961,0.279531649219351,0.17229408641722058,0.2468724893444142
2108,0.1512543545081968,0.3751660966944927,0.28382348437259186,0.1512543545081968,0.22719298245614034
2109,0.17939428053364076,0.396215566855703,0.28864257264412446,0.17939428053364076,0.1708905951973395
2110,0.11884623263555472,0.32248430296987207,0.22127614066863477,0.11884623263555472,0.2109312435929615
2111,0.13021088084352336,0.3293388526054466,0.21825594352384645,0.13021088084352336,0.33022540983606563
2112,0.13772594456621468,0.3379836494057476,0.22251540967906575,0.13772594456621468,0.1747878787878788
2113,0.1481662683974367,0.3410696065166865,0.21980667623849962,0.1481662683974367,0.3289138377063364
2114,0.15120165303803756,0.36959014983137456,0.27177699358667406,0.15120165303803756,0.1869406416398001
2115,0.11985465106975411,0.3127523855923596,0.19979546904521106,0.11985465106975411,0.30437366640645325
2116,0.15083653846153836,0.3760169381291615,0.2813607993352462,0.15083653846153836,0.2845303736226237
2117,0.17157943177270907,0.3881912859292644,0.2792237083131106,0.17157943177270907,0.17146427730696798
2118,0.12683459758112597,0.3418139506181852,0.24895870607411857,0.12683459758112597,0.2286959827173028
2119,0.1388561615287195,0.37041530661164834,0.2861182901658576,0.1388561615287195,0.19273241900218643
2120,0.12380620001520307,0.35481344838031936,0.2790144967302327,0.12380620001520307,0.30408912861332216
2121,0.1098148433487417,0.31352736860919206,0.20942505052090082,0.1098148433487417,0.3238027059586692
2122,0.1555209021298398,0.3643258133133285,0.2526098223669773,0.1555209021298398,0.37080683015951094
2123,0.09572154311988347,0.29376015419389073,0.1900772221480146,0.09572154311988347,0.33997724760402237
2124,0.15744941961195422,0.3716646538101276,0.26543046839634665,0.15744941961195422,0.1913782944489139
2125,0.15761322086086346,0.36441061899537497,0.24859479626902303,0.15761322086086346,0.1755275106837607
2126,0.11580571209016392,0.3317510412395228,0.24089065829871775,0.11580571209016392,0.26372045855379195
2127,0.15565253728355521,0.3625174542273366,0.25272983388756276,0.15565253728355521,0.25175862184683356
2128,0.1612889631558526,0.37596893109497664,0.27035993587824814,0.1612889631558526,0.32908972868404507
2129,0.15259631265603985,0.3439194435356363,0.21664626175919285,0.15259631265603985,0.18680344711700037
2130,0.1777245680613601,0.4126163982981418,0.3237836604735634,0.1777245680613601,0.2650056000505294
2131,0.16418534750902036,0.3964201640283364,0.31046963303863206,0.16418534750902036,0.1732517198207932
2132,0.12671350778246782,0.3261234397941074,0.2198198640232792,0.12671350778246782,0.19099513738248908
2133,0.1293220686123912,0.32186061733285026,0.20407709744091812,0.1293220686123912,0.25798385211064195
2134,0.18764638084654855,0.4286503084765858,0.34400785526007455,0.18764638084654855,0.2661965737514518
2135,0.1511138097149739,0.345308138015158,0.2273886566003681,0.1511138097149739,0.1941188197767145
2136,0.16280423042304235,0.379296697737424,0.2739849346287634,0.16280423042304235,0.2363884670938114
2137,0.16114743589743583,0.3845734633840055,0.28485205497313926,0.16114743589743583,0.22710609295975145
2138,0.13493157490519847,0.3647954993866569,0.2827278489629168,0.13493157490519847,0.09536963423466925
2139,0.11860957501280091,0.321422313108039,0.21862547619047615,0.11860957501280091,0.20140988625409673
2140,0.11443269230769237,0.30400683447981214,0.19214828434423956,0.11443269230769237,0.3575243461680754
2141,0.11275751527054984,0.3165349924677562,0.2155549543944128,0.11275751527054984,0.46271882678132675
2142,0.12493723962397807,0.317639023545658,0.20040356784335983,0.12493723962397807,0.21530160258614756
2143,0.1104757940573771,0.31037836735229024,0.2048051465898263,0.1104757940573771,0.2306711907606531
2144,0.17421929824561405,0.4005526315789474,0.30566666666666664,0.17421929824561405,0.21377120963327859
2145,0.1662279666814697,0.37699598048436755,0.26453602760579575,0.1662279666814697,0.15007483844069208
2146,0.16111167797026815,0.36666443351956857,0.25910551109860086,0.16111167797026815,0.3896650388459506
2147,0.19077038643801644,0.40265102270501574,0.2867612725339985,0.19077038643801644,0.2505477108463358
2148,0.17621480068877846,0.40362310743839847,0.31181661349924006,0.17621480068877846,0.25940406522224696
2149,0.19368465537320056,0.4124757903600351,0.3015822699736691,0.19368465537320056,0.290419619312834
2150,0.11096331941311065,0.30625742537436335,0.1975882119225054,0.11096331941311065,0.22553809754200757
2151,0.1343952228020875,0.35379805269673636,0.2658056597892977,0.1343952228020875,0.29458064072483364
2152,0.14045964632869457,0.3456518450319124,0.23338439740643574,0.14045964632869457,0.1631607481702358
2153,0.11722951868919616,0.31956532238607405,0.21667160739375574,0.11722951868919616,0.2042593354981087
2154,0.14586642978680817,0.35933535802217975,0.25993785647074313,0.14586642978680817,0.363941018342821
2155,0.12000016813181538,0.3261740815327699,0.223347826801909,0.12000016813181538,0.3339747194506705
2156,0.16540360983102917,0.3945413543771573,0.3012754890922563,0.16540360983102917,0.2546031528813242
2157,0.1691131790077578,0.3819121825898214,0.27659800716412725,0.1691131790077578,0.35365170957709735
2158,0.15374601942679744,0.3883070079743743,0.30412197709515365,0.15374601942679744,0.1574516128058165
2159,0.14634439036885247,0.3521811368889962,0.24467349304028757,0.14634439036885247,0.13053866991061308
2160,0.13409156146498352,0.33260038470486086,0.2200176464797547,0.13409156146498352,0.2769654234654234
2161,0.12100000000000002,0.3294887957566851,0.23097759151337022,0.12100000000000002,0.1809488827670646
2162,0.152569778048039,0.3626685073624598,0.25619745862884163,0.152569778048039,0.35417077293054255
2163,0.12250000000000003,0.3211951244457216,0.21239024889144326,0.12250000000000003,0.3032575557264875
2164,0.12944769043500542,0.3437741991838533,0.25065301749769575,0.12944769043500542,0.35884234470866994
2165,0.14799999999999996,0.35695562624654176,0.2499112524930836,0.14799999999999996,0.377237560281336
2166,0.12328268081751576,0.3284978797256388,0.22443039781624619,0.12328268081751576,0.12869936895853348
2167,0.11874660590031176,0.29468536799949147,0.16587752419835947,0.11874660590031176,0.2927740203972088
2168,0.16893589743589726,0.38040304995375496,0.2659343050357152,0.16893589743589726,0.13653620835686048
2169,0.1363751260988616,0.33445196246792697,0.22215367273813075,0.1363751260988616,0.1372679425837321
2170,0.1472688324596419,0.3690829514515457,0.27862823798380765,0.1472688324596419,0.254863413304253
2171,0.18373988217213116,0.4096819764608259,0.3058841885773894,0.18373988217213116,0.1559721338506221
2172,0.16268378586065566,0.384777949878183,0.28418832803505456,0.16268378586065566,0.334059490906836
2173,0.14524292097168393,0.3542290275679466,0.24797221319252533,0.14524292097168393,0.2730927236849368
2174,0.14351498493704762,0.3582358048539932,0.2574416398338911,0.14351498493704762,0.33084750000000007
2175,0.15896900160869104,0.37829270687236033,0.28264741052733866,0.15896900160869104,0.17617320954907165
2176,0.11892457149260251,0.30748290461580274,0.1911166662464005,0.11892457149260251,0.2697887670427716
2177,0.1432452110961625,0.36244501248190486,0.26939960277148467,0.1432452110961625,0.3034162543634128
2178,0.1581846841981029,0.36427837672893726,0.2521873850616688,0.1581846841981029,0.24019108499157993
2179,0.14853321328531402,0.34865071536133074,0.2312350041520334,0.14853321328531402,0.2330529404204988
2180,0.18175627240143372,0.3876479101956173,0.2667832755883671,0.18175627240143372,0.3961799342767085
2181,0.13722196572564477,0.34755815941120016,0.24267238737111077,0.13722196572564477,0.3725727856039968
2182,0.12658180818081805,0.3428526593777411,0.24954170239384604,0.12658180818081805,0.2752170403869103
2183,0.17113276686139134,0.39962571729451923,0.2989859008662557,0.17113276686139134,0.37875752607195295
2184,0.13989145933129338,0.3532831920944752,0.2567834655263636,0.13989145933129338,0.16854299516908217
2185,0.16798654877623156,0.40476080249569724,0.32354850743893143,0.16798654877623156,0.17454658706832618
2186,0.16995846306511167,0.3983047436212453,0.2986925611122673,0.16995846306511167,0.204281002667271
2187,0.15790100250626563,0.366730266982009,0.2526585289514867,0.15790100250626563,0.22833792830894273
2188,0.1492147435897435,0.37737925359502994,0.2863290200105728,0.1492147435897435,0.24454111132630896
2189,0.17778300713202844,0.395210685703457,0.28685535714285715,0.17778300713202844,0.3765615680615681
2190,0.14715079365079364,0.35855750417619114,0.25481342105079496,0.14715079365079364,0.21695533896618757
2191,0.14872286226318487,0.364319504251728,0.2641932839770862,0.14872286226318487,0.2627147147147147
2192,0.1400836253380055,0.35690129873572274,0.2606353467954346,0.1400836253380055,0.34937517349282055
2193,0.16837249460376208,0.3796049261205024,0.2704648630334807,0.16837249460376208,0.1354086021505376
2194,0.15112390892448702,0.3601640821662399,0.2550803464835058,0.15112390892448702,0.3140708309990663
2195,0.160301908022697,0.38003436889342235,0.28346492174145066,0.160301908022697,0.23388999022755827
2196,0.10166264485917671,0.2967336089525546,0.18814192818675582,0.10166264485917671,0.17125958836485144
2197,0.13921490485961943,0.3328739326262503,0.21331805553326177,0.13921490485961943,0.3012274028340272
2198,0.18807717000513602,0.4259303761175876,0.33070641222490316,0.18807717000513602,0.2182168911335578
2199,0.14383177240361789,0.3634522269490725,0.27224090909090914,0.14383177240361789,0.12543240093240093
2200,0.1554999999999999,0.3838474297002681,0.2936948594005363,0.1554999999999999,0.21071627249719665
2201,0.145261308866151,0.3556054888145229,0.2486883598967437,0.145261308866151,0.29129498729498726
2202,0.18326250500200073,0.421425195731053,0.33032538145810453,0.18326250500200073,0.22571005415427747
2203,0.1414878199198274,0.3850298364377922,0.31708403303592964,0.1414878199198274,0.31438594313994234
2204,0.16401395557262669,0.38316977095326865,0.2823116307612839,0.16401395557262669,0.28685230797299766
2205,0.15952103348943503,0.3750336886765973,0.27602531037432465,0.15952103348943503,0.28566675536525676
2206,0.1347288929155717,0.3451913355033132,0.24392488517548305,0.1347288929155717,0.16800999635391345
2207,0.15437674806637344,0.3681098030436093,0.2624661099544716,0.15437674806637344,0.18123933873004755
2208,0.14640994565478757,0.3509942891670672,0.23716868702455915,0.14640994565478757,0.2729500180965291
2209,0.18121501686006733,0.4053623895512427,0.3022947453823507,0.18121501686006733,0.3214700457258002
2210,0.14010304273846472,0.3520314974625164,0.2528569094481033,0.14010304273846472,0.223950146627566
2211,0.12819191919191922,0.32032672302751086,0.2022696076711833,0.12819191919191922,0.22518022774327123
2212,0.12030618012409924,0.32933748758818504,0.22906261492817165,0.12030618012409924,0.14502808946194892
2213,0.14404487179487185,0.3539959719590755,0.25190220032840727,0.14404487179487185,0.31439408874304703
2214,0.11270295291684707,0.3134042793159374,0.20640265279818068,0.11270295291684707,0.22659186676082865
2215,0.17823788707541233,0.40463261518263305,0.3037894562144414,0.17823788707541233,0.1333094093399437
2216,0.10782857011044211,0.30950271079706254,0.2043482813732409,0.10782857011044211,0.3477121771118614
2217,0.12387660858740518,0.33007783114707995,0.2264024451193496,0.12387660858740518,0.22769923970930767
2218,0.1475985777116124,0.3333523005189586,0.2015074456146923,0.1475985777116124,0.34482637007125616
2219,0.17090006252104079,0.38416683257932543,0.27653354011656933,0.17090006252104079,0.18229297880768464
2220,0.14220654887651238,0.35410308536003987,0.25079307296705505,0.14220654887651238,0.2573759483539278
2221,0.14328101646637104,0.3477716054705011,0.23698117800826007,0.14328101646637104,0.33074333191459176
2222,0.12832122333417434,0.34724389775255105,0.25984534883675353,0.12832122333417434,0.15674701124519
2223,0.14578845145827254,0.3725913185844584,0.2856057342523716,0.14578845145827254,0.24210758046041153
2224,0.1201916929009445,0.3205858635702509,0.21378834133861274,0.1201916929009445,0.32821963164792717
2225,0.15121484043490108,0.3729161374184597,0.2794025939671173,0.15121484043490108,0.24477596140909058
2226,0.13801602056011913,0.35337340363102837,0.25771476614181843,0.13801602056011913,0.3294744318181818
2227,0.11137840785169027,0.30060363127114476,0.18245044683890893,0.11137840785169027,0.3543407537972755
2228,0.12984306715375776,0.33908382248637403,0.23948151066523246,0.12984306715375776,0.3543920554710328
2229,0.1449451672527815,0.3424915710388436,0.22409280757212413,0.1449451672527815,0.29273334812752594
2230,0.15849999999999997,0.3724594629587647,0.2669189259175294,0.15849999999999997,0.2918152441756272
2231,0.15404320799756477,0.36855440895984176,0.26302240192455395,0.15404320799756477,0.2473814063965732
2232,0.16599999999999998,0.36752892757884814,0.24705785515769624,0.16599999999999998,0.22721671213823352
2233,0.11625684302737217,0.3137815504668554,0.2060494148789665,0.11625684302737217,0.3334688727763736
2234,0.18817628205128192,0.43485407281077404,0.3493555815189842,0.18817628205128192,0.28010708878327795
2235,0.1161103998975853,0.3081164895372266,0.1940121792792826,0.1161103998975853,0.33493131868131876
2236,0.12081201068435123,0.3318323319343197,0.238040642499937,0.12081201068435123,0.23795785440613026
2237,0.17350000000000007,0.3824369780071133,0.2668739560142265,0.17350000000000007,0.2844789075788775
2238,0.1251431267536855,0.3126706828100699,0.19005511211276882,0.1251431267536855,0.34253994193502424
2239,0.14373973288881597,0.3363758797002957,0.21727229362295947,0.14373973288881597,0.2314140019209595
2240,0.1629138019332949,0.38276340874526504,0.2826992136239402,0.1629138019332949,0.25032581300061796
2241,0.15029311724689876,0.35124297815099126,0.23689972180818503,0.15029311724689876,0.28754307783719546
2242,0.1622287022332805,0.38996578869092685,0.29647417291529277,0.1622287022332805,0.27327766699565603
2243,0.13358593232385294,0.3179036653966204,0.19463546614553498,0.13358593232385294,0.27090778975927166
2244,0.14757371794871801,0.3739466220348694,0.28074580817230277,0.14757371794871801,0.18284455052088278
2245,0.09995029194129966,0.31351714591593516,0.22913370794927113,0.09995029194129966,0.1605475865209472
2246,0.14956949000656097,0.36839825729753906,0.2716575345819562,0.14956949000656097,0.20254350177381675
2247,0.15864884235730844,0.3762844700693563,0.27927125542409575,0.15864884235730844,0.3570651478837328
2248,0.1445830083008301,0.37065042982871965,0.2811348430557792,0.1445830083008301,0.2551403751803752
2249,0.1448301282051281,0.3501073768007129,0.23755449719116956,0.1448301282051281,0.27343199233716475
2250,0.1524356001915655,0.38023430611031156,0.2845974118374922,0.1524356001915655,0.2706164794534782
2251,0.13619280046735133,0.34989901639080634,0.25041243184691003,0.13619280046735133,0.4277148587164751
2252,0.1319615044548732,0.3601544177144531,0.2763858265191599,0.1319615044548732,0.36839995273231263
2253,0.1336419387935042,0.3619245011443329,0.27556512470165734,0.1336419387935042,0.2329081584324551
2254,0.1326710467866447,0.34908632417507995,0.25583055477687044,0.1326710467866447,0.20642128191316683
2255,0.1686887616028435,0.38743601726343824,0.2814945113211895,0.1686887616028435,0.24718841675363412
2256,0.13324743852459026,0.34291242552186896,0.24332997399455744,0.13324743852459026,0.20279053542948283
2257,0.11725760527378991,0.32141265295026045,0.2203100953529411,0.11725760527378991,0.2483301820706823
2258,0.15120808526982907,0.3748579609404779,0.2802997513412977,0.15120808526982907,0.2804741780040696
2259,0.15424694498778,0.3586782985076705,0.24486270703978108,0.15424694498778,0.22221796809585484
2260,0.15525507345555248,0.37571687364476986,0.2759236003784347,0.15525507345555248,0.3918345965801796
2261,0.1370195923134771,0.3689627814296236,0.28888637823229296,0.1370195923134771,0.23874876227338027
2262,0.1346728926915708,0.3368395275107584,0.22733326963837525,0.1346728926915708,0.1913118759132292
2263,0.12700641025641035,0.3137623197661634,0.19451181901950623,0.12700641025641035,0.13991922661331074
2264,0.0907122407245107,0.28792087025016555,0.18641725905130963,0.0907122407245107,0.17946866974833076
2265,0.1713847884788478,0.3913197261071102,0.28686987525652474,0.1713847884788478,0.35377589852008456
2266,0.15466251985071464,0.38195871324321706,0.2905923867850048,0.15466251985071464,0.3223795264901984
2267,0.12444227406064547,0.32981093198116995,0.228737315841049,0.12444227406064547,0.2057169982884039
2268,0.1355100463616689,0.3436559556841527,0.24029181864496751,0.1355100463616689,0.2808131447096964
2269,0.14324091496365984,0.3499073291445981,0.24233282836187642,0.14324091496365984,0.15929239530086983
2270,0.15481492597038807,0.37930437119842386,0.28397889045607155,0.15481492597038807,0.22462694151155252
2271,0.18438405257191381,0.3975035039091303,0.28523890267443297,0.18438405257191381,0.18607254354544178
2272,0.16513602960411147,0.3945086778371763,0.3077452964661297,0.16513602960411147,0.27806047197640116
2273,0.1360447297075419,0.36482527127684017,0.2785610831385965,0.1360447297075419,0.22480000756200844
2274,0.12505448765399996,0.3258280033008739,0.21654703129374794,0.12505448765399996,0.23227139345322817
2275,0.11611111111111118,0.32597385823720304,0.2297254942521837,0.11611111111111118,0.2749670350724015
2276,0.13704359269748329,0.356168883388862,0.2632505813827575,0.13704359269748329,0.275693425837017
2277,0.12595547928766868,0.33293672861876483,0.23096249866219232,0.12595547928766868,0.3139017193046605
2278,0.18024358974358973,0.3922425562780708,0.2799979330689622,0.18024358974358973,0.19159313725490196
2279,0.18721903287613142,0.4040397339409578,0.29164140212965267,0.18721903287613142,0.2237710753350894
2280,0.1509739568955514,0.3624695836723717,0.25599125355364055,0.1509739568955514,0.2571237959571293
2281,0.15130338033803384,0.3650077641537224,0.26240876763137716,0.15130338033803384,0.18323618451099366
2282,0.17267997482673342,0.39557874159625483,0.29779753353904287,0.17267997482673342,0.36264326333791064
2283,0.13745775867598953,0.34561389412652266,0.23831227090106633,0.13745775867598953,0.1614344139586919
2284,0.17979527952795268,0.4064291410317968,0.3072677230076881,0.17979527952795268,0.2903598217304163
2285,0.17281897895870513,0.38987619821004205,0.2871144385026738,0.17281897895870513,0.18724630084630084
2286,0.1458373684969015,0.36224093782678046,0.2618071386597578,0.1458373684969015,0.19014254038644285
2287,0.16705450545054495,0.3880002306038127,0.28589145030653546,0.16705450545054495,0.34949154154359796
2288,0.1479060925185425,0.37023685237519544,0.2786615197133059,0.1479060925185425,0.2927896682966973
2289,0.10439728920964624,0.28720811691551024,0.16762165541172802,0.10439728920964624,0.2790620266283983
2290,0.10931676818402082,0.3024559972646006,0.19527845816115957,0.10931676818402082,0.36561604705828654
2291,0.13391873278236927,0.3468446623347198,0.2508518591047011,0.13391873278236927,0.2430417392670033
2292,0.15077698368442377,0.37392083184831265,0.2752876963277777,0.15077698368442377,0.34368354241338117
2293,0.12706856085486795,0.33168753289907815,0.22423794408842043,0.12706856085486795,0.2979339411976982
2294,0.15537818245827403,0.372023339515412,0.2692903141142759,0.15537818245827403,0.29434035909445744
2295,0.1584591057797165,0.353040416171965,0.231162620784497,0.1584591057797165,0.2554906106205696
2296,0.1499157346517544,0.36369303521797186,0.2605546011324349,0.1499157346517544,0.24023045070546684
2297,0.136190896763587,0.35166787348785333,0.25495395344853267,0.136190896763587,0.3344201270443578
2298,0.1391923573183096,0.35766478140175617,0.26594484816689323,0.1391923573183096,0.3045734957548911
2299,0.158916538263996,0.3739687926923373,0.27310450885668275,0.158916538263996,0.28006638428443154
2300,0.10216025641025643,0.296106029272955,0.19189154572539716,0.10216025641025643,0.22087834167108156
2301,0.14549179671868753,0.3504143010130341,0.24184500858869318,0.14549179671868753,0.17081245701935358
2302,0.13916074211160925,0.34837075908039117,0.24142003393756398,0.13916074211160925,0.09638888888888894
2303,0.1526536614645859,0.3705688805300388,0.27283043813090574,0.1526536614645859,0.21596041376836805
2304,0.14838295551170366,0.35545340139497505,0.2501408917665427,0.14838295551170366,0.23478896712358116
2305,0.13492365304807535,0.3387851846213208,0.232723063146491,0.13492365304807535,0.3541395858223816
2306,0.1324605659048717,0.3398313909184603,0.23774165002717723,0.1324605659048717,0.28411460158441126
2307,0.2092573257325732,0.44092588690983925,0.33533712235453206,0.2092573257325732,0.2510538312576616
2308,0.09888418570358116,0.2971320049809186,0.1994956385546749,0.09888418570358116,0.20820682602686288
2309,0.17332073898261588,0.41681329599843386,0.3329851140316359,0.17332073898261588,0.2211767399267399
2310,0.14549968799500798,0.35634298267859676,0.2516865893671776,0.14549968799500798,0.16375901576896193
2311,0.1506768575990779,0.35802479026382994,0.24969586532950402,0.1506768575990779,0.2831690639983323
2312,0.14532368517896274,0.3383650245798391,0.21608267880175264,0.14532368517896274,0.20509054649054642
2313,0.16157226941529051,0.37105900823483573,0.25897347763909045,0.16157226941529051,0.30061851812877805
2314,0.17257894884215824,0.38729834089622367,0.27743878410813083,0.17257894884215824,0.2574854034854035
2315,0.15054231317352812,0.3888375567074548,0.3125904870678534,0.15054231317352812,0.20659169584690934
2316,0.17032247520514013,0.376987738808233,0.25933052720618566,0.17032247520514013,0.22951627811440894
2317,0.17061951320990223,0.38887268607612374,0.28450634573244304,0.17061951320990223,0.23571309164577045
2318,0.1731847162446201,0.39825432194012944,0.2971392113910186,0.1731847162446201,0.2683181918151212
2319,0.15624923155737702,0.3665485868610419,0.25659871060732975,0.15624923155737702,0.24014981845141387
2320,0.13776282051282038,0.3521924444965603,0.25085924796747966,0.13776282051282038,0.2608852641356089
2321,0.16392072714617728,0.36234660920323203,0.2398517641141094,0.16392072714617728,0.20892606516290724
2322,0.16300870783705326,0.3924129794426706,0.29880854321123457,0.16300870783705326,0.24481967428082535
2323,0.15966401640164013,0.37390737116515166,0.267486709527023,0.15966401640164013,0.2710741571472374
2324,0.1429121413934426,0.33961658148302826,0.2204088801791713,0.1429121413934426,0.21114274563820024
2325,0.12619793072424637,0.3408736860811732,0.24135151071385347,0.12619793072424637,0.30003593380614657
2326,0.1478020221669849,0.33710522806773746,0.21260641180150508,0.1478020221669849,0.22632116116116113
2327,0.15207784122055545,0.3454475146916353,0.2227393469421597,0.15207784122055545,0.19804733903540028
2328,0.14302301660719793,0.3397892646735081,0.2245324961326204,0.14302301660719793,0.266344537815126
2329,0.13958012820512822,0.3299163930210329,0.2096725296318095,0.13958012820512822,0.21666666666666662
2330,0.14519474509741154,0.3587178173600307,0.25604614452523833,0.14519474509741154,0.25858432539682535
2331,0.14293654573076625,0.3366694281141648,0.21346576476679707,0.14293654573076625,0.2755824372759857
2332,0.16015744172241733,0.3767228390375056,0.2701307946301764,0.16015744172241733,0.1476478390461997
2333,0.12589163303222495,0.31392750678014275,0.19107174749583555,0.12589163303222495,0.14690924894314727
2334,0.1661036900945039,0.3594874247340394,0.22876746927907105,0.1661036900945039,0.27905395417590545
2335,0.13526904931404368,0.34082998021358746,0.22912186179908753,0.13526904931404368,0.36223613231253315
2336,0.17537820512820512,0.3951617327568788,0.29256705525734744,0.17537820512820512,0.3150652319936135
2337,0.17029827384669574,0.3968482851501035,0.29810002260681545,0.17029827384669574,0.1634795821462488
2338,0.1298151895491804,0.33944854334865426,0.2372667075989477,0.1298151895491804,0.26939420096199757
2339,0.15341611282055392,0.36555843947490363,0.2612846533086994,0.15341611282055392,0.23051265950824779
2340,0.18487322943625967,0.4320155775686435,0.35128469626476766,0.18487322943625967,0.2903013582342954
2341,0.17157196115137843,0.38261112946158865,0.27007833662042047,0.17157196115137843,0.2711055489386915
2342,0.1446430143014302,0.3554565548596413,0.2506270811164222,0.1446430143014302,0.1261968012063925
2343,0.1472172383852368,0.3621101911672032,0.25978590556393283,0.1472172383852368,0.2006260018901476
2344,0.13508888518386097,0.3475058176246471,0.25383386488157234,0.13508888518386097,0.25743898110208263
2345,0.17505769230769233,0.39979129020438176,0.3024671957933789,0.17505769230769233,0.22182574905409552
2346,0.16636266949424852,0.3823441567058518,0.2809629744232066,0.16636266949424852,0.209370111144959
2347,0.13774185238365294,0.3399991143774414,0.22351452398757696,0.13774185238365294,0.3248265568288406
2348,0.16128274471523898,0.37424994482593155,0.26593440022138504,0.16128274471523898,0.18835678137651823
2349,0.1490276459587283,0.3562593527201644,0.24946341352287227,0.1490276459587283,0.1754868253833771
2350,0.1582357621859673,0.37619209752952476,0.2729126706871148,0.1582357621859673,0.2177204766070908
2351,0.12245275138059603,0.32175651953841145,0.21660753631563084,0.12245275138059603,0.34182389892834275
2352,0.13598609059724373,0.36032043598914726,0.27066869078380706,0.13598609059724373,0.2873484862618988
2353,0.16075537634408593,0.3762829929708762,0.27205523325358044,0.16075537634408593,0.1992018469343644
2354,0.1515658705701078,0.36364839434554497,0.2541650475508743,0.1515658705701078,0.25311109433926093
2355,0.1576872759856631,0.3514357787507806,0.22549700553023505,0.1576872759856631,0.27545933600713013
2356,0.15070342034203418,0.34293120727573706,0.21745557386740572,0.15070342034203418,0.2555816893540705
2357,0.12907233851866085,0.33501889431211485,0.22989311158690812,0.12907233851866085,0.16046150405112405
2358,0.14058337602459015,0.37667361903778157,0.2971804860263828,0.14058337602459015,0.16075444251591042
2359,0.12182371565376358,0.3267889564520349,0.22493048159654258,0.12182371565376358,0.3577175925925926
2360,0.13474180511899408,0.3532314821918827,0.25697935414577716,0.13474180511899408,0.39076884920634924
2361,0.14188876419778268,0.3544103865685835,0.25204324474160156,0.14188876419778268,0.36120291545481537
2362,0.11578196935807206,0.30444347578651887,0.18932301285689362,0.11578196935807206,0.20479388479388475
2363,0.12683884406930604,0.34438574966742075,0.2560938111962294,0.12683884406930604,0.2194958708708709
2364,0.12118839664730571,0.337284849162112,0.24319290502961252,0.12118839664730571,0.31829035690295127
2365,0.1950698427382053,0.43705458575599776,0.34496948603558486,0.1950698427382053,0.2712074303405573
2366,0.15984260933574426,0.3841247756818536,0.2875643326922186,0.15984260933574426,0.23731661468669307
2367,0.1558336833683369,0.37114823045083556,0.26862909416499736,0.1558336833683369,0.21655317278888525
2368,0.13459935897435893,0.3536793788142567,0.25816003967979545,0.13459935897435893,0.2885457776877268
2369,0.16917769601949384,0.38496461858483416,0.28057384513068073,0.16917769601949384,0.3036715603087285
2370,0.139745174953073,0.3469742076860262,0.23745806546590628,0.139745174953073,0.34274272322659416
2371,0.19146524718844884,0.4251411954969996,0.3273518966171014,0.19146524718844884,0.30434445958973544
2372,0.12539326031608788,0.3169184691298209,0.20205041762746612,0.12539326031608788,0.21542605984851865
2373,0.15268894075576295,0.36551341336027193,0.2606489452090179,0.15268894075576295,0.30135057580622104
2374,0.1612695089943026,0.3936004849572896,0.3066619519259741,0.1612695089943026,0.15583275727444976
2375,0.15427902090618859,0.3705061956919586,0.27145434957154,0.15427902090618859,0.28558290888511595
2376,0.1944694440110262,0.4030902473683403,0.28124160671462833,0.1944694440110262,0.2586358717382612
2377,0.1465310833992873,0.34808792028986213,0.23011367378114964,0.1465310833992873,0.3476501864910956
2378,0.1518927837699025,0.34823337313437186,0.23168117872893879,0.1518927837699025,0.20819875776397523
2379,0.15665671211830226,0.3823483279755633,0.290383231714522,0.15665671211830226,0.1442214757536776
2380,0.19656752443087952,0.4329891149855154,0.33684318110927186,0.19656752443087952,0.1899962435296742
2381,0.15637820512820516,0.3589121120803134,0.24506781390421645,0.15637820512820516,0.2820871761089152
2382,0.1542126519715719,0.36647812554203146,0.2635309471409192,0.1542126519715719,0.3084241011513739
2383,0.1433073497684434,0.3600354759629766,0.26045625238906633,0.1433073497684434,0.32235329658993783
2384,0.1418591946771138,0.3452847995622709,0.23185120977031431,0.1418591946771138,0.2219979833801048
2385,0.12288575430172075,0.32346455978777966,0.2181576109721179,0.12288575430172075,0.16343380189604445
2386,0.11802945977411582,0.3133804437938174,0.20370196803940324,0.11802945977411582,0.26051951951951957
2387,0.16833049796101313,0.3680140685129862,0.24636714110394609,0.16833049796101313,0.28283586562183227
2388,0.1519590373783923,0.35869933819388844,0.24748060163099234,0.1519590373783923,0.15550352917176657
2389,0.1334308610482745,0.3371729182409493,0.2254841143853495,0.1334308610482745,0.0911337760847742
2390,0.1192965264518815,0.3145345753328121,0.2014760977618612,0.1192965264518815,0.2746146091037731
2391,0.13241397090295248,0.31664610150872274,0.19046426121154048,0.13241397090295248,0.30514990448943025
2392,0.14669241443108233,0.33621753506051033,0.20805024125885602,0.14669241443108233,0.24823076923076923
2393,0.16389371980676326,0.38174649109704367,0.2717055425805608,0.16389371980676326,0.22330783028699694
2394,0.1410112044817926,0.3505535909513907,0.24508477293919617,0.1410112044817926,0.21512293203625132
2395,0.12462583205325138,0.3007999713803722,0.16934827865424154,0.12462583205325138,0.18867870225013084
2396,0.13157540521494,0.3352047524818852,0.2262586945338903,0.13157540521494,0.2498049660441426
2397,0.1765,0.4005813459169394,0.2991626918338788,0.1765,0.36309290453801135
2398,0.13321581331161667,0.3423831566817699,0.2363346867403065,0.13321581331161667,0.13815725095294992
2399,0.12239088406632102,0.31843600660356863,0.20809024507449525,0.12239088406632102,0.20635761473047998
2400,0.1523154269972452,0.35516158072420956,0.24269230745392872,0.1523154269972452,0.29779688513951974
2401,0.14198490182586296,0.33634762422303444,0.2157254447943429,0.14198490182586296,0.30484403876493127
2402,0.14957688641715036,0.3874358957968421,0.30071801875938364,0.14957688641715036,0.23627309257673917
2403,0.1470489447687471,0.35541836906023844,0.24473884858298256,0.1470489447687471,0.22724361402775412
2404,0.13552357637722207,0.3441668533631058,0.24128655397176757,0.13552357637722207,0.2659554160042919
2405,0.17642673406065448,0.39741228560822006,0.2909711030951311,0.17642673406065448,0.14958624872011603
2406,0.14418761885697132,0.36364874073119485,0.2659222437484471,0.14418761885697132,0.30764072699279765
2407,0.1406889087556349,0.3558546005363691,0.25733138356146823,0.1406889087556349,0.2695485266050658
2408,0.16551162664566849,0.39060304320782974,0.28918283312432247,0.16551162664566849,0.3129926686217009
2409,0.12747549560792978,0.31179982507860615,0.1866486589413527,0.12747549560792978,0.23504516400675687
2410,0.16261986591785466,0.3885751805811304,0.29391062932655143,0.16261986591785466,0.2698557055368079
2411,0.14296016905737702,0.34859250033812905,0.23826466256150408,0.14296016905737702,0.2343350387777614
2412,0.1452923169267706,0.34201709118956736,0.2224495485255934,0.1452923169267706,0.22905263157894737
2413,0.1571427739837009,0.36353233377286187,0.249779119578322,0.1571427739837009,0.2169085182743719
2414,0.16008715508239604,0.3881468596556902,0.2951194091465882,0.16008715508239604,0.38026660426660425
2415,0.1519297279533175,0.3724408276706153,0.27202219943459555,0.1519297279533175,0.26393437525016467
2416,0.15593517406962776,0.3668063404465147,0.2577423327537739,0.15593517406962776,0.4129333891914537
2417,0.161229524634612,0.35328062274975547,0.229102196230287,0.161229524634612,0.2526582037750202
2418,0.1179259379340434,0.3065315719969252,0.1872112681257636,0.1179259379340434,0.1499859846583984
2419,0.1653377350940375,0.40360484476081737,0.31853421933355963,0.1653377350940375,0.24617685813449613
2420,0.1376393290140482,0.35072992598191194,0.24718119393572735,0.1376393290140482,0.29373099585922924
2421,0.13451005588381293,0.3342794188160365,0.2245387258644471,0.13451005588381293,0.17016849816849822
2422,0.16174358974358977,0.3591909970230682,0.2388948145589569,0.16174358974358977,0.33187557392102845
2423,0.18397826974086917,0.38170285214373256,0.2504491648057268,0.18397826974086917,0.27332353988603986
2424,0.16671298667981443,0.4016321678587814,0.31083836235793394,0.16671298667981443,0.24883251390965277
2425,0.1698488685592681,0.38734933521910975,0.28200093331968334,0.1698488685592681,0.23271895756095928
2426,0.13853061224489802,0.369535203282478,0.28600918207516,0.13853061224489802,0.18070406755581883
2427,0.16463783606347376,0.3680185198005405,0.25176136747413347,0.16463783606347376,0.2725887157692432
2428,0.15087857680421446,0.33518865703209094,0.20462016045575293,0.15087857680421446,0.22705161027741672
2429,0.1417428242824283,0.35627620657721815,0.2560667645895798,0.1417428242824283,0.20941555827553382
2430,0.13815545924227324,0.3419644244723017,0.2316179304600568,0.13815545924227324,0.3805899982841128
2431,0.1688782018442622,0.38308642340241994,0.27241644311631547,0.1688782018442622,0.27376407685881365
2432,0.1665649831204873,0.3781213809486432,0.2701127956563119,0.1665649831204873,0.177433649827149
2433,0.14042294001954705,0.33173877036622745,0.21463166069336082,0.14042294001954705,0.3111801242236025
2434,0.15988679811830644,0.3595088081023232,0.23724401996803346,0.15988679811830644,0.17236597889579802
2435,0.16225630252100837,0.36433105456694914,0.24714950409188152,0.16225630252100837,0.40155659005174205
2436,0.14822292889171562,0.3624401768257566,0.26043449586808187,0.14822292889171562,0.1785215076362618
2437,0.16806637012313963,0.39608177110104903,0.30303080195581883,0.16806637012313963,0.13684583630304298
2438,0.13648077692911245,0.35520372238894193,0.259445890919659,0.13648077692911245,0.308952380952381
2439,0.1380696342459828,0.3367249311838221,0.22031059387567858,0.1380696342459828,0.3252764623606422
2440,0.11958106021616062,0.3212360368122356,0.22230995319214997,0.11958106021616062,0.1329271302271276
2441,0.11959765826042187,0.3246662740765833,0.21813723163232276,0.11959765826042187,0.18649448499554433
2442,0.13995852534562217,0.35609299914568493,0.2582689476001256,0.13995852534562217,0.2702421476104053
2443,0.13398279838554683,0.3333200340069913,0.22367447124288892,0.13398279838554683,0.19782329756013967
2444,0.14781492725970902,0.3629103792514068,0.2621909039833955,0.14781492725970902,0.31928165694767474
2445,0.14223491293965182,0.35199273235518114,0.2475156388310587,0.14223491293965182,0.2656
2446,0.15289442979525358,0.3694110382200926,0.267033216849678,0.15289442979525358,0.2606413323518586
2447,0.15740066713708384,0.38518879547364515,0.2975762566731226,0.15740066713708384,0.28876117496807147
2448,0.12816785096984834,0.3073086077194107,0.1782815134991248,0.12816785096984834,0.2322567712809579
2449,0.14402576714728912,0.3426142700867139,0.2311770058788496,0.14402576714728912,0.31364657181549155
2450,0.18781656426011253,0.42414688831312225,0.33066064810601936,0.18781656426011253,0.36240269600971875
2451,0.12295364853610101,0.3237303430859635,0.214553389099725,0.12295364853610101,0.22749697380869083
2452,0.17947755039951319,0.40328196794236815,0.30260883508570985,0.17947755039951319,0.2724127145164248
2453,0.15430462198322764,0.37002925911360735,0.2664492742607594,0.15430462198322764,0.18120153220762975
2454,0.14538298829882992,0.364597957892236,0.26942993918681213,0.14538298829882992,0.14053007578243518
2455,0.15271379878702537,0.34952107511688574,0.22961455265972072,0.15271379878702537,0.14460561744990946
2456,0.1335358827094346,0.3303525252588351,0.219633285098801,0.1335358827094346,0.2864140378201913
2457,0.12441946271140346,0.312521692717207,0.1922044600116071,0.12441946271140346,0.24921667140645248
2458,0.16630667050764994,0.3603320746763261,0.23105080833735242,0.16630667050764994,0.23365346401174752
2459,0.1454123649459783,0.366705919673288,0.2715871094546194,0.1454123649459783,0.2999969390878482
2460,0.1535236023602359,0.37704762234064615,0.28204803996082045,0.1535236023602359,0.16583180944038609
2461,0.1446866717879777,0.37531234502964184,0.2922513464833282,0.1446866717879777,0.327714025695322
2462,0.13957815681364522,0.34282031214865893,0.2324843106700274,0.13957815681364522,0.36995098039215685
2463,0.14878686635944693,0.36780768500559813,0.2710416372923023,0.14878686635944693,0.25865715534978034
2464,0.14790845025305913,0.36514437706739,0.2684718536286618,0.14790845025305913,0.1877834620160201
2465,0.11991676387235392,0.3372417967266885,0.24465006570866926,0.11991676387235392,0.19752821028323758
2466,0.13299807911784078,0.3670083329176994,0.2850205075997172,0.13299807911784078,0.23400376647834276
2467,0.10176154526287154,0.31526392277752724,0.22700475502931144,0.10176154526287154,0.22549121407850803
2468,0.16051102412622478,0.3637127507358595,0.2524034532192695,0.16051102412622478,0.24114976903814112
2469,0.13623270943849464,0.3616280965480511,0.2727907742191129,0.13623270943849464,0.1789359504696374
2470,0.11950000000000006,0.34022111032364755,0.25444222064729505,0.11950000000000006,0.15888039800896397
2471,0.15361404561824726,0.36778286746244654,0.2653376436883985,0.15361404561824726,0.282284216907783
2472,0.1539380470787793,0.37373572635795393,0.27459535855834916,0.1539380470787793,0.3180722582086219
2473,0.1744363420922002,0.40369292510497057,0.3065131660255407,0.1744363420922002,0.2400386669305028
2474,0.16988146648672955,0.4094895917172829,0.3202162504611066,0.16988146648672955,0.23047310302428417
2475,0.14343096846981998,0.3687787372019171,0.2786955374641942,0.14343096846981998,0.2982870229197653
2476,0.15015437045224278,0.3604521610041317,0.2565955811037778,0.15015437045224278,0.24779661016949153
2477,0.1190405745523334,0.3143577223590571,0.20663429561344754,0.1190405745523334,0.26721842299762705
2478,0.11200000000000002,0.3121147079780411,0.2082294159560822,0.11200000000000002,0.2976874014653805
2479,0.1561737173717372,0.3725963085969931,0.2708451824505118,0.1561737173717372,0.23019598379892497
2480,0.15365283869908153,0.3540668814809529,0.2388280855637428,0.15365283869908153,0.27704822742990676
2481,0.13482005635245908,0.3378219195991561,0.231003726493394,0.13482005635245908,0.30864606383641546
2482,0.16053448019573255,0.3917074825861975,0.2983460047809299,0.16053448019573255,0.3313786520966533
2483,0.12312326222051388,0.31428541648917985,0.20032430853733202,0.12312326222051388,0.36714914818386374
2484,0.15139280116726994,0.3439253128101788,0.22206502328581768,0.15139280116726994,0.22698766505636078
2485,0.16143712567663263,0.409817311512063,0.3387603716708608,0.16143712567663263,0.2111273448773448
2486,0.15145338135254105,0.37850702199008823,0.2901072812750944,0.15145338135254105,0.15048039320146592
2487,0.1396481588586852,0.33717733263270566,0.225058347548041,0.1396481588586852,0.19464172335600904
2488,0.16803450345034499,0.37956116042457533,0.26905331394846066,0.16803450345034499,0.38115099147003434
2489,0.15444197564449286,0.336983688501676,0.20208342571436633,0.15444197564449286,0.2110545314900153
2490,0.15287576601225616,0.3560899178279559,0.24142830363139944,0.15287576601225616,0.2606836176661256
2491,0.1342648910595643,0.3413393315558696,0.23714888099261067,0.1342648910595643,0.3431086127443191
2492,0.18245972380204745,0.3901453047681022,0.2683711619321095,0.18245972380204745,0.2723354251261228
2493,0.11883712122727769,0.32719051972458923,0.2277067969946231,0.11883712122727769,0.24471868394449034
2494,0.16705991295860737,0.35854920006102736,0.22797857420484,0.16705991295860737,0.3027428405572755
2495,0.17146353034868878,0.37639501367950073,0.2588629666616239,0.17146353034868878,0.20035467980295563
2496,0.14649999999999988,0.36629734671349806,0.27059469342699627,0.14649999999999988,0.2862186732359917
2497,0.1406188451746168,0.3502904836913623,0.2443432770334909,0.1406188451746168,0.2637984940794155
2498,0.11652615069457782,0.3185222216929675,0.21399214199677935,0.11652615069457782,0.22941802641802642
2499,0.1231458453456339,0.3181913741302991,0.20309105756933027,0.1231458453456339,0.2942864323949418
2500,0.1202273642823765,0.308773966599752,0.19709320463475102,0.1202273642823765,0.24774336559843801
2501,0.1593039803980397,0.3800346682132911,0.2804613756305027,0.1593039803980397,0.20543318122555412
2502,0.13133536831826612,0.3503009241385181,0.2569311116405039,0.13133536831826612,0.2904123281495043
2503,0.1345319603789629,0.34259050215574666,0.24711708355356754,0.1345319603789629,0.3139315654459354
2504,0.113304554702895,0.3226334537463072,0.22465779808682443,0.113304554702895,0.2703444198078345
2505,0.1471441519257888,0.35448968225897937,0.2506910606663812,0.1471441519257888,0.2957365520282187
2506,0.14204935905907232,0.3537922176696564,0.24848571722116813,0.14204935905907232,0.16341228070175437
2507,0.15386232701609515,0.35104219358737127,0.22935973314255217,0.15386232701609515,0.286333817266744
2508,0.16710818525883636,0.3638897399421146,0.23456310936655647,0.16710818525883636,0.31325004557933556
2509,0.18379254017644392,0.4213637039872121,0.33314232762153634,0.18379254017644392,0.4161009176644042
2510,0.11695867461057392,0.34101275869406583,0.2581081681669839,0.11695867461057392,0.30010265123109614
2511,0.1543988623729033,0.3559856140049453,0.24517350326408416,0.1543988623729033,0.30200648006283703
2512,0.13333619892845278,0.3530358244507025,0.26039925104449935,0.13333619892845278,0.24898288590249745
2513,0.13965450588837677,0.34907302021639974,0.24483702865604579,0.13965450588837677,0.18201041930647582
2514,0.139088215290197,0.32572747911053956,0.2002785276406852,0.139088215290197,0.42133180765993267
2515,0.14482685982897744,0.3601459053536027,0.2566380910492504,0.14482685982897744,0.2343725035860091
2516,0.15699999999999997,0.37353107435124977,0.2710621487024996,0.15699999999999997,0.24790672962043928
2517,0.1551537153715371,0.36808622907749117,0.2618650274119081,0.1551537153715371,0.35884035700281114
2518,0.1554325367772083,0.35538931589649814,0.23591355823857957,0.1554325367772083,0.26084259259259257
2519,0.11951860267878582,0.3361351682910122,0.24723313122445276,0.11951860267878582,0.1476986465842594
2520,0.16194502647290754,0.366580990532592,0.245271928119369,0.16194502647290754,0.20513492923626162
2521,0.16299999999999998,0.3782339436434951,0.27246788728699023,0.16299999999999998,0.2285595776772247
2522,0.1173192873586227,0.32694972503330155,0.23326087534935772,0.1173192873586227,0.30893832943013266
2523,0.16881829573934834,0.3704724452633141,0.24630829904793142,0.16881829573934834,0.26448091462290246
2524,0.15927336256947258,0.37370231001795984,0.2698578948969745,0.15927336256947258,0.11856168271741666
2525,0.1638910128937071,0.3621041723398389,0.24242631889226351,0.1638910128937071,0.3220177035032468
2526,0.1514233923392339,0.37719976018535994,0.2865527356922521,0.1514233923392339,0.18748970081718108
2527,0.14102629466077868,0.348403093762892,0.23775359820422662,0.14102629466077868,0.2961168582375479
2528,0.1515921698630356,0.35963806151041916,0.24909178329476714,0.1515921698630356,0.3313660601287376
2529,0.11907071091033498,0.34756206332458467,0.2709827048284994,0.11907071091033498,0.21895484846697166
2530,0.15392046618852448,0.3669155557398525,0.259990179102656,0.15392046618852448,0.38187391152908395
2531,0.16026915501753375,0.3690711965168644,0.25560408299866133,0.16026915501753375,0.17833365167617313
2532,0.09281638001048208,0.28752361092389855,0.18341446182683296,0.09281638001048208,0.2964287843304237
2533,0.13746074946663941,0.33564670908972305,0.2193719192461673,0.13746074946663941,0.261405875136314
2534,0.13724933113314863,0.33224883379652126,0.21799900532674527,0.13724933113314863,0.3721094285118675
2535,0.16268947233318898,0.35213563885454247,0.22389233304270711,0.16268947233318898,0.23743254251094592
2536,0.12684519507441608,0.33154917183097515,0.22840795351311816,0.12684519507441608,0.3822029667665098
2537,0.1542322404699833,0.35439242610787414,0.23432037127578165,0.1542322404699833,0.2737201903480432
2538,0.12691130722824087,0.3328611237161009,0.23089963297571997,0.12691130722824087,0.12231928900592498
2539,0.1532464688728795,0.35098898304401194,0.2314850283422649,0.1532464688728795,0.3350085868945149
2540,0.12574348633250113,0.30237602505845085,0.17126507745189948,0.12574348633250113,0.27139198104740136
2541,0.12776987571552584,0.3257909498819138,0.214042148332776,0.12776987571552584,0.18687023251539386
2542,0.15477687006179144,0.38833315952649516,0.30111257892940746,0.15477687006179144,0.31324956372591156
2543,0.16699481949263442,0.3829625022233675,0.27493536546146613,0.16699481949263442,0.15670862470862473
2544,0.14146279627962785,0.3283175590691733,0.2007095255790908,0.14146279627962785,0.2794366380431954
2545,0.10894579397210973,0.3184112050205298,0.21993082209684012,0.10894579397210973,0.37049206349206343
2546,0.1838030232120928,0.4100094057844933,0.3084127651448009,0.1838030232120928,0.2507077348090109
2547,0.15450720738035736,0.37296669437102997,0.2709189739813451,0.15450720738035736,0.29430469525741326
2548,0.13693207955486403,0.3354331162599944,0.2220020734102608,0.13693207955486403,0.2590429507796279
2549,0.17771983212593756,0.4068148873437093,0.31219011043554346,0.17771983212593756,0.19703296703296702
2550,0.14538298829882992,0.35183410337847504,0.24390223015929025,0.14538298829882992,0.28134403036576944
2551,0.1148380060558484,0.31252738543978786,0.20837875876787898,0.1148380060558484,0.30147892385392383
2552,0.16537775110044017,0.3805717359467079,0.27238796969253537,0.16537775110044017,0.24874859206254557
2553,0.13009760617729682,0.3312239133740997,0.22525261439360578,0.13009760617729682,0.2935077519379845
2554,0.15059573753180056,0.36288963405794306,0.258587793052285,0.15059573753180056,0.2572049808429119
2555,0.14731832745978865,0.3730528471586099,0.28346903939764256,0.14731832745978865,0.1362575761017738
2556,0.14243494137997298,0.3472954320938293,0.23572098142771253,0.14243494137997298,0.22427545213397398
2557,0.1642590293002191,0.3783108944033372,0.27010373020623607,0.1642590293002191,0.12887169705857143
2558,0.1350096038415366,0.33738737787027995,0.2267555480574867,0.1350096038415366,0.2266494476668895
2559,0.13266365702487615,0.3502229674263403,0.2581186208029283,0.13266365702487615,0.25370643399468235
2560,0.13817928208739638,0.36089059517410027,0.26942262617340784,0.13817928208739638,0.27918597691589375
2561,0.12784713885554227,0.3189841329498239,0.2022739881885633,0.12784713885554227,0.39699815187783105
2562,0.14154004697522002,0.3363776189414314,0.21567514393242287,0.14154004697522002,0.23619047619047617
2563,0.1534671018945213,0.37472122695680454,0.2775082501245664,0.1534671018945213,0.21596523687040928
2564,0.15601370137013698,0.36020936762808065,0.24639133251588735,0.15601370137013698,0.2123460204742445
2565,0.14113453661034314,0.34820234690666685,0.24213562059264743,0.14113453661034314,0.43430492007992016
2566,0.14283622010392383,0.35102277236543217,0.2453731045230167,0.14283622010392383,0.29101717078567024
2567,0.1625238643818301,0.40622217248480896,0.3293966162059577,0.1625238643818301,0.323748252969951
2568,0.14480594613894102,0.35301488316119345,0.24241787404450477,0.14480594613894102,0.32184801779935274
2569,0.12605489940946857,0.3118895337481919,0.19066926867744666,0.12605489940946857,0.24290621266427714
2570,0.16605455477094044,0.3900722306989934,0.29403535185610585,0.16605455477094044,0.3596583369444845
2571,0.16582902151639334,0.3827863671886711,0.2759146913445555,0.16582902151639334,0.18921433794119014
2572,0.1818378198118082,0.41301091082102653,0.3193461820184367,0.1818378198118082,0.25557832422586524
2573,0.17655513874861734,0.40162422216936544,0.30413816684149625,0.17655513874861734,0.26157027715859865
2574,0.165094309430943,0.3636775146978983,0.2411664105339105,0.165094309430943,0.3010663169208624
2575,0.16093959618552867,0.3495171128266787,0.22115503328230013,0.16093959618552867,0.13768686868686866
2576,0.12818965074473546,0.3483145830470713,0.25424986460467175,0.12818965074473546,0.308459188034188
2577,0.1312721272127213,0.3192428213108645,0.19594138819628645,0.1312721272127213,0.2521872862670568
2578,0.13642008433653002,0.35116523175494685,0.2524902948368337,0.13642008433653002,0.1931810516396091
2579,0.17067698870795484,0.4166733678129625,0.3389927582100153,0.17067698870795484,0.2096666182779282
2580,0.1599448621553885,0.3665986237411227,0.2573075231714683,0.1599448621553885,0.36307787298270056
2581,0.15716295265181052,0.3728729903937946,0.2694200754839681,0.15716295265181052,0.2316984137519082
2582,0.1378692366803279,0.3547392178602089,0.26073996235976205,0.1378692366803279,0.12268806875631953
2583,0.16687279742070704,0.3759869243563735,0.26322825387133286,0.16687279742070704,0.18983873302452892
2584,0.16485421871996916,0.38951963626301833,0.2903308350860983,0.16485421871996916,0.2842967874629706
2585,0.13363932518556798,0.3295173176789603,0.21675598498678467,0.13363932518556798,0.36912076023391815
2586,0.13291692379111497,0.34749830907250023,0.25316277056277053,0.13291692379111497,0.17355509355509358
2587,0.147378333413705,0.3427558353036344,0.2277550037798588,0.147378333413705,0.17827592879256962
2588,0.13896627860297078,0.34613688320628466,0.2443412092066278,0.13896627860297078,0.23772813593203396
2589,0.15828495513982052,0.36333976839108506,0.24910962650252905,0.15828495513982052,0.26320250432363634
2590,0.12234210526315795,0.32985953113409006,0.22603485174186425,0.12234210526315795,0.24229487179487186
2591,0.12306976446492583,0.3309504821366099,0.23176143534336813,0.12306976446492583,0.2865164835164835
2592,0.11775981805368706,0.3030783664532035,0.18463709679903295,0.11775981805368706,0.28395677333080127
2593,0.1393425842584259,0.3489073378770161,0.24612950723718036,0.1393425842584259,0.24865006145740093
2594,0.10283146096634944,0.30284763170163503,0.20303234147057123,0.10283146096634944,0.34395792145100207
2595,0.1704999999999999,0.38593649898261717,0.2778729979652344,0.1704999999999999,0.24620601469909098
2596,0.14457222889155658,0.35793029431692064,0.2547161308507281,0.14457222889155658,0.1635464637832534
2597,0.1419033866894021,0.34474825917458296,0.23568974497036177,0.1419033866894021,0.3401588430535799
2598,0.17063434033070474,0.39265110749547655,0.2920335343295436,0.17063434033070474,0.2757899593946106
2599,0.1364035904574473,0.3557799323496627,0.2627526837844308,0.1364035904574473,0.25545968631387983
2600,0.1524601501894371,0.33020275028936735,0.1894852001998605,0.1524601501894371,0.27806652046783625
2601,0.13915743700959105,0.3642773647994327,0.2752398555796832,0.13915743700959105,0.23007407407407404
2602,0.1372810123136539,0.32888951522907134,0.2062170058308349,0.1372810123136539,0.2947144906743185
2603,0.13495210510313488,0.33536647399279085,0.22482873777931206,0.13495210510313488,0.286844488558037
2604,0.13764034821014237,0.3470886410962606,0.24489658577223655,0.13764034821014237,0.3628958963741572
2605,0.12907762997236677,0.34861550197017405,0.2530757439956145,0.12907762997236677,0.2293212471908124
2606,0.1740149014901489,0.39838376969597367,0.29873773641164947,0.1740149014901489,0.163040879281098
2607,0.1293148566530069,0.3140570196312379,0.18648432595646197,0.1293148566530069,0.3740548340548341
2608,0.12372162216221629,0.3404167185082122,0.24839019269199186,0.12372162216221629,0.2509916387959866
2609,0.14216480303322396,0.3680269873298164,0.27472436859318483,0.14216480303322396,0.15031924907691624
2610,0.15297176754828073,0.3707044944915876,0.27046545388661375,0.15297176754828073,0.2498125
2611,0.15010985159191575,0.38482916733505457,0.30143863148627753,0.15010985159191575,0.29324136454467603
2612,0.17706938490419527,0.3868265326493654,0.27251429549034023,0.17706938490419527,0.1360453883946048
2613,0.13741313670663652,0.3701479223367391,0.2854695712602051,0.13741313670663652,0.2019811225519886
2614,0.14764639477350236,0.36910721798537827,0.2729216464237517,0.14764639477350236,0.21724420049032023
2615,0.13724019301367457,0.34035066569349026,0.2342209453596315,0.13724019301367457,0.34433079982565107
2616,0.13193563748449785,0.3579146966968966,0.26895811842479744,0.13193563748449785,0.3784604519774012
2617,0.18374702298809187,0.41476894262580644,0.3180438392754291,0.18374702298809187,0.3451759978458543
2618,0.14068371275930108,0.35611211012586325,0.2538567947331243,0.14068371275930108,0.21774287050023378
2619,0.14210681352459026,0.3491035268371203,0.2439934266250602,0.14210681352459026,0.3487313305889158
2620,0.10877213859221266,0.3127218405425036,0.21689940390058193,0.10877213859221266,0.33113585936166584
2621,0.15250243916126516,0.37732063491000317,0.281636391497476,0.15250243916126516,0.2807715583408504
2622,0.12465783410138244,0.34774055823232997,0.263165448261895,0.12465783410138244,0.21301149941822434
2623,0.1575793259309423,0.3766577308145771,0.28015680976726975,0.1575793259309423,0.28849122910289615
2624,0.16131546725586496,0.3907117386207227,0.29779254272971556,0.16131546725586496,0.3073177449729664
2625,0.2026256195929619,0.4480393287878778,0.3568274183898317,0.2026256195929619,0.16721868823000896
2626,0.14278223616050184,0.3637443795557258,0.26992428679044794,0.14278223616050184,0.29895688069278054
2627,0.1316814495641146,0.32517049046342705,0.20697808179862487,0.1316814495641146,0.22551562680198364
2628,0.15297105532786884,0.39602305407753347,0.3231039974993292,0.15297105532786884,0.2967549382716049
2629,0.11623520610039575,0.30626007242507863,0.19204973264936584,0.11623520610039575,0.35817671962146946
2630,0.16696939036885236,0.40389472564815987,0.31685067055861493,0.16696939036885236,0.2476718623433002
2631,0.16220006524410507,0.39210902404239023,0.2988179175965704,0.16220006524410507,0.24576928234958847
2632,0.12150000000000002,0.3336369105478788,0.2422738210957575,0.12150000000000002,0.19223305633330956
2633,0.12346159615961594,0.3377835855191633,0.24364397871909477,0.12346159615961594,0.2152876749275776
2634,0.16395429542954285,0.38342940158281125,0.2809502123065367,0.16395429542954285,0.2939419557729746
2635,0.11538460553278697,0.30754692395893224,0.19632463685229057,0.11538460553278697,0.2563626248794
2636,0.13423289162025487,0.3394578236722836,0.23444986410405752,0.13423289162025487,0.21019167012348827
2637,0.14379044293158852,0.3571852595709132,0.25178963327864934,0.14379044293158852,0.3344290855741237
2638,0.18377902311609245,0.39009169117253384,0.2686253361128827,0.18377902311609245,0.12763233596099846
2639,0.13854701292875576,0.34146670768412823,0.23383938951074507,0.13854701292875576,0.21950144965559992
2640,0.14888013678012837,0.34887073870744434,0.22798120385463194,0.14888013678012837,0.3664532075047747
2641,0.12209150915091514,0.3333387846617125,0.2364945510215948,0.12209150915091514,0.2926855081912553
2642,0.11681108110811085,0.32266061723097383,0.22369907224572602,0.11681108110811085,0.3365007122507122
2643,0.14869955665635676,0.36025454090478154,0.2541099684968497,0.14869955665635676,0.15230422092555232
2644,0.17883218125960063,0.3863169791794733,0.2669695958397453,0.17883218125960063,0.22507111853624107
2645,0.16350612611456794,0.3740523834453887,0.2670925146616416,0.16350612611456794,0.19693499449974408
2646,0.13238567493112957,0.3235704705267309,0.20636959119120268,0.13238567493112957,0.32089540616346374
2647,0.13701341207086382,0.3579712698814097,0.26391571562109184,0.13701341207086382,0.16406039793539792
2648,0.1303555256884109,0.3325273824950503,0.22434371361327882,0.1303555256884109,0.260202772168421
2649,0.1608940894089409,0.3703195102287505,0.25885084163961913,0.1608940894089409,0.1700205979284369
2650,0.13046171788582694,0.3319127330292001,0.21990203028674632,0.13046171788582694,0.3409155270064927
2651,0.15154697900665648,0.34497075203613015,0.22184754605894738,0.15154697900665648,0.24704043251217267
2652,0.1481593816396512,0.3465691433378336,0.22781952339636474,0.1481593816396512,0.3278105882352941
2653,0.16109984959759358,0.3704385328074145,0.2596773664196419,0.16109984959759358,0.2894641025641025
2654,0.14339241803278685,0.35848744550531436,0.257190054945055,0.14339241803278685,0.16304352411304276
2655,0.1281835624329902,0.32359221085217427,0.20881729683836797,0.1281835624329902,0.14242863063960579
2656,0.16762362891502586,0.3969433329764777,0.3066394081229038,0.16762362891502586,0.20882762629917542
2657,0.21375608388471448,0.43947682872850785,0.3294414896875867,0.21375608388471448,0.1929063482141119
2658,0.1645495397097831,0.3770868270391319,0.26907457465869755,0.1645495397097831,0.3597528479854561
2659,0.14160281028102806,0.3325756597930505,0.2089456990240448,0.14160281028102806,0.28853213157213164
2660,0.12574429039970203,0.30930212812380364,0.18211567544820312,0.12574429039970203,0.31809266344799364
2661,0.14734681472494177,0.35663626456472897,0.2445788996795743,0.14734681472494177,0.3404428728070175
2662,0.15333909370199691,0.3724078744767327,0.27313756154947155,0.15333909370199691,0.2742065488123443
2663,0.13034988046181378,0.35809522362832025,0.27349068633301293,0.13034988046181378,0.25931537234316304
2664,0.18436410182562915,0.4078130493698544,0.3028978950884504,0.18436410182562915,0.14901435881370093
2665,0.12384184161929825,0.30764459038954906,0.18060549754050162,0.12384184161929825,0.17225969719719722
2666,0.16457800183906943,0.3962802326332285,0.30140446158831813,0.16457800183906943,0.2822208360476027
2667,0.07737054935910774,0.26569732132277235,0.16265354392732928,0.07737054935910774,0.2798056087624112
2668,0.17063834729809835,0.3696698836772988,0.24806307275840095,0.17063834729809835,0.26332384320660185
2669,0.1332268889075556,0.3597334889134549,0.27501320001179863,0.1332268889075556,0.35658603660098986
2670,0.1567943143812708,0.3802061653025439,0.28382370184254613,0.1567943143812708,0.206013734745078
2671,0.1391794871794872,0.3523884941611558,0.2554180139633372,0.1391794871794872,0.20512105554100837
2672,0.1625046462487844,0.34916499911281684,0.21632070572806483,0.1625046462487844,0.3662164671486705
2673,0.14081268126812688,0.35378339657229263,0.2539414306083315,0.14081268126812688,0.20997606036950295
2674,0.1750714651639345,0.40041858398053537,0.3026942376332018,0.1750714651639345,0.29583333333333334
2675,0.1625040226501837,0.36089656728691455,0.2407850892734617,0.1625040226501837,0.4249624679268033
2676,0.19405981533520672,0.4209310862184669,0.3197425417665204,0.19405981533520672,0.21151907668036696
2677,0.16179174733736587,0.3709423291720415,0.25630116366935124,0.16179174733736587,0.3310317034916578
2678,0.14772143988734368,0.36533024428134153,0.26621760878799555,0.14772143988734368,0.33987499694816764
2679,0.10600530476388602,0.3113354497798891,0.21566029003200615,0.10600530476388602,0.26210448830695066
2680,0.15827295509182043,0.38423499142635564,0.2909240726690705,0.15827295509182043,0.16007841456117317
2681,0.1553972431077694,0.376761961722488,0.2757294372294372,0.1553972431077694,0.43472856517935254
2682,0.14603568857101723,0.36797778729617514,0.2748841974503159,0.14603568857101723,0.3389550688883837
2683,0.15161098310291854,0.3531698232899527,0.23811768037406839,0.15161098310291854,0.2600951996029048
2684,0.10952547432957559,0.2944772216816783,0.17790349470420544,0.10952547432957559,0.3143999021945107
2685,0.19170468187274906,0.43270367559135603,0.3419979874372139,0.19170468187274906,0.20370576183660294
2686,0.15851694532128296,0.36209239803185733,0.24515090542114865,0.15851694532128296,0.22324355841934868
2687,0.13738406434333583,0.33830659497742577,0.22184506126817988,0.13738406434333583,0.17864028564476625
2688,0.1592573151193187,0.3944528464220519,0.30539106260546645,0.1592573151193187,0.19952026578920518
2689,0.16227401077949263,0.37277087559013034,0.26399372962127543,0.16227401077949263,0.1945738440303657
2690,0.16656440644064394,0.39181401527975607,0.2954992176782242,0.16656440644064394,0.23191635820507822
2691,0.13388935574229688,0.3419615895007758,0.23714446751695778,0.13388935574229688,0.18055177562506575
2692,0.15154340434043398,0.36647494472915165,0.26486308077743537,0.15154340434043398,0.2682433075442229
2693,0.15916435110134447,0.3804697905571766,0.28061087891166425,0.15916435110134447,0.20090542521994137
2694,0.14685658501596827,0.350657457512813,0.24260174499368956,0.14685658501596827,0.4301692094313454
2695,0.15588211102398747,0.3853087514495484,0.29685328085112195,0.15588211102398747,0.2646013554647953
2696,0.13033199339846746,0.3517071516141651,0.2657503164313954,0.13033199339846746,0.31856255343402684
2697,0.1256566198039852,0.3495296782049131,0.2667461168018558,0.1256566198039852,0.2511071825838233
2698,0.16059669079834635,0.3951557043661421,0.30811802713559144,0.16059669079834635,0.23049371353153653
2699,0.12562085444864965,0.3405385608324969,0.2428354127676945,0.12562085444864965,0.20942695722356738
2700,0.13109259259259265,0.33409945822240905,0.23301373125963287,0.13109259259259265,0.15817045454545453
2701,0.1051210484193678,0.31119991032035454,0.21715772380197346,0.1051210484193678,0.22753928254810663
2702,0.14818277916586575,0.3643605491518406,0.26235553997194955,0.14818277916586575,0.28223406377813987
2703,0.11705464283998654,0.3252068189610571,0.22530435224214107,0.11705464283998654,0.16140449332048448
2704,0.16648391174258786,0.37832303596550254,0.2676782484458294,0.16648391174258786,0.282175626675601
2705,0.19464709131959448,0.4135028537275476,0.2987115248159062,0.19464709131959448,0.20183473185899045
2706,0.16208469704909378,0.36544879553668347,0.2477281969751794,0.16208469704909378,0.2679872795127033
2707,0.15014860192333102,0.3564975380101525,0.24769787217364306,0.15014860192333102,0.35576197793642017
2708,0.15562537048014227,0.36829394352155453,0.26533714608282455,0.15562537048014227,0.2729786380342497
2709,0.1251800423337162,0.31127066138966863,0.1901812381119049,0.1251800423337162,0.2878218924743709
2710,0.13826882509933225,0.35633690610574054,0.26313616201281664,0.13826882509933225,0.29108352858352865
2711,0.19205716720477212,0.4217675556814199,0.32142077695329546,0.19205716720477212,0.1786432642653858
2712,0.170909092729902,0.39793314518132017,0.30404810490283624,0.170909092729902,0.2242066475933348
2713,0.14098718133833882,0.35776601304217803,0.25755766340767844,0.14098718133833882,0.22457937676847778
2714,0.1733788782601389,0.39834807904131697,0.29793840156235607,0.1733788782601389,0.30125345877144444
2715,0.10457502072395698,0.2834731438291089,0.16379624621030386,0.10457502072395698,0.3970151092544896
2716,0.14806224385245897,0.35370548460823836,0.24128648151155868,0.14806224385245897,0.2635151640474221
2717,0.15541298322626115,0.3554414189590598,0.23405687146559728,0.15541298322626115,0.3162106097679221
2718,0.13219198091131287,0.34980635997729037,0.2562287581319551,0.13219198091131287,0.12804899189749386
2719,0.1310930924254624,0.3278053555909431,0.21642452633096138,0.1310930924254624,0.16896155844155847
2720,0.1558945550995896,0.34884586110827065,0.2209026120173621,0.1558945550995896,0.26424840147230144
2721,0.13233819764464927,0.3511249570106424,0.25857351873198625,0.13233819764464927,0.20188333333333341
2722,0.11562040301057551,0.31443003805624203,0.20661927009133313,0.11562040301057551,0.2938875878220141
2723,0.16001557452838125,0.3766706354476765,0.2753101218385905,0.16001557452838125,0.27998221246191285
2724,0.1265554808876943,0.3494214907104054,0.2637320196454223,0.1265554808876943,0.14481781751804
2725,0.1472463248676953,0.3407741108081641,0.21905557188093772,0.1472463248676953,0.21077249860638678
2726,0.14988387427181357,0.36216606150403297,0.25656437446443875,0.14988387427181357,0.28985605219099136
2727,0.1328595824781656,0.34877827965072694,0.25283739434512265,0.1328595824781656,0.3288665191069606
2728,0.12523291050035246,0.3425868477018004,0.253707874402896,0.12523291050035246,0.20899358413531643
2729,0.19145172736770055,0.4175932767402571,0.31528309874511307,0.19145172736770055,0.2318966087439951
2730,0.12376686306745234,0.3198369942981595,0.20814026246141432,0.12376686306745234,0.20581121033581276
2731,0.11743939545591041,0.3131158086705501,0.2053528264292795,0.11743939545591041,0.23093317901234567
2732,0.16430443135245898,0.3706884988011492,0.25376813489738037,0.16430443135245898,0.10228170041963142
2733,0.12714265796096036,0.3281955876823267,0.22110585944273276,0.12714265796096036,0.20870265227632
2734,0.13039654951667623,0.3343457900085359,0.22689848098371934,0.13039654951667623,0.21152797614397273
2735,0.17884546537703952,0.3888754722959847,0.27606001383789036,0.17884546537703952,0.2209953737285813
2736,0.14412756480832753,0.3806221051841116,0.29998908075156816,0.14412756480832753,0.28718180944207616
2737,0.15479906755516734,0.3699683063713964,0.2693384776324581,0.15479906755516734,0.2311320414478309
2738,0.1417792237002762,0.3274447017631712,0.19433095612578982,0.1417792237002762,0.27372844742940183
2739,0.12918020487664106,0.33644638779830255,0.23053236584332287,0.12918020487664106,0.36149134494140334
2740,0.15204375270004325,0.36911902457063916,0.26915054374119185,0.15204375270004325,0.33520655030030033
2741,0.13070833883599667,0.31838608851083583,0.19735549934967828,0.13070833883599667,0.2686192810011708
2742,0.1697316601234998,0.40084200101563616,0.30722068178427275,0.1697316601234998,0.16881308887191238
2743,0.12408219243887207,0.328642341708998,0.2231202985402519,0.12408219243887207,0.3439018566572746
2744,0.14215484118852467,0.35446203337244403,0.2546143843678388,0.14215484118852467,0.22292381537087674
2745,0.12676788365568933,0.3396744741330716,0.2418131809547645,0.12676788365568933,0.28378743815138435
2746,0.17827625578083237,0.4032365162714726,0.30292052098128047,0.17827625578083237,0.3152080200501254
2747,0.10862061206120617,0.3135209363685137,0.21480064861461506,0.10862061206120617,0.3329175445989605
2748,0.12591599381308638,0.3283255317477524,0.22581907586933214,0.12591599381308638,0.12439924096174099
2749,0.13899666277357028,0.3533246123527163,0.249655899158292,0.13899666277357028,0.2890255366346969
2750,0.12153026298400951,0.3195109606166349,0.21296139526525082,0.12153026298400951,0.19091971793469883
2751,0.17069698878795508,0.3959222292520993,0.2974504809282884,0.17069698878795508,0.2669023785572542
2752,0.1477816736146986,0.37643483839284875,0.2863063295563003,0.1477816736146986,0.35066071639996377
2753,0.13099193770975748,0.33436461286303815,0.22774535030656126,0.13099193770975748,0.43026271542664984
2754,0.1408922767162407,0.3766095210635454,0.2944344886946094,0.1408922767162407,0.2070113277229353
2755,0.17000739957716707,0.39451919913205874,0.2980235991097833,0.17000739957716707,0.22547485568993952
2756,0.09522989241803285,0.2868203931453509,0.17818100145463606,0.09522989241803285,0.17960994066920022
2757,0.1392425742574257,0.3701878123526638,0.28889047619047614,0.1392425742574257,0.24143736687613254
2758,0.13443583504098366,0.3283110233939283,0.21275037670588937,0.13443583504098366,0.3390364304170559
2759,0.15403406090477037,0.3819860018171539,0.2909038818247671,0.15403406090477037,0.21497432544533998
2760,0.13512965186074427,0.3309652930606991,0.21367128239990968,0.13512965186074427,0.3477438843050832
2761,0.11403554327955798,0.30468264535136114,0.19029420414360626,0.11403554327955798,0.21691301910967634
2762,0.1616340634063407,0.3797514034469342,0.278234680081187,0.1616340634063407,0.23756019776449405
2763,0.1347120705381576,0.3164437410323493,0.1874633409883834,0.1347120705381576,0.14169520135037378
2764,0.13543327356557366,0.352893529766964,0.25692051240278047,0.13543327356557366,0.34978244221665267
2765,0.15528494713978847,0.38358233673962583,0.29359477919967464,0.15528494713978847,0.2911674642503833
2766,0.11675834920228516,0.3197036169936428,0.21789053558271537,0.11675834920228516,0.13039200616566338
2767,0.16437931158680796,0.37197553104790865,0.25919243892220134,0.16437931158680796,0.34289528047036394
2768,0.13397955967295483,0.34797155721454565,0.25098399508318175,0.13397955967295483,0.2750472672499904
2769,0.12269738612339033,0.3263690521654178,0.22034333208405485,0.12269738612339033,0.19942152644384692
2770,0.14142880372963354,0.36487699645833915,0.27789638545741124,0.14142880372963354,0.2614231728221911
2771,0.15455680640527525,0.3544579498483297,0.23480228688610882,0.15455680640527525,0.17330005679529425
2772,0.11908838574876628,0.3374209134011699,0.24766505530480737,0.11908838574876628,0.26405898142261774
2773,0.17683619364754102,0.37396554477752064,0.24725870225995933,0.17683619364754102,0.36791451753115034
2774,0.1385622679148691,0.3425061217236156,0.23588770761749295,0.1385622679148691,0.2540750415513224
2775,0.15640322580645163,0.3751967501698309,0.27458704872675854,0.15640322580645163,0.22650694444444447
2776,0.1648494368701838,0.37962106316245103,0.27554325258453455,0.1648494368701838,0.395111805793728
2777,0.14014282501937445,0.3696658731607697,0.2810460962827906,0.14014282501937445,0.26911607142857147
2778,0.14495677477975116,0.37089992896226187,0.2838863083650214,0.14495677477975116,0.2654576669377428
2779,0.1105706570657066,0.30474511231335666,0.19634891049530015,0.1105706570657066,0.1764955262674951
2780,0.14695493263746087,0.3642127403120702,0.26251561534921863,0.14695493263746087,0.2945101480975165
2781,0.1523058840473028,0.3734194560761128,0.27622714405762006,0.1523058840473028,0.20722113267341646
2782,0.1299837496599511,0.3429273694841184,0.2448872396483346,0.1299837496599511,0.3293814772965056
2783,0.1346911046808786,0.3534696418881247,0.25555707441449227,0.1346911046808786,0.2614835551706055
2784,0.1939341373360522,0.4223323891342891,0.32379650359647383,0.1939341373360522,0.3269855314655314
2785,0.13066754625957178,0.32928345740512255,0.22723182229110164,0.13066754625957178,0.32431453893570317
2786,0.11056574546734736,0.3131448328423473,0.21315817474999982,0.11056574546734736,0.27707962570621475
2787,0.14326429107517685,0.34753428513035844,0.2335399881103632,0.14326429107517685,0.3364421379535796
2788,0.15181352541016419,0.35872865845359736,0.24983026608686648,0.15181352541016419,0.2272935945633314
2789,0.11740496198479397,0.3279699186101803,0.23112991325077267,0.11740496198479397,0.27632251521298173
2790,0.1769235588972432,0.41257810527818495,0.3263090927618836,0.1769235588972432,0.2670844420144584
2791,0.13807387491197753,0.3372314613415985,0.22231517285924196,0.13807387491197753,0.22899041997517158
2792,0.12153682838271862,0.31169575112439757,0.20131784548335796,0.12153682838271862,0.17684072082257507
2793,0.1410103706548877,0.3568527723349182,0.2576848033600611,0.1410103706548877,0.3096891556887511
2794,0.15449178386854187,0.3533644293517137,0.2337452909663436,0.15449178386854187,0.2740970160674675
2795,0.1521077100409835,0.37850579616589086,0.2857961722498147,0.1521077100409835,0.2727865081516477
2796,0.09565686050657153,0.2597754812691713,0.1222372415251997,0.09565686050657153,0.2496323114225927
2797,0.14656328019973103,0.3752597238471509,0.2873928872948397,0.14656328019973103,0.2522359477829324
2798,0.15308860642903205,0.3705006764964338,0.27282414013480366,0.15308860642903205,0.19683526910939692
2799,0.13000000000000003,0.3351546760468448,0.23030935209368947,0.13000000000000003,0.2271567432093748
2800,0.1212468569874279,0.30241540170769676,0.17633708944053772,0.1212468569874279,0.15903891089700745
2801,0.14863837498149934,0.35539277341410086,0.24550879686520305,0.14863837498149934,0.0905023305826535
2802,0.15343179452690917,0.3769947264714352,0.28512586388905214,0.15343179452690917,0.23539961218577707
2803,0.1426463156374836,0.34676335921918855,0.23323408716340976,0.1426463156374836,0.2497970577609177
2804,0.1412610734381764,0.3407527639322683,0.22998338098818383,0.1412610734381764,0.31052777777777774
2805,0.14930893123572492,0.3774188447478724,0.28921982702429494,0.14930893123572492,0.3055584247046983
2806,0.16392754736303114,0.3859239786233781,0.2859928625206939,0.16392754736303114,0.188
2807,0.15545918309983583,0.3621417957640609,0.25436522532845013,0.15545918309983583,0.20719853514103162
2808,0.13369022017409116,0.3302411240988568,0.21610180784953134,0.13369022017409116,0.2608530932668863
2809,0.14514090419763176,0.3454620515765917,0.23264229475791992,0.14514090419763176,0.40447811447811444
2810,0.14895956725975232,0.3499908429328161,0.2370625513461276,0.14895956725975232,0.222088084921017
2811,0.12655556622495362,0.34360556398332576,0.2530999955167443,0.12655556622495362,0.3041486689895214
2812,0.09350712811404986,0.2653321021591525,0.13964994809020537,0.09350712811404986,0.2835564842153077
2813,0.13672129479805833,0.33625361709684226,0.22606464459756792,0.13672129479805833,0.2416666666666667
2814,0.13450000000000004,0.34497774816763177,0.24395549633526348,0.13450000000000004,0.2785087719298245
2815,0.15161344537815133,0.3511346585237183,0.23504242629113387,0.15161344537815133,0.38594410539571833
2816,0.1702889871559486,0.3792577642484456,0.264937554184994,0.1702889871559486,0.37046527046527045
2817,0.12381288422131143,0.34155413795878353,0.24948250747494416,0.12381288422131143,0.3028163282737678
2818,0.1128893561513931,0.3114591686246904,0.20713962494659469,0.1128893561513931,0.3425282356532357
2819,0.16359423212342372,0.3879974233225895,0.2898063823983317,0.16359423212342372,0.23620494463939268
2820,0.1306499433979623,0.32199952293522727,0.20269915907452998,0.1306499433979623,0.1909423580924025
2821,0.14003923671269494,0.34315013042763376,0.2342217874298777,0.14003923671269494,0.23748249241797625
2822,0.17172142960080702,0.4058174333288585,0.31819200745610293,0.17172142960080702,0.1645074074074074
2823,0.1692069848279392,0.3811572924671847,0.26990061527849096,0.1692069848279392,0.26783333333333337
2824,0.1354078874175101,0.3269631338212305,0.20811049280744082,0.1354078874175101,0.43015863919136615
2825,0.14568429815573775,0.34707029166474757,0.2347719870180197,0.14568429815573775,0.2533663072271521
2826,0.162077971960822,0.3994708385531697,0.3147857331846955,0.162077971960822,0.30105758223719736
2827,0.17228168433521823,0.36889743414523524,0.243231499620034,0.17228168433521823,0.32631416241388644
2828,0.10002502094431819,0.2898685780234065,0.18368711415817657,0.10002502094431819,0.17458702008644794
2829,0.16812114774940054,0.38054285027780077,0.26484340505680054,0.16812114774940054,0.23084363681992134
2830,0.1427316926770708,0.35708682887462934,0.255710272395117,0.1427316926770708,0.25815190365190366
2831,0.1860977443609023,0.43172546581463545,0.34525544290746635,0.1860977443609023,0.25499667774086376
2832,0.14934669569672127,0.35037206343998767,0.23305073548653277,0.14934669569672127,0.24924930478309226
2833,0.1719787885830605,0.37294690200238667,0.25293622683865236,0.1719787885830605,0.21910356963298142
2834,0.11314143782585552,0.32738536699265386,0.2384878583335966,0.11314143782585552,0.28085247238276656
2835,0.09287395718243106,0.28766159343944475,0.18257527251402733,0.09287395718243106,0.31385551409439927
2836,0.1719525006901353,0.3749717801140636,0.25503855884785676,0.1719525006901353,0.21317518743275493
2837,0.13675038402457756,0.32984134466539866,0.2101819212816422,0.13675038402457756,0.21670721224548975
2838,0.11245749311823834,0.3199759939488031,0.2220370016611296,0.11245749311823834,0.3142224150420295
2839,0.15472252201079237,0.3600044647844747,0.2465638855473647,0.15472252201079237,0.2663030314147417
2840,0.15937252120104534,0.36473995731870257,0.25373487223531455,0.15937252120104534,0.32814249303066506
2841,0.18252388668178954,0.4110134644322325,0.31297915550088595,0.18252388668178954,0.25401119208745443
2842,0.13725465850935709,0.35382779449203816,0.2591462719653621,0.13725465850935709,0.27809268256636677
2843,0.18030172068827532,0.3933734364496594,0.2781434315227681,0.18030172068827532,0.3661435786435787
2844,0.13401156018496307,0.3405610683555665,0.23609901634120686,0.13401156018496307,0.15180992747745
2845,0.1529637674202787,0.35771221087949184,0.24449688691842625,0.1529637674202787,0.2944428668701925
2846,0.12231234079366864,0.3270054467981164,0.22138621200889547,0.12231234079366864,0.24841947139377968
2847,0.18966601660166008,0.43778145760663023,0.35523088200994024,0.18966601660166008,0.3500733541411507
2848,0.1340384615384615,0.3260226787101787,0.20396843434343434,0.1340384615384615,0.263236187709546
2849,0.12482180200311563,0.3297269924745862,0.22381038094294117,0.12482180200311563,0.23209673995754743
2850,0.16055266949203403,0.3931983467138689,0.30429135444366967,0.16055266949203403,0.2738566958239089
2851,0.14772322232223226,0.37856050264263336,0.2926745606408022,0.14772322232223226,0.22867276422764227
2852,0.1484254563589824,0.36951436199703,0.27717781127609525,0.1484254563589824,0.21305410404325215
2853,0.11704990615457893,0.32047521038427706,0.2198506084593963,0.11704990615457893,0.3282426380250734
2854,0.10860328965263454,0.29684683705945336,0.18248709481363767,0.10860328965263454,0.4094584039651712
2855,0.14158764140226254,0.3676715868331139,0.2801678908617028,0.14158764140226254,0.4520140096618358
2856,0.13772505898517468,0.3499638350351765,0.25247755210000355,0.13772505898517468,0.18608501077324763
2857,0.13534204031345137,0.3426944899612566,0.2387048992956106,0.13534204031345137,0.24529161584889136
2858,0.1578005788208376,0.3671185990905894,0.25763604053950373,0.1578005788208376,0.14458567211103443
2859,0.14323113955686584,0.35319770734444406,0.2509331355751565,0.14323113955686584,0.2276820112670937
2860,0.18438151066692304,0.40262415574114696,0.29448529014844793,0.18438151066692304,0.28919458573330853
2861,0.11846074092780313,0.3188553757024356,0.2097892695492649,0.11846074092780313,0.33318151652623024
2862,0.16410998015491976,0.3820774622875356,0.2799349642652317,0.16410998015491976,0.22651022977244306
2863,0.16476897307589236,0.40131091685209114,0.3160838875523976,0.16476897307589236,0.35139195100612425
2864,0.12725087300349197,0.333327926500239,0.23015410699349403,0.12725087300349197,0.3072546066727884
2865,0.15042346095510217,0.3585034052713405,0.24815988863247662,0.15042346095510217,0.31625271420868906
2866,0.17827671083797442,0.4209476423766306,0.33634186307731245,0.17827671083797442,0.3155414145280451
2867,0.13710337550208046,0.3593284674683168,0.2664501839324728,0.13710337550208046,0.343617743116796
2868,0.11570611916264094,0.31643161212754783,0.21845098592981382,0.11570611916264094,0.4154131761695906
2869,0.1112882141019043,0.3321712882420378,0.253766148280267,0.1112882141019043,0.1239576652892562
2870,0.12157902151639348,0.31279513376508494,0.19843222449738293,0.12157902151639348,0.3455039557145172
2871,0.15541298322626115,0.37732257166215616,0.27781917687179,0.15541298322626115,0.29180839818376475
2872,0.11428213141057697,0.3206860271121993,0.22080779140324464,0.11428213141057697,0.25539574631865547
2873,0.13534204031345126,0.3255360446011119,0.20438800857532122,0.13534204031345126,0.25674918234435135
2874,0.1795,0.38231050073367573,0.25862100146735145,0.1795,0.2810670337100357
2875,0.1414878199198274,0.3500643373167298,0.2471530347938049,0.1414878199198274,0.19599465389406975
2876,0.1606453420153697,0.3850940339236799,0.2868973838166203,0.1606453420153697,0.12475416522227667
2877,0.16021037710521369,0.3755319682336715,0.2676431822569158,0.16021037710521369,0.22260201316298872
2878,0.13541861861140786,0.3439687149354925,0.23910019264816929,0.13541861861140786,0.3271439631336406
2879,0.1586346976029207,0.3541744886924432,0.232079582179045,0.1586346976029207,0.17224624998950755
2880,0.15291576665226642,0.38174021672234304,0.29264890014015327,0.15291576665226642,0.2747128583748764
2881,0.14267460317460318,0.3357132813555177,0.21507735636182904,0.14267460317460318,0.27255952247547754
2882,0.16711739351623744,0.37173749326967687,0.25124019950687876,0.16711739351623744,0.27697478488022265
2883,0.12319192647035279,0.33591770960398226,0.24345156626725895,0.12319192647035279,0.27923012035903705
2884,0.11776139856557384,0.3162000141932025,0.21087723125525734,0.11776139856557384,0.308033406683755
2885,0.1594703876676311,0.36701195418743937,0.2530831330396165,0.1594703876676311,0.2443036145611503
2886,0.15748543127973458,0.35092319566066155,0.22387552876185385,0.15748543127973458,0.25735613960417114
2887,0.15838481013164904,0.3731909843517718,0.27061234844024545,0.15838481013164904,0.2744675417366298
2888,0.1353823882388238,0.34383025054386795,0.23989572461008818,0.1353823882388238,0.3259309523809523
2889,0.1657060693028488,0.3778498258521056,0.2702875130985136,0.1657060693028488,0.18826153977701876
2890,0.14759487473941557,0.3373035445731448,0.2124173396674584,0.14759487473941557,0.23244745401001626
2891,0.17592805939580133,0.3772777634398541,0.2526994080881056,0.17592805939580133,0.33918614953731296
2892,0.17137935174069616,0.41627474451200996,0.3357907855426275,0.17137935174069616,0.27770438426176136
2893,0.17525038049311914,0.3900747915474161,0.282648822108594,0.17525038049311914,0.3213990035250793
2894,0.17496575353447896,0.3737328563740099,0.25053420567906176,0.17496575353447896,0.23192917604926885
2895,0.18011426530440733,0.4004746328785704,0.2957207351483261,0.18011426530440733,0.1876872061322807
2896,0.130190880763523,0.3240542819240384,0.2077268023210307,0.130190880763523,0.25611063544989177
2897,0.1715479607673723,0.4035043555054271,0.3119127894761097,0.1715479607673723,0.2601754334554335
2898,0.13861682790264873,0.34801057040587546,0.23978748500645347,0.13861682790264873,0.26208922824302144
2899,0.15443647656691134,0.36655544868452883,0.258237944235235,0.15443647656691134,0.2980945614585707
2900,0.16314452330219964,0.34944734471443084,0.21660564282446243,0.16314452330219964,0.26536321504063437
2901,0.1520499206972236,0.36692632387963714,0.2617528063648271,0.1520499206972236,0.20666085783019422
2902,0.13767511873847127,0.3187118336113298,0.186073429745717,0.13767511873847127,0.19389420061993493
2903,0.14928093112372445,0.35784141564313043,0.25012096903881187,0.14928093112372445,0.2845789332618601
2904,0.16524756784434194,0.3889217628914482,0.2913483900942125,0.16524756784434194,0.24829523039241708
2905,0.12239713685695514,0.3161363354280826,0.20547839714225505,0.12239713685695514,0.3153673079404786
2906,0.11428971073966573,0.33527117186232147,0.24896292224531152,0.11428971073966573,0.24599565661041067
2907,0.13090752652042437,0.3374508772054658,0.2340867013700829,0.13090752652042437,0.33042180504680496
2908,0.15549235250109034,0.3758786687654148,0.2787726325286491,0.15549235250109034,0.17722517119008346
2909,0.15277894467213127,0.3795489139990784,0.2905399386538944,0.15277894467213127,0.23920020401054884
2910,0.11959067921387875,0.3123790175119703,0.197576676596183,0.11959067921387875,0.19774294758602864
2911,0.16175025353648323,0.3697246052837395,0.26094870349451255,0.16175025353648323,0.2259501412822047
2912,0.17304397670362728,0.39456037383460146,0.2920327942619484,0.17304397670362728,0.2744215148835838
2913,0.14605574443517866,0.33359389476426893,0.20907630065818053,0.14605574443517866,0.1781917486774509
2914,0.14076065353410888,0.3664851526669843,0.27944899826575076,0.14076065353410888,0.1799085262563524
2915,0.0992127496159755,0.2915815846499891,0.18473767006802727,0.0992127496159755,0.2973034188034189
2916,0.1525759768914708,0.3490396987299619,0.22892744367698228,0.1525759768914708,0.38081155458356125
2917,0.14555429995479838,0.33347888796287384,0.20584917601615088,0.14555429995479838,0.2518240860215054
2918,0.1794999999999999,0.41239509960731724,0.3187901992146346,0.1794999999999999,0.16472040142650826
2919,0.16090017251662125,0.3752239408370457,0.2706475366408489,0.16090017251662125,0.22275252525252526
2920,0.15711308494974704,0.3738833662055401,0.2705405625115861,0.15711308494974704,0.21595315027671352
2921,0.19878446115288226,0.4133806311195376,0.2991923399333107,0.19878446115288226,0.15969530238280238
2922,0.1514139655862344,0.3505777620449543,0.2313275929174397,0.1514139655862344,0.3655496804019274
2923,0.1607194060419866,0.3869871320008795,0.2925354519177857,0.1607194060419866,0.2545939633489041
2924,0.15233714740390675,0.38147177382991915,0.28926925285202487,0.15233714740390675,0.27937125263328466
2925,0.17146353034868878,0.39281321311905876,0.29169936554073994,0.17146353034868878,0.3517388457059825
2926,0.14305301428662953,0.36122142592835005,0.267336823283441,0.14305301428662953,0.3069663582604759
2927,0.13723140542185078,0.34673773253439377,0.24601265422508606,0.13723140542185078,0.29431008775008777
2928,0.1741679467485919,0.40378540767161664,0.3092349218460495,0.1741679467485919,0.31959259259259254
2929,0.16657962109575017,0.3949863582033868,0.3018134742152733,0.16657962109575017,0.1399185062925521
2930,0.12691562985380545,0.3415417846831703,0.24525230965872977,0.12691562985380545,0.25099121096017646
2931,0.13914969845405173,0.34881999728935853,0.24434059767061356,0.13914969845405173,0.34406456130839425
2932,0.15196663651894285,0.3631609435124111,0.2623886139869366,0.15196663651894285,0.27337703166596605
2933,0.14712123953448253,0.3517856300183299,0.23632878096769477,0.14712123953448253,0.1116129388831556
2934,0.13889217686666588,0.3247937838916819,0.19880321405003198,0.13889217686666588,0.18823044560074226
2935,0.13471289285157145,0.35484405925768575,0.2632623328122286,0.13471289285157145,0.2483636363636364
2936,0.16204042109643527,0.3714743658975338,0.2588678896021972,0.16204042109643527,0.3014532443074816
2937,0.15439473684210517,0.3809439612533575,0.28609844882250457,0.15439473684210517,0.23962101068888134
2938,0.14343096846981995,0.3465154423707848,0.23416894780192954,0.14343096846981995,0.22427867138715432
2939,0.1696135787995311,0.3828912076556418,0.27455525771222133,0.1696135787995311,0.3585616222623327
2940,0.1527563536265284,0.363993158334603,0.2564736094161492,0.1527563536265284,0.18510080701272416
2941,0.14466098956890974,0.3718053006841511,0.2792886222304827,0.14466098956890974,0.2688841552424473
2942,0.12268027333357344,0.32994350093582714,0.22852645520450743,0.12268027333357344,0.31651750256127825
2943,0.11794459854861893,0.3064444294457721,0.1909996617943064,0.11794459854861893,0.20851351857137246
2944,0.15505199679711748,0.36374539493665814,0.25638679627908134,0.15505199679711748,0.20443915623714676
2945,0.16490021782305087,0.3549485679190888,0.2250967001920759,0.16490021782305087,0.27305670362158174
2946,0.14758320832083205,0.34423525152971685,0.22430408641776955,0.14758320832083205,0.2759594298245614
2947,0.12189224984892684,0.3003005715676998,0.1698166434375459,0.12189224984892684,0.25801934807992405
2948,0.10891626158727118,0.31372205591102664,0.21661158864751096,0.10891626158727118,0.17692553346017595
2949,0.1775934938524589,0.4036110456493286,0.3020351035937393,0.1775934938524589,0.25261375140222714
2950,0.13697018807523012,0.35470308457470506,0.2584657929989499,0.13697018807523012,0.2875151529149589
2951,0.10306140350877198,0.2779155245017665,0.15670824198598912,0.10306140350877198,0.12013667274641518
2952,0.15372229957071573,0.3659603758486183,0.25947615255580503,0.15372229957071573,0.3324458747802759
2953,0.11355281707140441,0.3295825850458396,0.23505953594887039,0.11355281707140441,0.2718263277940697
2954,0.13635450981334413,0.3691228801896581,0.2875367407526278,0.13635450981334413,0.22569932925051034
2955,0.112518566710039,0.30505626860562773,0.19107540379117738,0.112518566710039,0.2989512299756202
2956,0.15568609628240263,0.383210440035742,0.2890486875066786,0.15568609628240263,0.33821872265966746
2957,0.17107837739427575,0.386483929529722,0.2768111042708924,0.17107837739427575,0.2992270854523441
2958,0.17062008008946924,0.382845189732271,0.2684502192856034,0.17062008008946924,0.25507317155923975
2959,0.11686756047087835,0.3180195445391934,0.21130396813663013,0.11686756047087835,0.30062708475439714
2960,0.1592373509016922,0.383743227126531,0.2900117524496776,0.1592373509016922,0.32362240289069555
2961,0.1458382175832998,0.38303968190684995,0.3004029286471003,0.1458382175832998,0.17144574398960363
2962,0.16596624518174294,0.3765443652982846,0.2671562402330833,0.16596624518174294,0.23974454017231014
2963,0.12209180212325443,0.3481797243906575,0.264175844534806,0.12209180212325443,0.3224301902950687
2964,0.15980295921183676,0.3840227824671031,0.2884396465105326,0.15980295921183676,0.3373058773058773
2965,0.15624321556579623,0.3582538857281364,0.2410213403246803,0.15624321556579623,0.23584772807624627
2966,0.1313771939300104,0.34576022615883534,0.25076606445764993,0.1313771939300104,0.3170255627921532
2967,0.20045046960516222,0.43223556867666035,0.3345701981429963,0.20045046960516222,0.303680167055167
2968,0.15787928827444955,0.3693606625122956,0.26096274847569206,0.15787928827444955,0.19256187458773666
2969,0.12587672633554647,0.3058064066817512,0.17885936069240949,0.12587672633554647,0.1502425935246988
2970,0.16533960573476694,0.39970301806060105,0.3117268246516681,0.16533960573476694,0.20426331834680975
2971,0.20101670167016705,0.42648893270430843,0.3189444620682827,0.20101670167016705,0.24187314550744685
2972,0.14350000000000004,0.3574553284942591,0.25691065698851806,0.14350000000000004,0.343264126984127
2973,0.11542599705524621,0.316356309559885,0.21086062500927757,0.11542599705524621,0.4066929510155316
2974,0.14018832337253395,0.34456902987085736,0.23976141299664694,0.14018832337253395,0.10938697318007665
2975,0.16210845449197409,0.38234960537194246,0.2834823017599367,0.16210845449197409,0.2249092585219067
2976,0.1035131618456611,0.30302955081599725,0.19903277794067226,0.1035131618456611,0.2977610616798992
2977,0.1573798140770252,0.35306419157069346,0.2293687549873365,0.1573798140770252,0.2030367855121675
2978,0.09850000000000005,0.31057073365015364,0.22314146730030726,0.09850000000000005,0.1883048099941702
2979,0.1423008945318135,0.35776427891199214,0.2559267687603572,0.1423008945318135,0.31147931081264413
2980,0.13037354718735467,0.34549578737902886,0.24724448038334834,0.13037354718735467,0.284703627249681
2981,0.1525820387162956,0.36679156978052574,0.2664190621284602,0.1525820387162956,0.19374897690473647
2982,0.14362685145153803,0.3536317440340197,0.2510097851649633,0.14362685145153803,0.35755681277607876
2983,0.14110167521080214,0.3460604240755312,0.23891749772945822,0.14110167521080214,0.2974465890578333
2984,0.14284664618535592,0.37443129572392664,0.2911692990771414,0.14284664618535592,0.3273219754952449
2985,0.11576548899129548,0.3112005844425275,0.20087019090246416,0.11576548899129548,0.1990941346251653
2986,0.1291053141217754,0.3315546180758958,0.22289860790824084,0.1291053141217754,0.1763404223439622
2987,0.15769067889893562,0.3742910917755642,0.2732008257532571,0.15769067889893562,0.3062971274219521
2988,0.1337662570404506,0.3434595514957487,0.24138658891059617,0.1337662570404506,0.2147897738341923
2989,0.1578589743589744,0.35532595549104984,0.23693396226415098,0.1578589743589744,0.26517566782810686
2990,0.16570833333333324,0.37564079602263467,0.2658649253786028,0.16570833333333324,0.16180804259492784
2991,0.10932357043235714,0.3022724458002787,0.1958977507358432,0.10932357043235714,0.1942170713234349
2992,0.13629257064154615,0.33341022553767946,0.22323530979226666,0.13629257064154615,0.21237176291721743
2993,0.17901204019264308,0.40043863991565565,0.2958531994460252,0.17901204019264308,0.21951674686968803
2994,0.142891756702681,0.33342586476485925,0.20806821612435644,0.142891756702681,0.29962393162393164
2995,0.12674342705349567,0.3426548312436557,0.24882280838032003,0.12674342705349567,0.33279149108786205
2996,0.15766259185330675,0.34835642952718293,0.21938767534775233,0.15766259185330675,0.28576273669733426
2997,0.15249999999999997,0.35973009333032785,0.2494601866606557,0.15249999999999997,0.2298512034770473
2998,0.1666388069970519,0.3773539435123092,0.2654302730305146,0.1666388069970519,0.3392012934161568
2999,0.11534086642570371,0.3275966279980449,0.2325115231446824,0.11534086642570371,0.2793249374501898
3000,0.15310554908575755,0.37815596708127863,0.2871008359910422,0.15310554908575755,0.19416847384114938
3001,0.13814381700985356,0.34655849535500427,0.24682935669030137,0.13814381700985356,0.17496376268306094
3002,0.14253612748570316,0.3496948766700898,0.24431749836877342,0.14253612748570316,0.20648556425956965
3003,0.17093433072315425,0.40312699105210603,0.3103853206579035,0.17093433072315425,0.22530616459481573
3004,0.13280688722754885,0.33190080385838694,0.22018783326167612,0.13280688722754885,0.2777958954625621
3005,0.09022572178477692,0.28998423868704687,0.19151703380453994,0.09022572178477692,0.24666204394981128
3006,0.17183351747770254,0.394815801741662,0.29596456852791886,0.17183351747770254,0.16839834552066496
3007,0.13041807475678446,0.34102161186375657,0.24220707421394427,0.13041807475678446,0.288923627418928
3008,0.13874966391396204,0.35268775155237003,0.254876175276816,0.13874966391396204,0.15915868421314391
3009,0.1424115646258503,0.33008546539615324,0.2023478015406059,0.1424115646258503,0.1897222222222222
3010,0.1398260758196721,0.3640415322240903,0.2764309128088363,0.1398260758196721,0.2711517558528428
3011,0.15065524048887458,0.36815841587831916,0.27200635077888924,0.15065524048887458,0.36693965157956165
3012,0.13379916925232715,0.3503939926802605,0.2581896468558667,0.13379916925232715,0.21922310124021072
3013,0.13925090500362006,0.3457254576447466,0.23894910528225316,0.13925090500362006,0.30711079407853603
3014,0.11686149513568872,0.31750678225805395,0.21329057424473044,0.11686149513568872,0.17884510125889433
3015,0.15223925157323345,0.36234189942756534,0.2572052957086638,0.15223925157323345,0.2276594669882937
3016,0.11490096618357491,0.30932975660346146,0.20585758083977315,0.11490096618357491,0.32116347166613035
3017,0.18038824884792617,0.40885692292491804,0.30993734815398366,0.18038824884792617,0.20784161490683228
3018,0.15983719289242404,0.38327631907326076,0.2828782523616734,0.15983719289242404,0.1559659525834765
3019,0.17897400102459007,0.42006006192576656,0.3331721218023529,0.17897400102459007,0.20160161730241638
3020,0.15732643266848395,0.3586604178530207,0.24266797036907367,0.15732643266848395,0.24298342334839013
3021,0.12936589717229818,0.34494889516871075,0.2511659959928251,0.12936589717229818,0.28983712212552337
3022,0.13944893394422594,0.34465626732028354,0.24041466675211517,0.13944893394422594,0.25873866268372403
3023,0.14583629210651577,0.3488812822805847,0.23708998034813783,0.14583629210651577,0.2952086781178462
3024,0.14110002568053404,0.3580554477908071,0.2569108442205461,0.14110002568053404,0.19448846475162263
3025,0.1284439027519405,0.3201841472476125,0.19948048899134407,0.1284439027519405,0.2623946729551907
3026,0.1518097173689414,0.3982554761736071,0.32989151760933144,0.1518097173689414,0.30404821728591386
3027,0.13926850897216292,0.3519749492143684,0.256412880484411,0.13926850897216292,0.2715288700342629
3028,0.15840165929912225,0.37866285316337017,0.2775223877284958,0.15840165929912225,0.19971434530430637
3029,0.16424724766787124,0.3809440008031023,0.2773935062704622,0.16424724766787124,0.2477942824902043
3030,0.13195814132104458,0.34385635969449807,0.245796436746907,0.13195814132104458,0.31546444934791534
3031,0.16825384221311465,0.3774153305751178,0.26232297672400623,0.16825384221311465,0.3602845046942178
3032,0.13007115621845916,0.37183691823007003,0.3005315240232218,0.13007115621845916,0.21919831750791272
3033,0.10355524088385418,0.2929856299259711,0.1808607780842338,0.10355524088385418,0.19559852385939341
3034,0.17216375238669485,0.3768166293441032,0.2623057539148167,0.17216375238669485,0.2172342226354815
3035,0.13826412750859038,0.35089371623353716,0.2502591774498937,0.13826412750859038,0.32876716326625577
3036,0.12013364055299545,0.3224450967123703,0.2186229123187498,0.12013364055299545,0.20203351939686948
3037,0.14248259088581675,0.35661033047455737,0.2572554791774813,0.14248259088581675,0.35460355409648875
3038,0.14478525641025644,0.3576384613627042,0.2587064099048956,0.14478525641025644,0.2736870063340652
3039,0.12419020762727119,0.31447035051237593,0.19556028577020945,0.12419020762727119,0.2038322382926184
3040,0.12490522540983597,0.3423130512964948,0.2498156517733176,0.12490522540983597,0.2190550589257486
3041,0.18978682021676258,0.43512790250374034,0.3516821645739557,0.18978682021676258,0.3350306739331129
3042,0.1594193548387096,0.38810390471705514,0.29636909975669096,0.1594193548387096,0.27377017062203574
3043,0.1724263368147471,0.3685989831212651,0.244345292613036,0.1724263368147471,0.22654207202594298
3044,0.1674031940599447,0.3922849057709903,0.29576342342209117,0.1674031940599447,0.17111603843311166
3045,0.16781832733093235,0.3771414639533539,0.262646273244843,0.16781832733093235,0.15041757127146124
3046,0.15163844698409143,0.3279693213684726,0.1866617487687624,0.15163844698409143,0.18536227661227656
3047,0.17545749247229164,0.38477114510934185,0.2666273052741004,0.17545749247229164,0.2616129951553149
3048,0.15235226704033633,0.367417143925031,0.2631297537693893,0.15235226704033633,0.32823263344621834
3049,0.12925549362547256,0.33869350223857586,0.24087601722620666,0.12925549362547256,0.22522921052201544
3050,0.1647988645840015,0.37910780688805124,0.26961788460809943,0.1647988645840015,0.24635503762968286
3051,0.1346968927875711,0.34548662671700453,0.24457946785886678,0.1346968927875711,0.25514755614449186
3052,0.1326622162216222,0.3504951197084877,0.2566658069737309,0.1326622162216222,0.12795703774611933
3053,0.1697715338931805,0.38408084080248744,0.27761861381861386,0.1697715338931805,0.304602615839904
3054,0.16599207378584804,0.3934326111978725,0.2968810748240488,0.16599207378584804,0.3028962221398262
3055,0.1236623678240934,0.31408631721982083,0.1958478987914547,0.1236623678240934,0.16394491129785246
3056,0.13960697864432303,0.34100869603855943,0.22680343478847276,0.13960697864432303,0.17634912239275877
3057,0.13648359173746785,0.34740750791804753,0.24584783236115942,0.13648359173746785,0.383616507936508
3058,0.13244840356320697,0.329073851200434,0.21725089527445413,0.13244840356320697,0.1351000625390869
3059,0.14139375437894108,0.34676754744059846,0.24074758612331482,0.14139375437894108,0.15675251236284143
3060,0.12589147826365218,0.31959969557404677,0.20441643462078918,0.12589147826365218,0.21714232394077354
3061,0.16356673240236652,0.3760032230902907,0.2668729813758484,0.16356673240236652,0.15754901331628743
3062,0.16191586265380234,0.39667732866768135,0.310522932027758,0.16191586265380234,0.2916191270724085
3063,0.13464105222549055,0.33725020155028734,0.2242182986495935,0.13464105222549055,0.22033441489444866
3064,0.17834420971553042,0.3905491111801435,0.2734098029292261,0.17834420971553042,0.13059116087446943
3065,0.15565694862779453,0.35510836047022226,0.23590282368485543,0.15565694862779453,0.252892012202357
3066,0.17806950852076064,0.41208486370622444,0.32103071037092756,0.17806950852076064,0.3460578301988513
3067,0.14561430211487617,0.3657563091039079,0.2702840139780634,0.14561430211487617,0.26209906221166107
3068,0.14496104239010424,0.35421536260908193,0.24950864043795534,0.14496104239010424,0.2046704331450094
3069,0.1530585615876333,0.38548563209289016,0.3018541410105138,0.1530585615876333,0.21439505686789154
3070,0.11239845861275156,0.3232146726532709,0.22763242808103873,0.11239845861275156,0.18749181696324657
3071,0.17177499109996436,0.37198618433650743,0.24842238647308618,0.17177499109996436,0.26340112666925336
3072,0.09719094342491134,0.3009023524577745,0.20442281806572643,0.09719094342491134,0.27776035617499023
3073,0.15786306763391333,0.3899715069969387,0.30421687872605074,0.15786306763391333,0.19271493212669683
3074,0.12165426997245186,0.3186834258998154,0.21105831185472712,0.12165426997245186,0.3292525913301681
3075,0.13321088884355542,0.3375311994662664,0.23064062124542198,0.13321088884355542,0.1394320132155426
3076,0.12456428309837052,0.3414390072669559,0.25674944833717084,0.12456428309837052,0.2731663295544326
3077,0.154763469793068,0.38239412091211744,0.28926130223809876,0.154763469793068,0.15651490514905148
3078,0.17163596217539479,0.3860837826465917,0.2768956409423939,0.17163596217539479,0.29818505613627566
3079,0.16710818525883628,0.39861960259935747,0.3040228346810423,0.16710818525883628,0.3380054306101251
3080,0.16677167019027475,0.4016244778900123,0.31170561539947506,0.16677167019027475,0.18974825298540465
3081,0.11060315287185156,0.29533204882752484,0.17445779191134653,0.11060315287185156,0.32855875334612783
3082,0.14334506055449905,0.35566694438166935,0.25564376765434055,0.14334506055449905,0.09164863740048165
3083,0.1604656872159272,0.3696790725722229,0.25742677071259135,0.1604656872159272,0.3163151484808766
3084,0.12222079546001059,0.3038265487088089,0.18121150649759665,0.12222079546001059,0.25482160374504875
3085,0.15300047801720854,0.3714959563118998,0.27199095658938244,0.15300047801720854,0.19647975017393973
3086,0.12291127328596124,0.33056404424627384,0.2293055419206252,0.12291127328596124,0.25664826160401377
3087,0.1394196227139635,0.35411470857185534,0.25539017171578365,0.1394196227139635,0.3014852232452233
3088,0.16383012820512813,0.38627077522315045,0.2848812940360445,0.16383012820512813,0.20144107778612796
3089,0.16970449695977913,0.4129840447597604,0.3285590955999625,0.16970449695977913,0.2607731218386956
3090,0.16282352658686808,0.38271554742680913,0.27978404167988213,0.16282352658686808,0.23844336043360442
3091,0.1404210526315789,0.3544894330226891,0.25213676078222036,0.1404210526315789,0.31897847282388214
3092,0.14771919211318102,0.3519504750220347,0.24146256581770736,0.14771919211318102,0.24705882352941178
3093,0.1768601238578356,0.38251556418278587,0.2633108806499006,0.1768601238578356,0.21672045211715793
3094,0.18766201408608882,0.40168851585184384,0.29005300353151015,0.18766201408608882,0.30892762295747367
3095,0.12048397435897427,0.3137493440037711,0.19753073928959347,0.12048397435897427,0.21752894368596082
3096,0.15868634733606557,0.37577579590990196,0.2711788971476727,0.15868634733606557,0.21694117647058828
3097,0.16072694672131144,0.3653729944598324,0.2482920954770419,0.16072694672131144,0.16428571428571426
3098,0.11223853043795244,0.29113324650704697,0.16878943213818903,0.11223853043795244,0.3120245245245245
3099,0.13799754081289345,0.3514998367110771,0.25000459179636725,0.13799754081289345,0.2175463425463426
3100,0.13183179977916826,0.3342877386616147,0.2269118777648929,0.13183179977916826,0.28061646220616643
3101,0.1439624145512211,0.3645697026849156,0.268214576267389,0.1439624145512211,0.3105723826871368
3102,0.1355475767612283,0.33078731106652887,0.21447946861060121,0.1355475767612283,0.28966156911292795
3103,0.14743484383000519,0.37683542141191795,0.28980115516382554,0.14743484383000519,0.25519728340024106
3104,0.17690782154250634,0.38468822121910407,0.26956079935319555,0.17690782154250634,0.3326322751322751
3105,0.1686723353466092,0.37127100102129096,0.24819733134936361,0.1686723353466092,0.2554040404040404
3106,0.13879458500988887,0.33865069781148227,0.22971222560318683,0.13879458500988887,0.2999421797904934
3107,0.17497560296362777,0.40058202133428666,0.2982128367413177,0.17497560296362777,0.2288501152631587
3108,0.16303534092682168,0.37451103223902726,0.2659513826244112,0.16303534092682168,0.21305655188904835
3109,0.16004468385658346,0.36441194896468154,0.24273453021619612,0.16004468385658346,0.19917859428284446
3110,0.10577481509926047,0.29443942428774195,0.18132921837696309,0.10577481509926047,0.15938159541717642
3111,0.1754533088720746,0.40605093546317755,0.310195253182206,0.1754533088720746,0.35699466883527603
3112,0.14039580354031234,0.3327492256712312,0.20870684426183783,0.14039580354031234,0.13370868866641958
3113,0.1295620839733743,0.3405797584296287,0.2410353489125088,0.1295620839733743,0.3969594371824212
3114,0.18271302085208332,0.4128116310843835,0.3151972204646003,0.18271302085208332,0.3043241273117434
3115,0.14548283843965437,0.3600453882087259,0.258125099538143,0.14548283843965437,0.26544323449663254
3116,0.12323497215287116,0.32714394929812696,0.22481795429051166,0.12323497215287116,0.21066366015884772
3117,0.14393197278911557,0.3626897678437625,0.2655155901092939,0.14393197278911557,0.16377077077077073
3118,0.1574636584106708,0.3828435629026301,0.2877598089839186,0.1574636584106708,0.3442133053826418
3119,0.14077375232237804,0.34576312917454066,0.23497875370432514,0.14077375232237804,0.18187653325268005
3120,0.14664121233457625,0.33200468665038735,0.20272694863162224,0.14664121233457625,0.09635139239323429
3121,0.15577444700230195,0.3693728902257452,0.26219688644688643,0.15577444700230195,0.3104218362282878
3122,0.15762724014336923,0.36834201484855067,0.2604295494103629,0.15762724014336923,0.1774571550784041
3123,0.15081774175481263,0.3456842431048464,0.22273300270006752,0.15081774175481263,0.1617594257809749
3124,0.10947505991941393,0.3035526333007438,0.19315514676265977,0.10947505991941393,0.2570613040047347
3125,0.14104166666666657,0.35769438003663,0.26330542673992674,0.14104166666666657,0.31436036120484945
3126,0.16668122438524585,0.4011978731905905,0.3120332976106893,0.16668122438524585,0.23272168970109472
3127,0.15998191614082963,0.3824906539694478,0.2840174756572364,0.15998191614082963,0.2137376752745812
3128,0.1323689672900198,0.3504845817366409,0.2532312288932421,0.1323689672900198,0.23624349121769897
3129,0.13252458229306707,0.32494220854781297,0.20783525250949186,0.13252458229306707,0.2937583047470306
3130,0.14284862341220728,0.3684786663614366,0.27626008589845874,0.14284862341220728,0.24652503631450995
3131,0.13273088692354773,0.33065866463150184,0.21785555541590834,0.13273088692354773,0.3006814335887612
3132,0.10479027902790278,0.2818339557105202,0.1580873533652349,0.10479027902790278,0.21150742866329067
3133,0.15077563140560038,0.37124444021423464,0.27293761761726854,0.15077563140560038,0.1903820477521979
3134,0.1297247276636024,0.34658634289261514,0.25772323045802553,0.1297247276636024,0.25848861267028644
3135,0.19054337956166417,0.42260885504656986,0.3241309509698114,0.19054337956166417,0.25567619562101734
3136,0.16384850358842573,0.39441573364002047,0.3021344601031895,0.16384850358842573,0.3628261093091296
3137,0.1201916929009445,0.32639340681683776,0.22540342783178657,0.1201916929009445,0.15836583707330343
3138,0.17610004001600632,0.3885918071806362,0.2769835343292597,0.17610004001600632,0.21276738621321659
3139,0.14974335865852725,0.3325502711244896,0.19461382493192464,0.14974335865852725,0.20540595130218597
3140,0.13580451127819557,0.347304161903253,0.25099930125011477,0.13580451127819557,0.32776790123456784
3141,0.10013870389344272,0.29817828998660306,0.1980791721863208,0.10013870389344272,0.20521458346832547
3142,0.1461396902350438,0.3513140653493528,0.241348750228618,0.1461396902350438,0.19187283338667865
3143,0.12343381976446498,0.30410947986811915,0.17635132020730837,0.12343381976446498,0.2342926048678261
3144,0.15155809292462857,0.36186437909094954,0.258612572332642,0.15155809292462857,0.21327246009410644
3145,0.1929509314384482,0.4133949761303623,0.30388808938382816,0.1929509314384482,0.25070360285404536
3146,0.13283157698908982,0.345501604101707,0.2463400542252343,0.13283157698908982,0.24228693643742838
3147,0.12850000000000003,0.3329694958431637,0.22793899168632736,0.12850000000000003,0.24796703296703299
3148,0.15303904249871994,0.3485924812609426,0.22710687752444536,0.15303904249871994,0.16868075747998318
3149,0.14092628205128208,0.36504849166337316,0.27224441922418224,0.14092628205128208,0.19299781391710258
3150,0.12532039879816448,0.3428279150273347,0.25301503245834045,0.12532039879816448,0.19845313075493076
3151,0.10920091543435125,0.3065794668609973,0.19975710285329218,0.10920091543435125,0.2383838383838384
3152,0.1682864766547009,0.37034267580444524,0.2511123982994886,0.1682864766547009,0.4179256235054324
3153,0.12444228930173373,0.30798418847890063,0.18208379835433378,0.12444228930173373,0.20002511845338378
3154,0.15124293697174784,0.32856522427044293,0.18864457459739012,0.15124293697174784,0.2718190427174473
3155,0.12144537815126052,0.30043250755358214,0.17397425880464326,0.12144537815126052,0.1320150584709408
3156,0.1297348789395158,0.33703637084062404,0.23460298380221656,0.1297348789395158,0.29394043191753116
3157,0.1626394593340294,0.3835425143276785,0.28280610998729805,0.1626394593340294,0.3165003987569782
3158,0.14170896556419216,0.3413342942382702,0.22425065734815608,0.14170896556419216,0.3883882141293994
3159,0.12678182818281833,0.34276446844359665,0.2489652805215566,0.12678182818281833,0.27482310153576117
3160,0.14388285000960246,0.3496916077313166,0.23961751544342827,0.14388285000960246,0.28733546264034066
3161,0.14007142857142843,0.3501340189447185,0.24312518074658013,0.14007142857142843,0.22670989304812839
3162,0.13684101048739797,0.33361990011678955,0.21655777925878322,0.13684101048739797,0.227832244160178
3163,0.1286530519981917,0.34371349579236826,0.24812088758835316,0.1286530519981917,0.24524869935831037
3164,0.135984181722168,0.35954915422352646,0.2721299450027169,0.135984181722168,0.27073917757262655
3165,0.13133324755532683,0.32044327928343885,0.205220063456224,0.13133324755532683,0.2730977907448495
3166,0.12382457341162625,0.3020085538243619,0.17036796082547137,0.12382457341162625,0.2807625431807251
3167,0.1599999999999999,0.3816252015705096,0.28325040314101935,0.1599999999999999,0.09530988831556533
3168,0.13796360741771874,0.35744491793199884,0.2639626210285603,0.13796360741771874,0.2431244354110208
3169,0.10945387276571215,0.31878700553266426,0.22766626553390418,0.10945387276571215,0.1434442486672088
3170,0.16712786029706939,0.3700224728847239,0.246789225175309,0.16712786029706939,0.2566142624485164
3171,0.12075485501942013,0.3140993298197387,0.20068894960063724,0.12075485501942013,0.2766864354832468
3172,0.12952702356557366,0.33025811531638216,0.21946218350161695,0.12952702356557366,0.24690880504314427
3173,0.16074981619936446,0.3977796605178236,0.31905968863691825,0.16074981619936446,0.12102247093755239
3174,0.13900852230621014,0.33025988317192134,0.20550272173142234,0.13900852230621014,0.3221374527112231
3175,0.16392453594682102,0.37514493749738964,0.26844080310113727,0.16392453594682102,0.2946965811965812
3176,0.14911292936099219,0.36615559194138053,0.2700853251607767,0.14911292936099219,0.28820829942877185
3177,0.14500000000000005,0.3522245839634248,0.2444491679268495,0.14500000000000005,0.2163486513486514
3178,0.15929918307137908,0.37537170606132486,0.2751450459798916,0.15929918307137908,0.1312617521367521
3179,0.11573105677752647,0.2995507802259294,0.1826394468968059,0.11573105677752647,0.2726843156843157
3180,0.15711308494974713,0.3651658598603631,0.253105549821232,0.15711308494974713,0.13441659311562223
3181,0.13553525641025646,0.329782759292206,0.21549500576389907,0.13553525641025646,0.2692754188219841
3182,0.19062738258577305,0.41558299814367927,0.3099112311158125,0.19062738258577305,0.23975079798810278
3183,0.12246315856859356,0.34568714726915856,0.26044797740113,0.12246315856859356,0.2181927653820149
3184,0.16143712567663263,0.39049228321467677,0.3001103150760883,0.16143712567663263,0.22916666666666666
3185,0.17494785865181478,0.3955443445535457,0.2921929718034618,0.17494785865181478,0.09314517241379303
3186,0.17424439228586636,0.39097822758636835,0.2844676706010039,0.17424439228586636,0.19442229170315128
3187,0.13244758701819387,0.3440554204789157,0.2462156669214436,0.13244758701819387,0.23914053214053216
3188,0.15890292758089378,0.35702171309640407,0.24023757103102056,0.15890292758089378,0.28784479949874686
3189,0.13145796216594935,0.30732741312107315,0.17473890191024757,0.13145796216594935,0.21284012647837552
3190,0.15523651140718678,0.36558956070909693,0.2597060986038203,0.15523651140718678,0.2922078383948413
3191,0.16947014925373133,0.36601986405660014,0.24509942960573755,0.16947014925373133,0.36981844589687723
3192,0.1559536953695369,0.3585649159138694,0.243222441088665,0.1559536953695369,0.2869387250819035
3193,0.11190778370242276,0.2952133430656774,0.17261111872650933,0.11190778370242276,0.26971832611832613
3194,0.13505718274488412,0.35883117784644186,0.2655479902031155,0.13505718274488412,0.3282373482726424
3195,0.16390053876420466,0.36621922104973864,0.245637364571068,0.16390053876420466,0.32723674655047197
3196,0.1319597988340059,0.34997536412118013,0.25503113057434834,0.1319597988340059,0.25662966731887227
3197,0.13801427918848855,0.3483914562734217,0.2497543541698664,0.13801427918848855,0.31449453551912565
3198,0.15581860630889316,0.37042212953662185,0.26920704645545745,0.15581860630889316,0.29052850467289715
3199,0.14029793227066134,0.3455912702095051,0.2385866758776875,0.14029793227066134,0.16538961769224925
3200,0.1936937536148063,0.3982155546751238,0.2760436021206351,0.1936937536148063,0.3514871824798296
3201,0.16742132919627659,0.3754901760475009,0.25913769370244855,0.16742132919627659,0.34018085147095667
3202,0.1451629662966297,0.3702921880183514,0.2812584434434435,0.1451629662966297,0.253204589528119
3203,0.13267423406653792,0.3435435003784648,0.23973853262385364,0.13267423406653792,0.11599521114235582
3204,0.16651880267689634,0.3764281794706734,0.2638187535875542,0.16651880267689634,0.2327654010145055
3205,0.12545541258562198,0.32829655396110496,0.22368228275096605,0.12545541258562198,0.2028257713248639
3206,0.14421781979968856,0.34828955161415254,0.24014346362892808,0.14421781979968856,0.27677572303229814
3207,0.1235247182377049,0.31262361110235387,0.1921977857292979,0.1235247182377049,0.23450832040064343
3208,0.15796596937243518,0.3879375140135559,0.29594308928224144,0.15796596937243518,0.2563575886123112
3209,0.12206124671663784,0.3287780803014917,0.22543366716970775,0.12206124671663784,0.2868751424014582
3210,0.14772143988734368,0.36418558512822913,0.2639282904817708,0.14772143988734368,0.3469700049120739
3211,0.14534615384615385,0.3672280769899687,0.2767638462876296,0.14534615384615385,0.23874000349877544
3212,0.1608366521194763,0.378387261782548,0.27610121932614334,0.1608366521194763,0.21749770932708115
3213,0.16144537685564514,0.37896567977558027,0.2780406058398704,0.16144537685564514,0.29923687423687423
3214,0.15942399239923985,0.36958616191289456,0.25932433902730934,0.15942399239923985,0.1578230039436936
3215,0.1431631569679725,0.34941766904594146,0.2395090241559379,0.1431631569679725,0.23832479262672807
3216,0.16104545163561873,0.35246806521556995,0.2248452271599024,0.16104545163561873,0.2894525844525844
3217,0.15737071254370047,0.3660007406866641,0.2532600562859272,0.15737071254370047,0.2488608791325327
3218,0.16646791148658377,0.4137943510689922,0.3386528791648168,0.16646791148658377,0.31127342762108756
3219,0.15345458183273308,0.35223561641232304,0.23156206915917987,0.15345458183273308,0.2771860987142376
3220,0.15687434114612542,0.3673440146417136,0.26193934699117644,0.15687434114612542,0.2661128992674614
3221,0.13703559256948122,0.33364199801787575,0.21821281089678918,0.13703559256948122,0.37158325893150135
3222,0.10891626158727118,0.31657971102732896,0.22232689888011564,0.10891626158727118,0.22198882918552035
3223,0.14974207778898657,0.3615369376394987,0.2585897197010242,0.14974207778898657,0.2918189591997302
3224,0.09836906604747168,0.278220347738913,0.16670256338288275,0.09836906604747168,0.1978327228327228
3225,0.15200581788499473,0.35329865241887315,0.23858566906775674,0.15200581788499473,0.13270897534668719
3226,0.13669558632973744,0.34705131792392724,0.24171146318837952,0.13669558632973744,0.1867089855072464
3227,0.1314884450419307,0.31140160213837126,0.1818263141928811,0.1314884450419307,0.3878349590165447
3228,0.1339408778356148,0.3436830200159967,0.24748428436076386,0.1339408778356148,0.38402557319223984
3229,0.15731461166388616,0.3596683574113031,0.24370749149483395,0.15731461166388616,0.2867529696690116
3230,0.11485977379641679,0.3218198541254098,0.22192016065798598,0.11485977379641679,0.29851607039576966
3231,0.13622289689158754,0.34930650193045665,0.25016721007773823,0.13622289689158754,0.26666169948934565
3232,0.1836373305057515,0.3935020547074951,0.2707294484034871,0.1836373305057515,0.33816107522280653
3233,0.1466969247876991,0.3547542165527346,0.24711458353007093,0.1466969247876991,0.34840851988764865
3234,0.14737234893957585,0.35809583966517455,0.2544469814511973,0.14737234893957585,0.3063431926442893
3235,0.15236344368793306,0.35428772370226236,0.23684856002865867,0.15236344368793306,0.29681956221342887
3236,0.16449999999999998,0.38937125460328087,0.29274250920656175,0.16449999999999998,0.22994198369565214
3237,0.13495557528920468,0.3314268805805156,0.21594261058262182,0.13495557528920468,0.16246180888006057
3238,0.13489157426518833,0.3583232015380657,0.26986325454575477,0.13489157426518833,0.16831581534315268
3239,0.16761583911556857,0.3590547293049129,0.2248777803786886,0.16761583911556857,0.31360021666557925
3240,0.13985876737779496,0.35234936447175413,0.2539811941879184,0.13985876737779496,0.13152723311546843
3241,0.13786760588169406,0.3476357486253987,0.2445362854874093,0.13786760588169406,0.2605561678455335
3242,0.16411152882205501,0.39273845655579664,0.2962538554674831,0.16411152882205501,0.16571922176376197
3243,0.13156705482717046,0.35867967136903056,0.27822523308372027,0.13156705482717046,0.16294805130226925
3244,0.15337394957983203,0.3676461395690123,0.26554437997836067,0.15337394957983203,0.24381258538624967
3245,0.1663711174409115,0.36701022878871925,0.24627822269561556,0.1663711174409115,0.22391837275558207
3246,0.13034234118852467,0.3292231853443688,0.21976168831168832,0.13034234118852467,0.2388513453115223
3247,0.11615772862455027,0.32901693750818684,0.2387184177672732,0.11615772862455027,0.1593616969285418
3248,0.12803890563859135,0.34137591366367676,0.2496740160501708,0.12803890563859135,0.2577622017504777
3249,0.13836994797919178,0.33784416452018173,0.22594843308198004,0.13836994797919178,0.2191793548387097
3250,0.13594779576797056,0.35595814610170806,0.26502070066747513,0.13594779576797056,0.2570254805105884
3251,0.1385464669738863,0.3567618935014065,0.2614308530550405,0.1385464669738863,0.31371677559912853
3252,0.18286499015227928,0.4321082562327904,0.3514865321610222,0.18286499015227928,0.13260412804350513
3253,0.12597947967167483,0.32032625026046335,0.20569354117757704,0.12597947967167483,0.3431045966928816
3254,0.10521533375201512,0.2879520671042314,0.16847346670443264,0.10521533375201512,0.1943024013024013
3255,0.20462831405302484,0.43215142385115635,0.325046219596263,0.20462831405302484,0.11665163337572967
3256,0.16969887955182067,0.4044380986660398,0.31447843822843824,0.16969887955182067,0.3648685280563838
3257,0.14730678139717276,0.3588010601259517,0.25598855745755794,0.14730678139717276,0.29792360845481464
3258,0.15460361036103604,0.35911930114309604,0.24603138156411994,0.15460361036103604,0.15027966689798752
3259,0.14907541130529423,0.34299174122881804,0.2218326598470476,0.14907541130529423,0.2050255009107468
3260,0.14926360563290014,0.3667466743503701,0.26496613743493996,0.14926360563290014,0.268210813509273
3261,0.13517517127617298,0.3445741919859121,0.2377980414194782,0.13517517127617298,0.3878190457429555
3262,0.13934258425842583,0.34833451539215743,0.24498386226746321,0.13934258425842583,0.1253530465949821
3263,0.1857170288681154,0.4012950733578158,0.28815608897940076,0.1857170288681154,0.35396093234251125
3264,0.14206979198070546,0.36877634896225164,0.2764131139630924,0.14206979198070546,0.21710482253147362
3265,0.1361960885229028,0.34161932253005345,0.24184646801430126,0.1361960885229028,0.3166292018390111
3266,0.14077433401639355,0.33887520818823375,0.22520174834368045,0.14077433401639355,0.18966815723154468
3267,0.13276288705154826,0.34141901093790644,0.23931224777271642,0.13276288705154826,0.23970190782247897
3268,0.13054200420042011,0.3404313264015052,0.24077864440217012,0.13054200420042011,0.2619078992317215
3269,0.14528597087690043,0.3362146992647852,0.21585745677576956,0.14528597087690043,0.311325338189745
3270,0.14505259786020877,0.3466612235872172,0.23121725145401673,0.14505259786020877,0.27490215930995543
3271,0.11873558897243094,0.29879955076316467,0.16912792358146728,0.11873558897243094,0.2937251984126984
3272,0.16409188147010345,0.3901653708995793,0.2951469788589517,0.16409188147010345,0.2299468905555187
3273,0.12719608852290265,0.3428847959345354,0.24437741482326547,0.12719608852290265,0.14545808966861604
3274,0.1394038461538461,0.35222128961001903,0.24963488691234584,0.1394038461538461,0.2779250779734689
3275,0.12044577831132458,0.32093560713320013,0.21297965764375107,0.12044577831132458,0.21579372662221497
3276,0.1446116446578632,0.3399242133126168,0.22162513730950728,0.1446116446578632,0.2304217350014451
3277,0.12870906297634332,0.32257303003192656,0.20572793411116638,0.12870906297634332,0.30335466362905394
3278,0.12621477318346058,0.32353933432284876,0.21664912227877642,0.12621477318346058,0.2258486590038314
3279,0.15800711430503483,0.36637950920894236,0.256744789807815,0.15800711430503483,0.16887217630853998
3280,0.1500738399241354,0.37131471297936636,0.27448174611046194,0.1500738399241354,0.26509040498353553
3281,0.07748696300273687,0.27747144608994756,0.18196896617442135,0.07748696300273687,0.2883005194805195
3282,0.1574918158690539,0.35486590398193774,0.2327481762257676,0.1574918158690539,0.18093370266097544
3283,0.16833853541416557,0.4085857910741717,0.3244945113200121,0.16833853541416557,0.12605290322580648
3284,0.15600380006080103,0.37059915564016943,0.2661907111587368,0.15600380006080103,0.31010343679037167
3285,0.13976701299950695,0.3684583650065234,0.28038270401403287,0.13976701299950695,0.18376543031005507
3286,0.15159054815573775,0.3515642765154044,0.23594745671933334,0.15159054815573775,0.1402250296498737
3287,0.15281976511624182,0.3495317577540926,0.22842398527570157,0.15281976511624182,0.2503210019640039
3288,0.15711257684426239,0.3724262282812557,0.27062730287398673,0.15711257684426239,0.3142347590724575
3289,0.13239405567403847,0.3489241447443537,0.2530601781406305,0.13239405567403847,0.31378940536765687
3290,0.1336980171286167,0.3471618984469926,0.24892776263675181,0.1336980171286167,0.2979323671497584
3291,0.12876890177760175,0.3316440460348883,0.22275028851457312,0.12876890177760175,0.21058335080597979
3292,0.18340355728690752,0.40608146220883157,0.3043558098438481,0.18340355728690752,0.26278084413961117
3293,0.13856015037593994,0.3446707741841989,0.24122124761651803,0.13856015037593994,0.15990266106442574
3294,0.12035368073250645,0.317378422500274,0.2080494835355351,0.12035368073250645,0.28259194151145417
3295,0.13080711264251904,0.3495177009898095,0.25642117669458087,0.13080711264251904,0.189002886002886
3296,0.1478705705272933,0.3738144933764144,0.28188784569824216,0.1478705705272933,0.21836368826719954
3297,0.14461038672217794,0.3255036056511529,0.19478643785794988,0.14461038672217794,0.34919485064011374
3298,0.15200581788499481,0.36571647783143746,0.2634213198928853,0.15200581788499481,0.1988595032714895
3299,0.17749235267656313,0.4007923526765632,0.2936,0.17749235267656313,0.27251055358948434
3300,0.14791700819672138,0.35292965325474457,0.24402529011604646,0.14791700819672138,0.23893703609986505
3301,0.15724377437743778,0.3872130550563728,0.29893856135787006,0.15724377437743778,0.3163578191511264
3302,0.1482395813328212,0.3495701335335387,0.233661104401435,0.1482395813328212,0.3063463570208438
3303,0.14210276027602767,0.34468509233293676,0.2341646641138182,0.14210276027602767,0.32738140441918984
3304,0.13584517636514953,0.3291378542470428,0.2115853557637865,0.13584517636514953,0.2770516475095786
3305,0.1382300999955949,0.35323502653623573,0.25300985308128165,0.1382300999955949,0.19070677739280284
3306,0.17222582504683667,0.40569785516438694,0.31694406023510047,0.17222582504683667,0.14392242156682167
3307,0.1531564836334108,0.359831889072716,0.2483508108786104,0.1531564836334108,0.23247572696663607
3308,0.1295018472585641,0.30537019164109774,0.16873668876506726,0.1295018472585641,0.27597598522167494
3309,0.11867676767676767,0.3039190499168809,0.19248456448022638,0.11867676767676767,0.22245582738702002
3310,0.1408183214903016,0.3566551742262546,0.257673705471906,0.1408183214903016,0.14116404951370473
3311,0.16701450145014493,0.39879554745027934,0.30756209200026874,0.16701450145014493,0.24599704869650763
3312,0.14215292602134708,0.366700573221014,0.27609529439933383,0.14215292602134708,0.22245621136088783
3313,0.16118174252608675,0.33305128741386725,0.18373908977556103,0.16118174252608675,0.12936312626824936
3314,0.1525690781572753,0.35555978011740264,0.23898140392025463,0.1525690781572753,0.22665444842970864
3315,0.16789579552874342,0.3936472892655797,0.29450298747367254,0.16789579552874342,0.26755214188511106
3316,0.15086787120602152,0.3864812038293748,0.30222666524670655,0.15086787120602152,0.19880402862647972
3317,0.13615220591765226,0.33730605564613414,0.2273076994569638,0.13615220591765226,0.21960570020357878
3318,0.2006527194811119,0.41394545385558257,0.2925854687489413,0.2006527194811119,0.2197634613855086
3319,0.13975784206812497,0.3538694037063947,0.2582231232765394,0.13975784206812497,0.24159558912267998
3320,0.11563758295298639,0.3312574362850368,0.24123970666410083,0.11563758295298639,0.19151737278753408
3321,0.1749386244572967,0.40196007803053596,0.3060429071464785,0.1749386244572967,0.3118893048590018
3322,0.12699999999999995,0.3226486367573052,0.20929727351461047,0.12699999999999995,0.19872992147359506
3323,0.1846528315174117,0.42807338632820513,0.3448411096215868,0.1846528315174117,0.26249215317011926
3324,0.12032108898008216,0.33213622578106117,0.23963027360195804,0.12032108898008216,0.2804500023118537
3325,0.1559797996767949,0.38208359868380326,0.2892075980140167,0.1559797996767949,0.26440730565730564
3326,0.13531089722886108,0.35676989377565493,0.2589179930935876,0.13531089722886108,0.2631992104669525
3327,0.15849008916543716,0.3606341904435951,0.24028820255631597,0.15849008916543716,0.19840277777777784
3328,0.16036723050745666,0.3741078077504811,0.2654811544860488,0.16036723050745666,0.3278984746186546
3329,0.14589914875198395,0.34842933304768675,0.23906036859140567,0.14589914875198395,0.23565304659498204
3330,0.13745883890311905,0.3174809501131396,0.18804422242004115,0.13745883890311905,0.3029982169153105
3331,0.1437556680906894,0.358512217938728,0.2585130996960772,0.1437556680906894,0.2984239445950015
3332,0.14462500000000003,0.3512641363203312,0.24627827264066238,0.14462500000000003,0.23075939146181412
3333,0.1445030003000299,0.344342447841821,0.22867889508358208,0.1445030003000299,0.19956446069241351
3334,0.16345486415425076,0.38531104621107165,0.28771236411364187,0.16345486415425076,0.2373352765994648
3335,0.1663951208974092,0.38274254015693115,0.27769483851904386,0.1663951208974092,0.35932722240642495
3336,0.1570587575164731,0.39318292016610834,0.30924832529927043,0.1570587575164731,0.2286293511556669
3337,0.12356921547244858,0.32477614459013204,0.22141385823536694,0.12356921547244858,0.3858652312599682
3338,0.1537693934187922,0.356202866148454,0.2428669454593237,0.1537693934187922,0.338236654788379
3339,0.1705465191177471,0.4066172868312137,0.31814153542693313,0.1705465191177471,0.2839890973224306
3340,0.13306297079423823,0.3472329271162583,0.2533399126440402,0.13306297079423823,0.3087068354675584
3341,0.14576428951442258,0.3662899913073157,0.2720514035857863,0.14576428951442258,0.2519807031594122
3342,0.13860902255639104,0.34395984995667817,0.24070165480057426,0.13860902255639104,0.29806008302494713
3343,0.15521488595438165,0.3617527010804321,0.24907563025210083,0.15521488595438165,0.22054044116429994
3344,0.16330418041804187,0.3831930828412223,0.28277780484636084,0.16330418041804187,0.19170671507886272
3345,0.1333221966205837,0.36047393164250946,0.2773034700438515,0.1333221966205837,0.2682815659315022
3346,0.13267199276695835,0.3262686096231693,0.20819323371242177,0.13267199276695835,0.30300406536363156
3347,0.11236146853594525,0.31824537869794817,0.21876782032400588,0.11236146853594525,0.2593621909750942
3348,0.16370279770645685,0.3584943231335845,0.23058305085425523,0.16370279770645685,0.3146634768740032
3349,0.1563347338935574,0.3628958360375042,0.2521222042878936,0.1563347338935574,0.30955178989723064
3350,0.12793181089229588,0.33195935675532967,0.23005509172606758,0.12793181089229588,0.4031804315718871
3351,0.1497458982583868,0.363610681352168,0.26372956618756255,0.1497458982583868,0.1828582464216439
3352,0.14548070169115507,0.3463761098387318,0.23479081629515355,0.14548070169115507,0.237858504398827
3353,0.1446416305491858,0.3771888446643486,0.2930944282303256,0.1446416305491858,0.17584029954719604
3354,0.13694759116145858,0.373473081357537,0.29805098039215683,0.13694759116145858,0.2538128326296265
3355,0.1558946318483892,0.37885723608547905,0.2859252084741798,0.1558946318483892,0.3305422100605496
3356,0.13549157586521382,0.3570973341132424,0.2672115164960571,0.13549157586521382,0.17965414288859427
3357,0.19428105112420446,0.441884841607603,0.35820758096679706,0.19428105112420446,0.26310702847123657
3358,0.1567829511318045,0.3813964140706162,0.28722692587762333,0.1567829511318045,0.2759365079365079
3359,0.15952400240023992,0.3730179860151913,0.2659879672299027,0.15952400240023992,0.3588801404832822
3360,0.14905852971311473,0.346089168531558,0.22506127763688655,0.14905852971311473,0.32419883210051714
3361,0.13781183520238727,0.33276679130169656,0.21890991219861858,0.13781183520238727,0.24642515215094563
3362,0.16078149941332176,0.3658303021446826,0.24809760546272167,0.16078149941332176,0.2432264188042831
3363,0.16361473413042865,0.4029563843192775,0.3206833003776977,0.16361473413042865,0.3552825552825553
3364,0.10059983993597442,0.29642832160354493,0.19365696333514104,0.10059983993597442,0.20052619383802178
3365,0.13560241024102407,0.3318655032942089,0.2155261861063696,0.13560241024102407,0.19657563025210084
3366,0.10831739142609133,0.3190404921673268,0.22744620148247088,0.10831739142609133,0.31188808631506953
3367,0.1488843658371702,0.3639581840192584,0.26314763636417643,0.1488843658371702,0.29862225532515385
3368,0.13079996313497005,0.3431199212002739,0.2486399161306077,0.13079996313497005,0.29900703967514314
3369,0.16641796718687474,0.36173476404463545,0.2336335937155214,0.16641796718687474,0.2640327461607949
3370,0.14929351740696287,0.36211378581734044,0.2566405368207551,0.14929351740696287,0.2693535281027217
3371,0.14419809818381152,0.3336277170270475,0.20985923768647194,0.14419809818381152,0.2344474009264025
3372,0.08509333600963474,0.27476338046656634,0.16434008891386315,0.08509333600963474,0.26844755625084554
3373,0.17267495229828267,0.3946295594588597,0.2919092143211541,0.17267495229828267,0.23038641686182665
3374,0.11970696412420864,0.33178400406125497,0.23215407987409264,0.11970696412420864,0.228492289524868
3375,0.166847670250896,0.3784988699501605,0.26730239939852896,0.166847670250896,0.2987854361538573
3376,0.11645932124593196,0.3248711874295306,0.22482373236719708,0.11645932124593196,0.2258160410309067
3377,0.1481525511821768,0.32382645340361793,0.18834780444288224,0.1481525511821768,0.3504583333333333
3378,0.13680007480269285,0.3511561145757288,0.25371207954607194,0.13680007480269285,0.20766622749231448
3379,0.1753480055680891,0.39080184664008033,0.2809076821439825,0.1753480055680891,0.27865478691657786
3380,0.13104352869645924,0.3298761362084417,0.2186652150239649,0.13104352869645924,0.32973888553804565
3381,0.12995569863540266,0.3549623226473556,0.2730132480239059,0.12995569863540266,0.26748922056384744
3382,0.1336205174180327,0.35208005402557213,0.2579190732150788,0.1336205174180327,0.2530665254697513
3383,0.12853831106621608,0.3530594684571934,0.2710423147819547,0.12853831106621608,0.28807964156858107
3384,0.13723953290003246,0.3600843536348532,0.26768964146964147,0.13723953290003246,0.16579062500000002
3385,0.09139938993899395,0.2774624459175701,0.16712611195715232,0.09139938993899395,0.05795402637114387
3386,0.13577211864949712,0.3259617994567974,0.20637936161460052,0.13577211864949712,0.2797277624985872
3387,0.15121893687574736,0.37491624309285554,0.28139461243421626,0.15121893687574736,0.2625785353472756
3388,0.15999537237193961,0.3746125589134683,0.2712343730830573,0.15999537237193961,0.27516183574879227
3389,0.1341323132313231,0.3464888227286827,0.24671301899471915,0.1341323132313231,0.37538567692948804
3390,0.13495197034475034,0.3358525245353242,0.2228011083811477,0.13495197034475034,0.30980317529360596
3391,0.1587329569318278,0.37502995368334296,0.2715939935030304,0.1587329569318278,0.20066224472715097
3392,0.13325165932522778,0.3443140716561697,0.2431248246618838,0.13325165932522778,0.1256888888888889
3393,0.11982346723044403,0.3232091779353107,0.21777142140973338,0.11982346723044403,0.36762752036024493
3394,0.16450233659816918,0.3820602735697996,0.27711587394326087,0.16450233659816918,0.31347611003861003
3395,0.149013301330133,0.3672322889920875,0.2684379753239089,0.149013301330133,0.34403436041083096
3396,0.1654871794871796,0.3813586987978725,0.27874303862138583,0.1654871794871796,0.3093668560541626
3397,0.16233068790476457,0.38543575080616155,0.2882101258027939,0.16233068790476457,0.1654299311075782
3398,0.1386401274649832,0.3269261734236336,0.20357209191730088,0.1386401274649832,0.21519991954947704
3399,0.2081351154566257,0.42792689439043885,0.3125835578676262,0.2081351154566257,0.13273847610280506
3400,0.1516462732185275,0.3712946180065967,0.2712966895761383,0.1516462732185275,0.23707129410775118
3401,0.10513354474982385,0.3080462023090448,0.20682531511844193,0.10513354474982385,0.3331586600142551
3402,0.11270951354248761,0.3072053115202801,0.19699159595558507,0.11270951354248761,0.1348178026417701
3403,0.1362801268498943,0.3137603927327034,0.18196053176561822,0.1362801268498943,0.23281772514533092
3404,0.16674724843397049,0.36909319649280636,0.2516918961176718,0.16674724843397049,0.2635248809161853
3405,0.146263327612212,0.3462270196297544,0.22992738403508473,0.146263327612212,0.38062743707905006
3406,0.15930734767025082,0.37305033319594205,0.26648597105138233,0.15930734767025082,0.18907780849912847
3407,0.1555571700924398,0.3883634288560599,0.29961251752724016,0.1555571700924398,0.30840198165807153
3408,0.14177150860344143,0.3515442624422104,0.24554550767753786,0.14177150860344143,0.23473761238593666
3409,0.12955497381151504,0.3270866164695395,0.216063285316049,0.12955497381151504,0.2592133093545522
3410,0.1726278801843317,0.38884321301918373,0.281430665669704,0.1726278801843317,0.330183574879227
3411,0.1867251844265574,0.40666326268355085,0.2968761565139869,0.1867251844265574,0.28676940965355596
3412,0.15935338345864652,0.37032583665876473,0.2579449064002363,0.15935338345864652,0.12129581529581525
3413,0.1555395627444152,0.3431779854423916,0.21427684539595276,0.1555395627444152,0.30805189075630257
3414,0.14703817512488043,0.34449560339249796,0.22891485653523508,0.14703817512488043,0.31262585454117714
3415,0.11637133102793336,0.32162436730997324,0.22450607256407978,0.11637133102793336,0.33093090213456344
3416,0.13926978590233172,0.3609239745662599,0.26630837732785634,0.13926978590233172,0.3846190907213447
3417,0.12422247760561062,0.35453537736865276,0.27562579952608424,0.12422247760561062,0.25302627365860786
3418,0.11095724526369692,0.3113087090421227,0.2087029275568516,0.11095724526369692,0.20886015414052478
3419,0.16818369175627232,0.3869872637792017,0.28360714404585863,0.16818369175627232,0.19966739329282301
3420,0.15378211529459782,0.37236485135638775,0.2741654721235799,0.15378211529459782,0.2424244540842585
3421,0.1178105788934427,0.32426655551486044,0.22291195324283555,0.1178105788934427,0.2239900251978108
3422,0.13904599577491839,0.3610789901684198,0.26906598878700283,0.13904599577491839,0.21223799921259082
3423,0.1423545826932924,0.3570925981931982,0.25847603099981165,0.1423545826932924,0.3097358238301296
3424,0.1734999999999999,0.3983666402293114,0.2987332804586229,0.1734999999999999,0.19843879453767907
3425,0.14990377255768525,0.3542790868400433,0.23975062856471602,0.14990377255768525,0.23834338215049916
3426,0.17113184843830004,0.3998854966148946,0.30450729635318907,0.17113184843830004,0.19380549943426728
3427,0.12209943359093754,0.30886408977094965,0.18852931236002426,0.12209943359093754,0.33874326904344443
3428,0.17317197875166013,0.3875772132758625,0.27781046904840473,0.17317197875166013,0.33621304791029555
3429,0.1424783870153899,0.35353102635915745,0.25310527868753524,0.1424783870153899,0.18166806962691273
3430,0.14227332013672106,0.3738135646385433,0.28808048900364436,0.14227332013672106,0.22998500903892857
3431,0.1650761328482985,0.3951860495838715,0.3022198334711459,0.1650761328482985,0.30610665545337906
3432,0.12816785096984834,0.31768898943769286,0.1990422769356891,0.12816785096984834,0.39159802515937236
3433,0.11228283313133255,0.3157538622267233,0.21494205819078144,0.11228283313133255,0.20413489409141586
3434,0.15698619801251387,0.3553292517868529,0.23568610754867803,0.15698619801251387,0.3613989922467976
3435,0.1553341545191256,0.3703988232542236,0.26412933747019585,0.1553341545191256,0.27453009826470837
3436,0.13923890495561975,0.3625374555236672,0.2725971011360948,0.13923890495561975,0.17708696475937855
3437,0.13323488893955573,0.34923902994190614,0.2540082820047008,0.13323488893955573,0.23243745774171742
3438,0.1275377358490567,0.31588472464457484,0.1996939775910364,0.1275377358490567,0.299272599531616
3439,0.15138297225024422,0.3443681782993434,0.2219704120981984,0.15138297225024422,0.27912290976996856
3440,0.1880841373461975,0.40855659265492006,0.2999449106174451,0.1880841373461975,0.2701664812460267
3441,0.17505214134818517,0.3920173973535552,0.28293051201074004,0.17505214134818517,0.14811946400181691
3442,0.11478087348490015,0.33546109323197987,0.2453604394941594,0.11478087348490015,0.34113904658916827
3443,0.1577345944454001,0.3858603932751199,0.29425159765943965,0.1577345944454001,0.32697723321572836
3444,0.11947925204918039,0.31932014830787614,0.21068179251739155,0.11947925204918039,0.2675330086726897
3445,0.14964150037605414,0.3727166029832374,0.28015020521436657,0.14964150037605414,0.1189683973247289
3446,0.16197409740974086,0.3781961960157681,0.2744441972120544,0.16197409740974086,0.16202635905803298
3447,0.12100000000000002,0.3384437885151523,0.24888757703030448,0.12100000000000002,0.22004071294559102
3448,0.1233749174441923,0.3339465056082431,0.23914317632810173,0.1233749174441923,0.3726246973365617
3449,0.15483933349647583,0.3568882696129816,0.24509787223301155,0.15483933349647583,0.28717786588000277
3450,0.16859364024812676,0.4006838117643924,0.30718034303253117,0.16859364024812676,0.2599384023854363
3451,0.1184153176090055,0.3166752689457541,0.20651990267349718,0.1184153176090055,0.21811500525548155
3452,0.14878150614754104,0.3541041571479694,0.24464530200085682,0.14878150614754104,0.33897492718222494
3453,0.13138228234605848,0.3405410034315295,0.23631744217094205,0.13138228234605848,0.273985770804298
3454,0.16447921611392657,0.3844784027451008,0.28699837326234845,0.16447921611392657,0.37359455059465074
3455,0.1293058950122205,0.3499894761194549,0.2613671622144689,0.1293058950122205,0.22279365079365082
3456,0.16776324590741057,0.3882926324224095,0.2870587730299978,0.16776324590741057,0.16340948903178004
3457,0.16519746557333748,0.3797228031420426,0.2740506751374102,0.16519746557333748,0.265067197054475
3458,0.15356360636063604,0.3642136435367953,0.2563000743523185,0.15356360636063604,0.22635864688738247
3459,0.1517934793479348,0.35336981250072147,0.2371526663055733,0.1517934793479348,0.29793582685475084
3460,0.10459717353506888,0.29215122046116687,0.18410809385219606,0.10459717353506888,0.16729608367251883
3461,0.10275880703522818,0.30466958760600044,0.2058215611415446,0.10275880703522818,0.21600293709759114
3462,0.16572316813621163,0.3900190101221779,0.29159168397193247,0.16572316813621163,0.19605440223436665
3463,0.11464365746298523,0.30917584567115663,0.2000643764163428,0.11464365746298523,0.13307576400679116
3464,0.15030742960719282,0.36622951254572766,0.26684416587706977,0.15030742960719282,0.20180873311803105
3465,0.13539675090831152,0.3547653447871059,0.25973718775758875,0.13539675090831152,0.36047557343881426
3466,0.15476414232845767,0.36430405968045565,0.253079834703996,0.15476414232845767,0.20788991168257678
3467,0.13768755078433031,0.34650617762028924,0.2446372536719179,0.13768755078433031,0.3799233444040746
3468,0.16727053325651361,0.3725127220166901,0.2564843775203529,0.16727053325651361,0.3030381352692566
3469,0.15778857838882193,0.4032236212104978,0.32987008564335174,0.15778857838882193,0.28160349841765775
3470,0.13823277066100004,0.3430731815553172,0.23668082178863442,0.13823277066100004,0.27083333333333326
3471,0.12317976447152107,0.34265075738476586,0.25394198582648964,0.12317976447152107,0.35342926456401963
3472,0.17292094315395348,0.40570133451606477,0.3145607827242225,0.17292094315395348,0.2436032786885246
3473,0.17993340163934418,0.4045339875667088,0.3042011718547291,0.17993340163934418,0.327596690265312
3474,0.1534878384653569,0.3708642149138126,0.27275275289691137,0.1534878384653569,0.22655882884768444
3475,0.13962558869073577,0.3727659209766768,0.2912806645718821,0.13962558869073577,0.2056805765041059
3476,0.14823492893971577,0.33474505637190816,0.20502025486438474,0.14823492893971577,0.15305607707509883
3477,0.1668847978527226,0.376255246848031,0.2637408979906168,0.1668847978527226,0.3120249820029793
3478,0.13776625018503622,0.33622098274782597,0.22090946512557946,0.13776625018503622,0.253975468975469
3479,0.15482450768227654,0.36728866532914095,0.26192831529372884,0.15482450768227654,0.22985151049667174
3480,0.15838359279902625,0.3593534863948894,0.24293978719172638,0.15838359279902625,0.3091766130180886
3481,0.16036385601162315,0.3670754490748678,0.25742318612648923,0.16036385601162315,0.23692669296175134
3482,0.1408078805088961,0.37130175209321864,0.2929877431686451,0.1408078805088961,0.16747714000854577
3483,0.12119485677942715,0.3108762987832608,0.19336288400766727,0.12119485677942715,0.17789724422790745
3484,0.11775641025641036,0.3126757084935198,0.20483859647421881,0.11775641025641036,0.38725938961096873
3485,0.13028537648888233,0.3352696731397975,0.22696859330183028,0.13028537648888233,0.20823957497048406
3486,0.13927419484121267,0.33801656511143197,0.2274847405404386,0.13927419484121267,0.2637562734921498
3487,0.1374484645788994,0.36785535497724153,0.2848137807966843,0.1374484645788994,0.2768171076804551
3488,0.16787592601481613,0.39063009268148285,0.2905083333333333,0.16787592601481613,0.21126601597829364
3489,0.14857322929171668,0.3640578278631078,0.2619691971427822,0.14857322929171668,0.2880739317060671
3490,0.11812647421228666,0.30537647421228664,0.18750000000000006,0.11812647421228666,0.08542033779321923
3491,0.10728787969828443,0.3130979675066145,0.21362017561666025,0.10728787969828443,0.2197765797844562
3492,0.13735245075290847,0.34257582945601067,0.23444675740620438,0.13735245075290847,0.3324288306163306
3493,0.1682898608747874,0.37691317612479125,0.26524663050000774,0.1682898608747874,0.1866320346320346
3494,0.14499014934095447,0.33693026179993363,0.21188022491795835,0.14499014934095447,0.1997025267201188
3495,0.13740217882705008,0.33343554634047234,0.21606673502684448,0.13740217882705008,0.21945127204199755
3496,0.1494730256691213,0.34476296494783604,0.21757987855742944,0.1494730256691213,0.12500322077066606
3497,0.1196546956020742,0.3085654082269934,0.18982142524983842,0.1196546956020742,0.15291384295653737
3498,0.1216937227661763,0.33361647048348925,0.23684549543462596,0.1216937227661763,0.2033798762442831
3499,0.12444772013051912,0.31278182093714224,0.19766820161324627,0.12444772013051912,0.3046920148108695
3500,0.13922690490761966,0.34293957685303383,0.23342534389082836,0.13922690490761966,0.1875440181694867
3501,0.16185408540854077,0.3936079506358193,0.30550773045455704,0.16185408540854077,0.3441241481563482
3502,0.15176702508960566,0.3510810044067744,0.23262795863433744,0.15176702508960566,0.3416197281771053
3503,0.11741280779897469,0.3084259749991339,0.19202633440031833,0.11741280779897469,0.24304990369851684
3504,0.11621112111211127,0.31684691885524785,0.21127159548627317,0.11621112111211127,0.26949897343888723
3505,0.1254647435897437,0.3390879179048417,0.24724634863019618,0.1254647435897437,0.14622893979140317
3506,0.14913331333133303,0.36572197469582923,0.26517732272899225,0.14913331333133303,0.29615029085140143
3507,0.14067827868852467,0.3582383012498808,0.26412004512271237,0.14067827868852467,0.2676903117807073
3508,0.17233284858647818,0.3853467182567344,0.27902773934051234,0.17233284858647818,0.2355371741172958
3509,0.1640800878577252,0.37664137369295914,0.26312257167046793,0.1640800878577252,0.2793330223704674
3510,0.13965015940573872,0.3572180779989012,0.26113583718632505,0.13965015940573872,0.29363718154844776
3511,0.14183398020958782,0.3577731507098588,0.25887834100054197,0.14183398020958782,0.28588568882696236
3512,0.16801840736294515,0.3810488491132239,0.2700608835005574,0.16801840736294515,0.22392681861710617
3513,0.1294660778289811,0.34070172504419244,0.2414712944304227,0.1294660778289811,0.27816040483471677
3514,0.15283576537224583,0.36515834084000254,0.2596451509355133,0.15283576537224583,0.2921352657004831
3515,0.14449013459559254,0.33874870466449697,0.22051714013780888,0.14449013459559254,0.3157524692602297
3516,0.15836614951707356,0.38014263475175525,0.28055297046936345,0.15836614951707356,0.2423391953360241
3517,0.16037804448641352,0.37644670652840995,0.2711373240839928,0.16037804448641352,0.40778884795768755
3518,0.14708433703613322,0.36039154338570056,0.25761441269913465,0.14708433703613322,0.4036609559701023
3519,0.14639357069672126,0.3666960932305916,0.2696050450677406,0.14639357069672126,0.19244397659149304
3520,0.13302474390419855,0.3349256845797594,0.22280188135112172,0.13302474390419855,0.2962017162210672
3521,0.1483942307692307,0.35797990804214597,0.24817135454583056,0.1483942307692307,0.21575044563279855
3522,0.1459202951306247,0.3310143394889441,0.20118808871663868,0.1459202951306247,0.23286007776376633
3523,0.12161907048204346,0.3299963281207102,0.22975451527733362,0.12161907048204346,0.19688047936997088
3524,0.13981032412965194,0.35474970282924495,0.2578787573991861,0.13981032412965194,0.2664867317525013
3525,0.15446247380378988,0.368154042318112,0.26638313702864425,0.15446247380378988,0.22580895292241226
3526,0.11950000000000002,0.3271296519689564,0.22825930393791266,0.11950000000000002,0.20390190406345066
3527,0.13383600409614754,0.34673503672329087,0.24879806525428666,0.13383600409614754,0.2582350649705108
3528,0.16697478151459164,0.3798724109536725,0.2667952588781617,0.16697478151459164,0.22878474809089216
3529,0.1616134843026247,0.4116433707542918,0.33505977290333416,0.1616134843026247,0.2568902218013025
3530,0.1601074602488351,0.3523454236703468,0.22647592684302345,0.1601074602488351,0.21485701716913325
3531,0.14109809565011877,0.34366490778572445,0.23013362427121137,0.14109809565011877,0.3350989688057999
3532,0.1460320615177745,0.37218587086898813,0.28130761870242715,0.1460320615177745,0.1677243397479817
3533,0.14717286914765904,0.3721496512711334,0.2799535642469488,0.14717286914765904,0.34527540619185
3534,0.1500165380043941,0.379948717483919,0.29486435895904983,0.1500165380043941,0.10679499460684999
3535,0.15453634085213036,0.3422122781657857,0.2153518746273107,0.15453634085213036,0.2341654135338346
3536,0.12888276247341926,0.3384894153648562,0.23621330578287386,0.12888276247341926,0.3162060408801271
3537,0.14759570553128853,0.36561425801306735,0.26803710496355765,0.14759570553128853,0.3199193200778643
3538,0.15902329749103944,0.3936055069482489,0.3091644189144189,0.15902329749103944,0.20198042394763704
3539,0.15894783116529862,0.3691302742211231,0.259364886111649,0.15894783116529862,0.2994229880504391
3540,0.1504798321884357,0.38031669339386004,0.29167372241084866,0.1504798321884357,0.18563446451377488
3541,0.15719878496185244,0.36480737681560566,0.25221718370750634,0.15719878496185244,0.3653267892858003
3542,0.1609086547115695,0.380879720558022,0.2809421316929049,0.1609086547115695,0.23783565116615973
3543,0.12767387225940136,0.3513385140220692,0.2653292835253358,0.12767387225940136,0.17775004414777146
3544,0.15919861115000145,0.36466504236292074,0.2509328624258387,0.15919861115000145,0.19340927569760522
3545,0.1312177459713743,0.33206796959862045,0.22470044725449234,0.1312177459713743,0.14756613379008474
3546,0.15481432573029216,0.36561147295011787,0.25959429443965143,0.15481432573029216,0.273702380952381
3547,0.14522292089168357,0.3411139757491422,0.22178210971491724,0.14522292089168357,0.19293563148243625
3548,0.13347027356012564,0.3427487813721277,0.24355701562400417,0.13347027356012564,0.16938285570638512
3549,0.1484837197395158,0.3481994939738731,0.2314315484687146,0.1484837197395158,0.3361178451178451
3550,0.13608782321334986,0.3472770111655188,0.2473783759043379,0.13608782321334986,0.3576536016536017
3551,0.1711798515104966,0.3847153834597417,0.2740710638984901,0.1711798515104966,0.18758730158730152
3552,0.15029096262160768,0.357561631842343,0.2475413384414707,0.15029096262160768,0.21621025603223742
3553,0.1659999999999999,0.3884166686123417,0.28883333722468346,0.1659999999999999,0.319225146692138
3554,0.13321888887555555,0.31888926937225187,0.19334076099339265,0.13321888887555555,0.28065448504983387
3555,0.15205123263326015,0.36981790283163823,0.26853334039675625,0.15205123263326015,0.25401831063214086
3556,0.14749884792626725,0.3688053621908179,0.2736130285291013,0.14749884792626725,0.24454874236721907
3557,0.1558864110229351,0.3851228027205066,0.29747278339514294,0.1558864110229351,0.2690221057862223
3558,0.1953714139344262,0.4215055508434743,0.3172682738180962,0.1953714139344262,0.23618137191277902
3559,0.12707595544459377,0.33967138234310945,0.24219085379703142,0.12707595544459377,0.33859547669782064
3560,0.1692445744574458,0.391101722735248,0.2907142965556044,0.1692445744574458,0.1591710832784844
3561,0.12725087300349197,0.35149722518380644,0.2664927043606289,0.12725087300349197,0.26254244481912464
3562,0.16549719887955178,0.3762825478633194,0.26657069796753524,0.16549719887955178,0.3860014619883041
3563,0.10037884221311484,0.2873913386271737,0.17602499282811784,0.10037884221311484,0.16468376770100915
3564,0.13094393598169535,0.3383265904025561,0.23576530884172153,0.13094393598169535,0.3684375670602921
3565,0.1533097520733968,0.34283822038935113,0.21205693663190864,0.1533097520733968,0.33619484105999176
3566,0.14222277227722777,0.3505030443853636,0.24556054421627174,0.14222277227722777,0.29433385376008336
3567,0.14578070175438587,0.3527123770039444,0.24086335049911706,0.14578070175438587,0.30830076590076594
3568,0.1074959328113241,0.2952111671305577,0.18243046863846715,0.1074959328113241,0.1689373112982679
3569,0.15429242744570437,0.35283433214932464,0.2360838094072405,0.15429242744570437,0.324531048344441
3570,0.1651566342213115,0.3773269004263291,0.2663405324100352,0.1651566342213115,0.3924260624606109
3571,0.11509643954918043,0.3153693698779195,0.21254586065747821,0.11509643954918043,0.36486273583047785
3572,0.15452867934191153,0.36323526609511625,0.25241317350640946,0.15452867934191153,0.2112103470122046
3573,0.14043535780639377,0.3261271473281,0.20038357904341253,0.14043535780639377,0.2569349323882144
3574,0.13031861708742704,0.34696261843988796,0.257288002704922,0.13031861708742704,0.3571638489912241
3575,0.17321997951967233,0.3686707084920936,0.2399014579448426,0.17321997951967233,0.3939050715385729
3576,0.15235665028773254,0.3701629471582226,0.2686125937409802,0.15235665028773254,0.2931655001354222
3577,0.158061987704918,0.3750162321986339,0.2709084889874318,0.158061987704918,0.18311771561771562
3578,0.17219899279597117,0.3907663494493663,0.2851347133067902,0.17219899279597117,0.30958449700769447
3579,0.10977706292810968,0.3262481646872655,0.23794220351831158,0.10977706292810968,0.237852417649867
3580,0.15024737572985317,0.3667402462318181,0.26498574100392985,0.15024737572985317,0.24116129032258068
3581,0.16311089755910047,0.3593608975591005,0.23650000000000002,0.16311089755910047,0.22765718786400263
3582,0.1380316408063923,0.336179806228777,0.22429633084476952,0.1380316408063923,0.22377582894116965
3583,0.16048542349491124,0.36769409284974996,0.2584173387096774,0.16048542349491124,0.1858032555679614
3584,0.14781094474609774,0.34777550518156053,0.2329291208709256,0.14781094474609774,0.2281556152927121
3585,0.1507756314056003,0.39087326421570434,0.31219526562020805,0.1507756314056003,0.14688087406015038
3586,0.11126577615478253,0.3209089052316523,0.22428625815373943,0.11126577615478253,0.2497348315384698
3587,0.12972296770166958,0.34077583452613325,0.24310573364892737,0.12972296770166958,0.40384478645348215
3588,0.1580539384624006,0.39627412000183604,0.31344036307887085,0.1580539384624006,0.19958644133644135
3589,0.15765059142129112,0.36937126419430655,0.2614413455460308,0.15765059142129112,0.3532682433845225
3590,0.14956060606060612,0.3613810624082561,0.2606409126953001,0.14956060606060612,0.3035727199842814
3591,0.16313047661812816,0.3832047145809563,0.2781484759256563,0.16313047661812816,0.32645177575340484
3592,0.11010509739179919,0.3190515200776361,0.22189284537167384,0.11010509739179919,0.1660623041474654
3593,0.15414618665258398,0.35625336654878326,0.24121435979239864,0.15414618665258398,0.3056900170536535
3594,0.1312981510015408,0.36629169950738766,0.2949870970116937,0.1312981510015408,0.24543547420740397
3595,0.16163316410016357,0.3683532170121687,0.2554401058240102,0.16163316410016357,0.2559644230769231
3596,0.1394025902590259,0.3475679979361084,0.243330815354165,0.1394025902590259,0.13153708020374683
3597,0.1387626262626262,0.3631708452693325,0.2738164380134126,0.1387626262626262,0.2614478998206032
3598,0.11366502186834143,0.3122087540321226,0.20308746432756244,0.11366502186834143,0.13657488183743563
3599,0.11699103081555522,0.3245361467746747,0.22909023191823902,0.11699103081555522,0.23523776223776222
3600,0.16044157345309626,0.3786080249792154,0.27233290305223845,0.16044157345309626,0.18426160185170523
3601,0.07822668616070184,0.2603986425216569,0.1493439127219101,0.07822668616070184,0.17674880565736026
3602,0.13435216271143044,0.3431040364490402,0.2395037474752195,0.13435216271143044,0.33300668883961565
3603,0.14018328338381636,0.33180757490641616,0.21124858304519956,0.14018328338381636,0.2744653023743933
3604,0.1577791847375565,0.38669834572568307,0.293838321976253,0.1577791847375565,0.3185227288675564
3605,0.17524844320033947,0.3981598441621622,0.2938228019236454,0.17524844320033947,0.30520745678485905
3606,0.12695811987704914,0.2876118215883112,0.13730740342252418,0.12695811987704914,0.13080250930155257
3607,0.1606251461894615,0.38479033287545295,0.28633037337198286,0.1606251461894615,0.1331081081081082
3608,0.13704135458677424,0.35637420811815324,0.26466570706275794,0.13704135458677424,0.10861627853212705
3609,0.12894871794871804,0.31772322161172173,0.1995490073260074,0.12894871794871804,0.270827646544182
3610,0.1636627358584909,0.3934207629655494,0.30151605421411704,0.1636627358584909,0.29209790625881416
3611,0.13798110122442778,0.3516095264102002,0.25025685037154494,0.13798110122442778,0.2494987468671679
3612,0.14423470759847767,0.33635323930613525,0.21523706341531518,0.14423470759847767,0.11001378612313276
3613,0.13726889907559633,0.3352222107631368,0.22090662337508093,0.13726889907559633,0.27568362193362184
3614,0.15145975135602177,0.3677753757070536,0.2666312487020637,0.15145975135602177,0.12213623097769438
3615,0.15131892636035849,0.3623810606000271,0.25812426847933734,0.15131892636035849,0.2439702769383495
3616,0.15969548872180458,0.37780722797809785,0.27922347851258655,0.15969548872180458,0.21350128008192518
3617,0.1750091136440149,0.40355563893811663,0.31009305058820347,0.1750091136440149,0.2483793794310233
3618,0.15670303272945654,0.35634461186112565,0.23928315826333818,0.15670303272945654,0.2740171957671958
3619,0.14402265745007684,0.3369205366741932,0.21579575844823268,0.14402265745007684,0.41205888376856115
3620,0.10618486493410843,0.3244119512684414,0.23845417266866598,0.10618486493410843,0.27456381189037354
3621,0.1678635810475413,0.37686915774662305,0.2650111533981635,0.1678635810475413,0.14900886503677202
3622,0.13242855771077403,0.3176326611898106,0.1934082069580732,0.13242855771077403,0.26648972207553445
3623,0.18684136362908513,0.3995649638383997,0.285447200418629,0.18684136362908513,0.3877282276546983
3624,0.1546942777110845,0.35488545873810473,0.23838236205404056,0.1546942777110845,0.21311177061742356
3625,0.14518589743589755,0.35564569207783225,0.25391958928386943,0.14518589743589755,0.19952475785699833
3626,0.1401527152715272,0.3561594519700651,0.2580134733970758,0.1401527152715272,0.34061769244734924
3627,0.1746759948159171,0.3925614193453446,0.2857708490588551,0.1746759948159171,0.3024696879348042
3628,0.10978846153846158,0.28721919287967573,0.1638614626824283,0.10978846153846158,0.3405710492706863
3629,0.14256280628062812,0.36603815956408614,0.27595070656691606,0.14256280628062812,0.1786731083393337
3630,0.13468489273957093,0.3272819008662583,0.2081940162533747,0.13468489273957093,0.2095012187253567
3631,0.16515677164377918,0.37500398363100584,0.2626944239744534,0.16515677164377918,0.32123569803674185
3632,0.17243737587289382,0.38813104954560007,0.28138734734541254,0.17243737587289382,0.21345302099334357
3633,0.135863779300743,0.3532030035513166,0.25967844850114724,0.135863779300743,0.28063646343462856
3634,0.15099999999999997,0.3774231527456854,0.2868463054913708,0.15099999999999997,0.26539739500265813
3635,0.15526450384275306,0.37515917933375637,0.2757893509820065,0.15526450384275306,0.3345801008920378
3636,0.14057440858408254,0.33501396610887896,0.21687911504959292,0.14057440858408254,0.2460671312926632
3637,0.14271023356840856,0.35674493376540434,0.2560694003939916,0.14271023356840856,0.16040310381586304
3638,0.15075093500374007,0.3600649106262263,0.25262795124497256,0.15075093500374007,0.2365373563218391
3639,0.12133099673516415,0.333154081694372,0.23664616991841564,0.12133099673516415,0.2616863691803003
3640,0.15495360500562816,0.3666566796499894,0.2574061492887226,0.15495360500562816,0.2853710828491891
3641,0.13087208720872084,0.3186609630842099,0.195577751750978,0.13087208720872084,0.24397739727972284
3642,0.198384203954714,0.43775899137878604,0.34574957484814406,0.198384203954714,0.1980563384343002
3643,0.1631067913779585,0.3960679068147659,0.30892223087361476,0.1631067913779585,0.2607958192384422
3644,0.16564450732209585,0.3896367685435389,0.2969845224428861,0.16564450732209585,0.13454454062805385
3645,0.14210477508761268,0.3517274293429059,0.24824530851058643,0.14210477508761268,0.33673761673761676
3646,0.18402166954740407,0.42601472816500674,0.3389861172352053,0.18402166954740407,0.2602794337666879
3647,0.14799999999999996,0.3519927101623829,0.23998542032476589,0.14799999999999996,0.32051767305777995
3648,0.11451572109363438,0.30884558695705083,0.19965973172683296,0.11451572109363438,0.1784904091591592
3649,0.14620146004098356,0.37027425053862345,0.27714558099527975,0.14620146004098356,0.2710567296996663
3650,0.14941382516552035,0.3751920070022063,0.2815563636733718,0.14941382516552035,0.16522447600903858
3651,0.13432448420141396,0.33159809045945843,0.220547212516089,0.13432448420141396,0.2990946670679291
3652,0.14793784405965377,0.3696893922452802,0.2775030963712529,0.14793784405965377,0.27108044733044734
3653,0.14494698047355548,0.358043805636871,0.2591936503266311,0.14494698047355548,0.2745801994301994
3654,0.17089995839933436,0.3648946185070282,0.2349893202153877,0.17089995839933436,0.19519606542528628
3655,0.18420148133319986,0.3908346853763166,0.26726640808623353,0.18420148133319986,0.3646574046032707
3656,0.14544368709899363,0.3601497146286987,0.25941205505941023,0.14544368709899363,0.11002564102564105
3657,0.14607078853046593,0.37394198848094157,0.2857423999009513,0.14607078853046593,0.1908351254480287
3658,0.17243285924786983,0.3911960596769777,0.2885264008582156,0.17243285924786983,0.3113394350550114
3659,0.14627192982456144,0.3302752063365336,0.20300655302394438,0.14627192982456144,0.3030246604337514
3660,0.16375944698983053,0.38089041422390224,0.28026193446814346,0.16375944698983053,0.17041890120789208
3661,0.10156550683934054,0.2846407153432934,0.16615041700790562,0.10156550683934054,0.2873052465702633
3662,0.13973416242984754,0.34901419351469853,0.24456006216970205,0.13973416242984754,0.3344862829812958
3663,0.12483384536610333,0.30255174810205254,0.1724358054718983,0.12483384536610333,0.15348604965585055
3664,0.19138103157734626,0.44449673895572595,0.36523141475675935,0.19138103157734626,0.2547638248847926
3665,0.15387370898784636,0.3798762819208812,0.2860051458660695,0.15387370898784636,0.1605017421602788
3666,0.12965384615384604,0.3315821744507843,0.22085665659387643,0.12965384615384604,0.3070176059662041
3667,0.13552025856377475,0.3239999051779348,0.20195929322832018,0.13552025856377475,0.21689993028254373
3668,0.1359358974358975,0.3475835842038849,0.2502953735359748,0.1359358974358975,0.3028985507246377
3669,0.13321445830444903,0.34207991603172017,0.24373091545454223,0.13321445830444903,0.12472129250754814
3670,0.17451328135324437,0.41055066073831226,0.3240747587701358,0.17451328135324437,0.3000243056211666
3671,0.140882337878497,0.36498158550063875,0.27419849524428364,0.140882337878497,0.2514195050282192
3672,0.150555524874039,0.37087768587045045,0.2726443219928229,0.150555524874039,0.3214830586975748
3673,0.17134219762364972,0.40922530810301094,0.3217662209587224,0.17134219762364972,0.18764469620136456
3674,0.162156699641187,0.39103247986213685,0.2987515604418997,0.162156699641187,0.24962603692097016
3675,0.15796858486905524,0.3764406175621398,0.2759440653861691,0.15796858486905524,0.24301928072095952
3676,0.11940363111169795,0.3022815337526492,0.17975580528190266,0.11940363111169795,0.22627990094631867
3677,0.1356851353946611,0.3481121539799702,0.24985403717061822,0.1356851353946611,0.2448570292788286
3678,0.1493675856307436,0.3576769089834368,0.2546186467053865,0.1493675856307436,0.2307555789250258
3679,0.16185868365044576,0.38545775593350495,0.2891981445661185,0.16185868365044576,0.30719723734272913
3680,0.14528297829782985,0.36653608162493534,0.273506206654211,0.14528297829782985,0.22544126632954067
3681,0.11502865537103091,0.3024220412827916,0.1827867718235215,0.11502865537103091,0.31616376131944085
3682,0.13974838713552873,0.33373250643203844,0.21696823859301945,0.13974838713552873,0.16697737001941698
3683,0.17776522652265225,0.4026319469061256,0.3007334407669466,0.17776522652265225,0.2679039210233593
3684,0.1577375129541973,0.3872809388118409,0.29608685171528737,0.1577375129541973,0.12775342853603727
3685,0.20669708478833915,0.41269047840395146,0.28298678723122456,0.20669708478833915,0.25064712824547597
3686,0.15224893899575603,0.36532803219822046,0.26115818640492894,0.15224893899575603,0.1937965991563969
3687,0.17559381148345685,0.41775371717692256,0.3323198113869314,0.17559381148345685,0.3485004873764152
3688,0.16825324675324663,0.3832963743826515,0.2730862552588097,0.16825324675324663,0.2603685878283916
3689,0.15310966435532913,0.36117299153633836,0.24912665436201853,0.15310966435532913,0.3390261871460739
3690,0.12545522997805167,0.3270001481422399,0.22308983632837645,0.12545522997805167,0.04002345471521944
3691,0.14255421356519504,0.3632933097021367,0.26847819227388325,0.14255421356519504,0.2629570771675478
3692,0.16885906792138783,0.3818195410228016,0.2709209462028275,0.16885906792138783,0.19051282051282054
3693,0.16636669951409838,0.38631672252379934,0.2869000460194019,0.16636669951409838,0.19257754010695183
3694,0.12376165886201808,0.31470151658006495,0.20087971543609368,0.12376165886201808,0.3088936298372189
3695,0.15215241419080455,0.3662567836726873,0.26120873896376545,0.15215241419080455,0.2142521689451912
3696,0.12989797503112105,0.3573156012933191,0.2768352525243961,0.12989797503112105,0.24137908595950397
3697,0.15712521269142218,0.3650573273689076,0.2518642293549708,0.15712521269142218,0.24688034188034186
3698,0.1302956505736827,0.3348822443137428,0.23017318748012028,0.1302956505736827,0.19087625438668143
3699,0.0936806296136171,0.2823445633814283,0.17532786753562252,0.0936806296136171,0.27059412515964243
3700,0.13753304303278696,0.32770256942392595,0.207339052782278,0.13753304303278696,0.30586158192090396
3701,0.14049999999999987,0.3387992870972407,0.2235985741944816,0.14049999999999987,0.20900078577563364
3702,0.16044384710155354,0.38214514278683265,0.28340259137055807,0.16044384710155354,0.28642232767232767
3703,0.1334395491803279,0.3397929994065722,0.23670690045248866,0.1334395491803279,0.3003200283708758
3704,0.1377729605213125,0.33613454860187175,0.21972317616111853,0.1377729605213125,0.2504634920634921
3705,0.12129420239395869,0.3472339349925748,0.2638794651972322,0.12129420239395869,0.21234133308120684
3706,0.11240079007900795,0.3007821719660033,0.1857627637739907,0.11240079007900795,0.3977947481543782
3707,0.14725691598360657,0.3418061119036249,0.22209839184003677,0.14725691598360657,0.4011293706293706
3708,0.12639244460821225,0.32764099691898096,0.22249710462153738,0.12639244460821225,0.2900538175356766
3709,0.16237147977470545,0.3830944989601504,0.28244603837088983,0.16237147977470545,0.14524171791907178
3710,0.15457761883379312,0.3670087851939484,0.26386233272031057,0.15457761883379312,0.2692430729601782
3711,0.13952645588417767,0.34236516753043683,0.23367742329251825,0.13952645588417767,0.22098599560618554
3712,0.1564231740656683,0.3610145739831505,0.24518279983496433,0.1564231740656683,0.19972730707178493
3713,0.15688319487538793,0.3711914935249199,0.26861659729906406,0.15688319487538793,0.1897846938624198
3714,0.15719878496185252,0.3969620194805035,0.31652646903730197,0.15719878496185252,0.22069086255191733
3715,0.1156727528989686,0.3257334042480817,0.22812130269822628,0.1156727528989686,0.1872802197802198
3716,0.19110404161664654,0.4117814915993846,0.30335489996547604,0.19110404161664654,0.26216883116883116
3717,0.13248839535814322,0.3528815404822779,0.2637862902482693,0.13248839535814322,0.24955441511893134
3718,0.11961672197374124,0.32544528090889424,0.22865711787030613,0.11961672197374124,0.23406381882229615
3719,0.1735864998158556,0.3861740291501844,0.27617505866865755,0.1735864998158556,0.19324488800226725
3720,0.13784365631166673,0.3502586630384408,0.25183001345354805,0.13784365631166673,0.2891030478955008
3721,0.15881152349631983,0.3656726637626818,0.24772228053272388,0.15881152349631983,0.19889523118576102
3722,0.13694566681634485,0.33000261262028496,0.21411389160788025,0.13694566681634485,0.2176900157026525
3723,0.11491399253432452,0.3157237475788111,0.20861951008897323,0.11491399253432452,0.13062550334324355
3724,0.12408381785469572,0.3361005320649114,0.23703342842043146,0.12408381785469572,0.23556307875599464
3725,0.14267718244133612,0.3485306019060787,0.2327068389294852,0.14267718244133612,0.3237034922447426
3726,0.16466237756865756,0.3646182141481452,0.24191167315897535,0.16466237756865756,0.18284339984822104
3727,0.13558911081236802,0.3401627902246839,0.23414735882463178,0.13558911081236802,0.16737933376193126
3728,0.14116433597238406,0.35757708581148046,0.2578254996781928,0.14116433597238406,0.3018377195263605
3729,0.11716762003432121,0.32305814463203697,0.2227810491954315,0.11716762003432121,0.2464166284928997
3730,0.11138951820389814,0.3351608324193527,0.2535426284309092,0.11138951820389814,0.19969963430982923
3731,0.16054002419598754,0.36200265979639606,0.2499252712008171,0.16054002419598754,0.1916571428571429
3732,0.18038912433617865,0.42171110472077356,0.3346439607691898,0.18038912433617865,0.25929598074610394
3733,0.19585541898726078,0.4077783950385861,0.2888459521026506,0.19585541898726078,0.38591100142539914
3734,0.13266452046896024,0.3445466065713058,0.24276417220469113,0.13266452046896024,0.11206528765352297
3735,0.12889188918891897,0.3318840223377011,0.2259842662975643,0.12889188918891897,0.16853577063746555
3736,0.1902431070317287,0.4156527444529242,0.31381927484239097,0.1902431070317287,0.3165623253303609
3737,0.12028968253968256,0.30455896613057265,0.18153856718178019,0.12028968253968256,0.33277366273573167
3738,0.15329451780712283,0.38572898492730423,0.29886893424036276,0.15329451780712283,0.1275686722365812
3739,0.16720651686831825,0.37436940599547247,0.2603257782543084,0.16720651686831825,0.2363422459893048
3740,0.17297423510466983,0.3954699579203395,0.2989914456313393,0.17297423510466983,0.2826928667590823
3741,0.15972445384073297,0.3630218242333012,0.24859474078513638,0.15972445384073297,0.3632931508147025
3742,0.1268620645491803,0.32810055123041604,0.21847697336247135,0.1268620645491803,0.2107995570321152
3743,0.14042351155067928,0.3540002802719354,0.25715353744251235,0.14042351155067928,0.32304172354172356
3744,0.1598172652198963,0.37286231089294,0.2670900913460873,0.1598172652198963,0.3088046452963995
3745,0.12649959010464387,0.308447791661725,0.17589640311416224,0.12649959010464387,0.36640791954745444
3746,0.13349285668524563,0.34211154071178707,0.23723736805308285,0.13349285668524563,0.362677192822523
3747,0.19187266961368443,0.41667218110638116,0.3085990229853934,0.19187266961368443,0.35447665515653837
3748,0.14823811430287262,0.3495981892089758,0.2367201498122063,0.14823811430287262,0.22738696081068965
3749,0.15097576979706806,0.3580262344728961,0.2491009293516561,0.15097576979706806,0.2925481820092476
3750,0.15077903221282332,0.36691518303058684,0.26327230163552695,0.15077903221282332,0.32124781160659027
3751,0.1471864589135234,0.35252076584700887,0.23966861386697086,0.1471864589135234,0.1423196039122775
3752,0.1480955726070824,0.3614005182421036,0.2566098912700424,0.1480955726070824,0.12616264694766033
3753,0.12400320512820519,0.3319650694965961,0.23492372873678186,0.12400320512820519,0.2235926234589337
3754,0.1288783405064559,0.32573639944227073,0.21071611787162972,0.1288783405064559,0.2630165794493079
3755,0.138984613784385,0.3412229266531265,0.229476625737483,0.138984613784385,0.3118828285876341
3756,0.11582811324078082,0.30951142668363363,0.2003666268857056,0.11582811324078082,0.18556152372531684
3757,0.19479508196721307,0.41306287893545035,0.3015355939364745,0.19479508196721307,0.29567764730885715
3758,0.14957558481462374,0.34957918532933363,0.2340072010294199,0.14957558481462374,0.3845764456321268
3759,0.13104801920768305,0.34286775237784606,0.24563946634032593,0.13104801920768305,0.2920920332160858
3760,0.1681684098450552,0.3937433497883437,0.29514987988657687,0.1681684098450552,0.11422419651056022
3761,0.15175373621053226,0.36597586047248354,0.2644442485239026,0.15175373621053226,0.2659809636349225
3762,0.14577354934580125,0.33327423586927013,0.2110013730469378,0.14577354934580125,0.29830785323439873
3763,0.11499999999999994,0.2879462058972567,0.1558924117945135,0.11499999999999994,0.21024314289136425
3764,0.17241924734455857,0.3861859511254311,0.27353340756174505,0.17241924734455857,0.2745909090909091
3765,0.1406889087556349,0.3496292382691813,0.24488065902709272,0.1406889087556349,0.16706037767456444
3766,0.12142383729313194,0.32338237509432877,0.21491707560239365,0.12142383729313194,0.17945185598084146
3767,0.1241634615384616,0.3229326758441815,0.2165384286114398,0.1241634615384616,0.16105683019368094
3768,0.16642583852078396,0.39904121150936056,0.3142307459771532,0.16642583852078396,0.32565849828131843
3769,0.13562508061641,0.35398415720325205,0.25771815317368413,0.13562508061641,0.25192058972907866
3770,0.14015590182593513,0.35419767408430813,0.25808354451674614,0.14015590182593513,0.2755443667443668
3771,0.1303095066532161,0.34214823161408847,0.24167744992174467,0.1303095066532161,0.19683726647000985
3772,0.13516628264208913,0.3442141141897941,0.24209566309540986,0.13516628264208913,0.09261090186231424
3773,0.12611283597408426,0.3154699548249962,0.19271423770182383,0.12611283597408426,0.25530515437292434
3774,0.1420606018779682,0.3486101336447417,0.2420990635335471,0.1420606018779682,0.3164343434343434
3775,0.1255913331519739,0.31431423376135326,0.19344580121875876,0.1255913331519739,0.1731528822055138
3776,0.14147512449760605,0.3430480265135162,0.2291458040318201,0.14147512449760605,0.14631656687376038
3777,0.13683106070617634,0.3460645441795783,0.24046696694680403,0.13683106070617634,0.2899828343236608
3778,0.1847772259801352,0.4000933214598146,0.2876321909593587,0.1847772259801352,0.32615768765133174
3779,0.12379086316345263,0.34588050255665864,0.260179278786412,0.12379086316345263,0.29706539306104524
3780,0.17636768374128964,0.4015443014326445,0.30735323538270976,0.17636768374128964,0.20174284570578965
3781,0.16125300181150698,0.38723511834045854,0.289964233057903,0.16125300181150698,0.2985903062758144
3782,0.1470839770775016,0.33587588339402674,0.21158381263305026,0.1470839770775016,0.1304787047037287
3783,0.136366775578192,0.34282461354435423,0.23491567593232449,0.136366775578192,0.2834947962938393
3784,0.11902163338453661,0.31669021199868086,0.20733715722828852,0.11902163338453661,0.27412794304592175
3785,0.1464241268566841,0.34914036765864065,0.24043248160391312,0.1464241268566841,0.1331008561613083
3786,0.17618471624462018,0.39755299218555734,0.2957365518818743,0.17618471624462018,0.2532901234567902
3787,0.18431814035550972,0.3969599060267427,0.282283531342466,0.18431814035550972,0.14553207372185922
3788,0.1391404215226185,0.3597153426320881,0.2661498422189392,0.1391404215226185,0.14670836978711
3789,0.16821807931321675,0.39471926978940725,0.30100238095238097,0.16821807931321675,0.1496983653669945
3790,0.12130303273041863,0.31873477586020266,0.20686348625956807,0.12130303273041863,0.23154298426823455
3791,0.13722105393914863,0.347518893235252,0.2425956785922067,0.13722105393914863,0.203314722352418
3792,0.16317536837220104,0.3658019877932986,0.2482532388421952,0.16317536837220104,0.3355667761357417
3793,0.17655508766002634,0.3761799267027426,0.25524967808543253,0.17655508766002634,0.24025335480407944
3794,0.14597309730973096,0.3328655974786505,0.20378500033783908,0.14597309730973096,0.20983990958315135
3795,0.1232637674956299,0.3092318647501706,0.18693619450908144,0.1232637674956299,0.2960957537760046
3796,0.13233955201485287,0.3381763830281047,0.23467366202650372,0.13233955201485287,0.2878615457047661
3797,0.1543515625000001,0.35975451873796427,0.24880591247592837,0.1543515625000001,0.09846885521885523
3798,0.15891583065329035,0.3917421260612687,0.30465259081595664,0.15891583065329035,0.23332425025448283
3799,0.18891666666666668,0.39474720173873123,0.26866107014412904,0.18891666666666668,0.19670987926801872
3800,0.15676696105981536,0.3695458193421731,0.26855771656471544,0.15676696105981536,0.2824787344889647
3801,0.14850156626168184,0.3812828148481091,0.30056249717285455,0.14850156626168184,0.29520876084160985
3802,0.16305233431773652,0.3877339977745522,0.29436332691363143,0.16305233431773652,0.07816957112841431
3803,0.12299328584492476,0.3192540239072938,0.21152147612473807,0.12299328584492476,0.2585151155104612
3804,0.1425738659173023,0.32993084289382524,0.20771395395304576,0.1425738659173023,0.23356436029297178
3805,0.14284223631326953,0.3656414905662057,0.2765985085058723,0.14284223631326953,0.22531740770622424
3806,0.16534521136698957,0.38425917046658664,0.2848279181991942,0.16534521136698957,0.27435905871865296
3807,0.15838461538461526,0.3890130298024388,0.29725682883564697,0.15838461538461526,0.18462090105044937
3808,0.1659691004476103,0.38393773917991636,0.27593727746461205,0.1659691004476103,0.3135616029377299
3809,0.14429070660522272,0.33272528926175704,0.20586916531306862,0.14429070660522272,0.2259613241560145
3810,0.14477826894740226,0.3445951724140013,0.23163380693319813,0.14477826894740226,0.32879012955643394
3811,0.12925827388985278,0.33654407082329474,0.2305715938668838,0.12925827388985278,0.237388494580882
3812,0.13943289128067138,0.3490333797726842,0.2432009769840257,0.13943289128067138,0.16934262707356001
3813,0.13750000000000004,0.3429647671710992,0.23592953434219832,0.13750000000000004,0.3032171420243235
3814,0.10237033329997001,0.2936238146495238,0.1865069626991076,0.10237033329997001,0.17473838398866723
3815,0.13910566086065584,0.36325202553961894,0.27629272935792626,0.13910566086065584,0.22880341880341876
3816,0.14050000000000004,0.3404407208970859,0.2268814417941717,0.14050000000000004,0.2816154144620811
3817,0.13769690078760313,0.33119188281407214,0.211989964052938,0.13769690078760313,0.3517825280905848
3818,0.1438091868244982,0.3394524760473252,0.22628657844565392,0.1438091868244982,0.30450576415495956
3819,0.15862003238269293,0.36647259575433766,0.25770512674328955,0.15862003238269293,0.3083250541657621
3820,0.16305233431773652,0.38484134371474027,0.2885780187940075,0.16305233431773652,0.1836047559449312
3821,0.16498037848086544,0.3821287952365834,0.2742968335114359,0.16498037848086544,0.2023098582232708
3822,0.12609683286710777,0.3239407950452804,0.21468792435634543,0.12609683286710777,0.216874788787144
3823,0.14322810683575912,0.35182228097807694,0.24418834828463554,0.14322810683575912,0.19616666666666666
3824,0.1347224103318253,0.363796655231774,0.27814848979989737,0.1347224103318253,0.2655956384733986
3825,0.14245965535448565,0.3427852912752707,0.22865127184157003,0.14245965535448565,0.25764738136239407
3826,0.13750000000000004,0.3407357738453461,0.23147154769069211,0.13750000000000004,0.3229832058779427
3827,0.12876972336065584,0.31023877856148746,0.1839381104016633,0.12876972336065584,0.1372333339255364
3828,0.1674901160627483,0.3939409323078529,0.2969016324902091,0.1674901160627483,0.21595956446299697
3829,0.14429264856557367,0.36987118266600716,0.27915706820086694,0.14429264856557367,0.1981165501430925
3830,0.14776491969704247,0.3411555810324884,0.22078132267089182,0.14776491969704247,0.30530797080025224
3831,0.14655696324331244,0.38154848419952037,0.2969830419124158,0.14655696324331244,0.29444819966781
3832,0.1713787515006003,0.3988711972192599,0.3039848914373192,0.1713787515006003,0.23495446586742466
3833,0.09771099801549199,0.29357126556039265,0.18872053508980138,0.09771099801549199,0.3151206446468848
3834,0.12089823498292704,0.3232096501578424,0.22262283034983088,0.12089823498292704,0.3619881336571326
3835,0.17380785611073077,0.3893441906579317,0.2820726690944018,0.17380785611073077,0.4271929824561404
3836,0.10264912280701759,0.2883708024293091,0.1774433592445831,0.10264912280701759,0.216865535441508
3837,0.15668872031240003,0.37259967625040125,0.2708219118760024,0.15668872031240003,0.297979793833242
3838,0.13525438596491232,0.334495551979843,0.22548233202986134,0.13525438596491232,0.33841067369541045
3839,0.13881219489730123,0.3643021607821468,0.27497993176969104,0.13881219489730123,0.22258417508417508
3840,0.10625834170271165,0.2995712931587067,0.18962590291199005,0.10625834170271165,0.20846673138373176
3841,0.13463471037269867,0.3526533860059566,0.25503735126651583,0.13463471037269867,0.22941904784424472
3842,0.1441405478221822,0.3536349491503775,0.24498880265639056,0.1441405478221822,0.2551253352775245
3843,0.13784294871794867,0.34375972194199406,0.23383354644809073,0.13784294871794867,0.26945205875549383
3844,0.13105276156264029,0.3526543326483334,0.26020314217138624,0.13105276156264029,0.29917113056996447
3845,0.15212072664969337,0.36331766767375734,0.25539388204812796,0.15212072664969337,0.2536835232668566
3846,0.15363461538461548,0.36112000888492224,0.25397078700061354,0.15363461538461548,0.2777714340833536
3847,0.15146372024240073,0.38014606812442564,0.2863646957640497,0.15146372024240073,0.26983552631578944
3848,0.1468530853085309,0.35537113074357696,0.2490360908700921,0.1468530853085309,0.21227793650793653
3849,0.13774714207403194,0.33695868053557043,0.22242307692307695,0.13774714207403194,0.27320469118440727
3850,0.13691249124912486,0.357304880341514,0.2647847781847782,0.13691249124912486,0.12130816223416474
3851,0.18959535383677467,0.401937299690628,0.2806838917077067,0.18959535383677467,0.34711257614311053
3852,0.13859447004608302,0.3406386070684809,0.22908827404479581,0.13859447004608302,0.22430900008466687
3853,0.14869327731092427,0.3727019636870291,0.27901737275220967,0.14869327731092427,0.18332708005956058
3854,0.12800780999935996,0.3332442668862192,0.23047291377371865,0.12800780999935996,0.24936251125963516
3855,0.12368962181389936,0.31555935926887385,0.19673947490994909,0.12368962181389936,0.2689993731626459
3856,0.10446426763842495,0.31862043301719783,0.22331233075754575,0.10446426763842495,0.24885268543035532
3857,0.12635394265232977,0.3394266844099925,0.24314548351532547,0.12635394265232977,0.20138562947086652
3858,0.12900367648532018,0.3409426586730126,0.2468779643753849,0.12900367648532018,0.27101837711009236
3859,0.14787923308366943,0.35617955607395,0.24960064598056125,0.14787923308366943,0.17370238187032083
3860,0.1632109688438754,0.39384253618783016,0.30326313468790955,0.1632109688438754,0.228658428085909
3861,0.16368570187970977,0.3448620446404778,0.20335268552153607,0.16368570187970977,0.3026871980676329
3862,0.14508519469816084,0.3511328147357847,0.24109524007524774,0.14508519469816084,0.2876751229135521
3863,0.12618861199257042,0.32670340376767115,0.21402958355020157,0.12618861199257042,0.28455877841154614
3864,0.17674680367952955,0.39683526556208254,0.29517692376510596,0.17674680367952955,0.19596777950310557
3865,0.15647454908376696,0.3703753652063519,0.26580163224516984,0.15647454908376696,0.3132995754245754
3866,0.14759487473941565,0.3538753193133241,0.24556088914781693,0.14759487473941565,0.29299544754163204
3867,0.17018519475486085,0.39635417302086756,0.30633795653201346,0.17018519475486085,0.14098692251670308
3868,0.15111558613622805,0.34494876708977557,0.223666361907095,0.15111558613622805,0.17554175905395414
3869,0.1600420802295249,0.381852900124651,0.28062163979025223,0.1600420802295249,0.3184706797706798
3870,0.1604472419757831,0.39066175602853226,0.29842902810549815,0.1604472419757831,0.11349028160882679
3871,0.16215821021917737,0.36849694584543424,0.25767747125251383,0.16215821021917737,0.27915103651982454
3872,0.12126180836707144,0.3358996092026759,0.23927560167120882,0.12126180836707144,0.3144282583409856
3873,0.16038159054134166,0.3673777443874955,0.2569923076923077,0.16038159054134166,0.16240003247675877
3874,0.14499038461538452,0.3584337646881214,0.2538867601454736,0.14499038461538452,0.25855129433146673
3875,0.1553529086804054,0.3731380011632148,0.2745701849656188,0.1553529086804054,0.13554165559464182
3876,0.14879438059770161,0.38387533938948754,0.3021619175835719,0.14879438059770161,0.2624182162534436
3877,0.1492649310597242,0.36264416008550204,0.25975845805155573,0.1492649310597242,0.20842372598162068
3878,0.1620751643795596,0.3837823563970999,0.28341438403508046,0.1620751643795596,0.2792335756790285
3879,0.15657543017206885,0.37771950021235945,0.2782881400805813,0.15657543017206885,0.29125543024227224
3880,0.13704188851112975,0.3335833137876084,0.2210828505529574,0.13704188851112975,0.25696007696007694
3881,0.1304442109981232,0.3446682743221865,0.25044812664812666,0.1304442109981232,0.16500191041630813
3882,0.14784145716983244,0.35983918749042787,0.2549954606411909,0.14784145716983244,0.2124988753936122
3883,0.15457127298353504,0.38512538641626815,0.29510822686546606,0.15457127298353504,0.23811183994670232
3884,0.142727564102564,0.3773160401239464,0.29517695204276473,0.142727564102564,0.2751743011510453
3885,0.14491760260397366,0.33547702781847366,0.218118850429,0.14491760260397366,0.25309218232747643
3886,0.11721389726523873,0.3139577613100033,0.2024877280895292,0.11721389726523873,0.34284852402499466
3887,0.13359294871794875,0.3579993469469691,0.2748127964580407,0.13359294871794875,0.32402465704449923
3888,0.1377734608775071,0.34034316823043576,0.22713941470585725,0.1377734608775071,0.16005425158569175
3889,0.1609670850409835,0.37124216732346793,0.2595501645649688,0.1609670850409835,0.2813053012967201
3890,0.14565030341092278,0.35624423760787743,0.25118786839390933,0.14565030341092278,0.3349095607235142
3891,0.13541404290554465,0.3343824993291729,0.22193691284725658,0.13541404290554465,0.08042016806722686
3892,0.18198502869316924,0.40458094495073116,0.30219183251512377,0.18198502869316924,0.3230584078702359
3893,0.1563685942500972,0.37686208918749686,0.28198698987479937,0.1563685942500972,0.27871387871387876
3894,0.16496001401261123,0.3999174932507311,0.31091495847623973,0.16496001401261123,0.37250483812555146
3895,0.13873464334019647,0.3456395987852384,0.2438099108900839,0.13873464334019647,0.2153281483417502
3896,0.13630128205128209,0.3542323625148892,0.25686216092721426,0.13630128205128209,0.28097868910956686
3897,0.15745181522904364,0.3909982867363604,0.3050929430146334,0.15745181522904364,0.2097109961681991
3898,0.11593910256410257,0.3133099876185972,0.20274177010898914,0.11593910256410257,0.16381906478287273
3899,0.16970409412649692,0.40015628346686094,0.30590437868072795,0.16970409412649692,0.19589520981202801
3900,0.14690148058067332,0.34495594575984095,0.22410893035833523,0.14690148058067332,0.21409615768488616
3901,0.12284245821239118,0.33955700919167686,0.2514291019585713,0.12284245821239118,0.21944917321767415
3902,0.1317614581830424,0.3189989706320303,0.1984750248979759,0.1317614581830424,0.3022848229801311
3903,0.1158321266950156,0.3102250241447644,0.19478579489949752,0.1158321266950156,0.2513768115942029
3904,0.14780933662997958,0.35156285200330883,0.2405070307466586,0.14780933662997958,0.31034834411675194
3905,0.15372184737412903,0.36158830400477343,0.25273291326128877,0.15372184737412903,0.30887693492893575
3906,0.1484357189715035,0.3504796838021691,0.2360879296613311,0.1484357189715035,0.17403164937097176
3907,0.16041636654661856,0.37300775140854514,0.26418276972385313,0.16041636654661856,0.19395835483318175
3908,0.15454360436043607,0.36756739701919205,0.263047585317512,0.15454360436043607,0.1656968295358126
3909,0.17493639745974732,0.4013709770601637,0.3058691592008328,0.17493639745974732,0.288855454209141
3910,0.15473231596835824,0.37897006086340645,0.2894754897900966,0.15473231596835824,0.1812565930238344
3911,0.1360243284949607,0.33146833111454765,0.2198880052391738,0.1360243284949607,0.35413337806127954
3912,0.1285914771727129,0.3515010223220358,0.26581909029864575,0.1285914771727129,0.3328789553196333
3913,0.14929326301721757,0.34236355450825195,0.22014058298206876,0.14929326301721757,0.187813787341918
3914,0.1158934971838198,0.31002820783235596,0.19826942129707226,0.1158934971838198,0.06856810035842295
3915,0.13431410256410264,0.33477715614918385,0.22692610717016248,0.13431410256410264,0.3615927334500923
3916,0.14968796992481204,0.3641475677977915,0.25791919574595895,0.14968796992481204,0.23510467386502365
3917,0.17927258178093583,0.4062512538211957,0.30795734408051967,0.17927258178093583,0.1464955742359294
3918,0.15396205053527715,0.3898226345077601,0.306721167944966,0.15396205053527715,0.3283554396795247
3919,0.17415811390864244,0.38939757805123243,0.28247892828517995,0.17415811390864244,0.22961127277327936
3920,0.1567928205354246,0.383861037551697,0.2951364340325449,0.1567928205354246,0.24706148683812615
3921,0.15436362726453798,0.37074851756430083,0.26676978059952566,0.15436362726453798,0.16483344152951204
3922,0.1918670221069444,0.3942419661037668,0.264749887993645,0.1918670221069444,0.1898783284618969
3923,0.12813584277575063,0.3395790768955049,0.24288646823950866,0.12813584277575063,0.21330936911218956
3924,0.17004394470311526,0.3856885086178228,0.278289127829415,0.17004394470311526,0.2794182548053725
3925,0.1393660777158953,0.34327415769830844,0.2328161599648263,0.1393660777158953,0.32050350533305083
3926,0.14223631268141312,0.37324998816255855,0.2880273509622907,0.14223631268141312,0.25417108585858583
3927,0.15750686994165244,0.3737824415275689,0.2685511431718328,0.15750686994165244,0.2528587570621469
3928,0.1709118023553508,0.3860280556881413,0.278232506665581,0.1709118023553508,0.26114864810654687
3929,0.134003560056961,0.34045182219946574,0.23589652428500954,0.134003560056961,0.2666726659715865
3930,0.1426653046999868,0.3512711803872844,0.2492117513745952,0.1426653046999868,0.3245564397288535
3931,0.15217030327294567,0.36631828134247735,0.2652959561390634,0.15217030327294567,0.39888876918288685
3932,0.15554166666666663,0.34978185866422934,0.22248038399512537,0.15554166666666663,0.267429431146028
3933,0.1552537694899191,0.36464283305846,0.25177812713708175,0.1552537694899191,0.2328319343258367
3934,0.14029272927292732,0.3478392223358618,0.24109298612586894,0.14029272927292732,0.3536960801425604
3935,0.151637806698442,0.36893546909353464,0.2675953247901852,0.151637806698442,0.18439615044453755
3936,0.16109603841536618,0.3775489260119791,0.27490577519322584,0.16109603841536618,0.22112917011304106
3937,0.15303807171723657,0.34125095717301046,0.2154257709115478,0.15303807171723657,0.2925739101745423
3938,0.129507512120194,0.3326156929775684,0.2262163617147488,0.129507512120194,0.1991625028389734
3939,0.18111844486077083,0.3881380181951171,0.27003914666869255,0.18111844486077083,0.25310890107716966
3940,0.13506739701454296,0.32911745130106296,0.21410010857304004,0.13506739701454296,0.2281558674463938
3941,0.15782958549554735,0.3756953437948342,0.27173151659857364,0.15782958549554735,0.3356251267574753
3942,0.10766147125186033,0.29029422478367506,0.1712655070636295,0.10766147125186033,0.40346504687259377
3943,0.16112201418848815,0.3492826216249144,0.21932121487285255,0.16112201418848815,0.2681172997011008
3944,0.18756730842310315,0.42424299311637953,0.33135136938655274,0.18756730842310315,0.34552333354028264
3945,0.15369429408163998,0.35518695222564306,0.23798531628800612,0.15369429408163998,0.23365650336380883
3946,0.12940207373271895,0.3420508212578852,0.2442974950503326,0.12940207373271895,0.19486244219472568
3947,0.14952364020757244,0.36132137404023595,0.2545954676653269,0.14952364020757244,0.22045287702932853
3948,0.11276310524209686,0.31948045343693865,0.22343469638968363,0.11276310524209686,0.2705402261506609
3949,0.16130096320385273,0.36725440162294004,0.2529068768381746,0.16130096320385273,0.24233279025250568
3950,0.1248237876563557,0.32274203172679916,0.21283648814088693,0.1248237876563557,0.3429438907345884
3951,0.13665834613415256,0.3302125457659384,0.21210839926357167,0.13665834613415256,0.21135042295599482
3952,0.1513618256430789,0.36907129864537813,0.26741894600459865,0.1513618256430789,0.2555963773069036
3953,0.15780325140809015,0.36081651098801637,0.24502651915985252,0.15780325140809015,0.22024883316851357
3954,0.12530329167400106,0.3172335800620121,0.19986057677602193,0.12530329167400106,0.31920760529381215
3955,0.10838517665130575,0.3113894415852134,0.21100852986781532,0.10838517665130575,0.13388053317572401
3956,0.15248304255208187,0.3636695386292029,0.25337299215424214,0.15248304255208187,0.27399956615642895
3957,0.1367656641604011,0.34687841725689295,0.24122550619298377,0.1367656641604011,0.13909799098460063
3958,0.13773958596010907,0.3237168529557599,0.1989545339913017,0.13773958596010907,0.21491519378616147
3959,0.15610855390794068,0.37022942357691757,0.26524173933795386,0.15610855390794068,0.3437561369649655
3960,0.16884904549659413,0.3821874922281892,0.27467689346319024,0.16884904549659413,0.3934619128651757
3961,0.1587089568358273,0.37901100962175105,0.2796041055718475,0.1587089568358273,0.252993525278964
3962,0.14262623690075582,0.3636911729239063,0.26912987204630096,0.14262623690075582,0.275443919716647
3963,0.13177087602459026,0.32799843534230155,0.21545511863542266,0.13177087602459026,0.3928183765260227
3964,0.1771734552557529,0.3830573827769566,0.2647678550424074,0.1771734552557529,0.1435268475705634
3965,0.13293270250689468,0.3371220040869205,0.2283786031600517,0.13293270250689468,0.12750867066656535
3966,0.11884473789515813,0.319187371960027,0.2146852681297377,0.11884473789515813,0.3663444227932719
3967,0.15687979054719142,0.35527321235981635,0.24178684362524988,0.15687979054719142,0.16967552034793415
3968,0.11889362519201233,0.32422055589045695,0.2226538613968892,0.11889362519201233,0.2546278195488722
3969,0.1728397435897435,0.39261871607960064,0.28555794497971426,0.1728397435897435,0.2750046685340803
3970,0.1810063843157974,0.4185068897639077,0.32700101089622063,0.1810063843157974,0.2352687474461732
3971,0.13996953277989357,0.3595395116158724,0.2631399576719577,0.13996953277989357,0.21906410282240063
3972,0.15560437445739367,0.3684055684063739,0.2636023878979605,0.15560437445739367,0.34901587301587306
3973,0.14283064516129032,0.3436952263306325,0.22972916233868437,0.14283064516129032,0.23211429307327308
3974,0.16185447962822866,0.379886309194868,0.2790636591332787,0.16185447962822866,0.2967473328129066
3975,0.16834991492343107,0.3805634664780708,0.2724271031092794,0.16834991492343107,0.1939379467963539
3976,0.1857409706997807,0.4137638590325228,0.31404577666548406,0.1857409706997807,0.3644197134387352
3977,0.15741556622649058,0.35999932862150874,0.24216752479003628,0.15741556622649058,0.28670032081824537
3978,0.16821791840807185,0.36450424627406,0.24157265573197625,0.16821791840807185,0.3258745267271913
3979,0.1537989431957727,0.3503807660960312,0.22916364580051696,0.1537989431957727,0.22828763942984676
3980,0.16685754301720693,0.3925358168267307,0.2973565476190476,0.16685754301720693,0.18034782608695654
3981,0.1326435462967407,0.3425669582404093,0.24184682388733725,0.1326435462967407,0.30734921680573857
3982,0.17245958383353333,0.390943503443986,0.2839678392209052,0.17245958383353333,0.15221507221507224
3983,0.13943968896600473,0.3404277837293296,0.2239761895266496,0.13943968896600473,0.24087810337810336
3984,0.15539960919982054,0.37841522004238204,0.2810312216851229,0.15539960919982054,0.2112890825498429
3985,0.1392278484059518,0.3470022566426634,0.24554881647342316,0.1392278484059518,0.3734922801213123
3986,0.1410506202480993,0.34170888868389726,0.23031653687159592,0.1410506202480993,0.22956139060507988
3987,0.16956460646064608,0.3835955256636775,0.27506183840606285,0.16956460646064608,0.24892949451752022
3988,0.13980448717948704,0.3483408422337756,0.24107271010857703,0.13980448717948704,0.25692757005191663
3989,0.13116806722689084,0.32689259604803333,0.21344905764228506,0.13116806722689084,0.2883792405851229
3990,0.12779985879491665,0.34178365882128486,0.2469676000527364,0.12779985879491665,0.2839315651519477
3991,0.15162707550454424,0.37155020846615316,0.2758462659232179,0.15162707550454424,0.24258581073126528
3992,0.15182395396312548,0.35440990282005197,0.24517189771385295,0.15182395396312548,0.26806039762706424
3993,0.1259966309084144,0.3150469487520742,0.19410063568731956,0.1259966309084144,0.25833333333333336
3994,0.1750709364322082,0.4085647777161957,0.31998768256797505,0.1750709364322082,0.2689792672237431
3995,0.17481286532160312,0.3939569519740597,0.2892881733049133,0.17481286532160312,0.2974508050089446
3996,0.15384848484848496,0.3575820747443373,0.24546717979170474,0.15384848484848496,0.30336852519898305
3997,0.13253154450471208,0.356029158842191,0.2689952286749578,0.13253154450471208,0.17681649653312792
3998,0.1627998890042035,0.3839569839787687,0.2873141899491305,0.1627998890042035,0.23822943794101034
3999,0.17444825819672127,0.38426132257220497,0.26762612875096736,0.17444825819672127,0.21612353431508755
4000,0.18608974358974356,0.4167531982895316,0.3213269093995761,0.18608974358974356,0.30689202460368137
4001,0.1547765059542144,0.37540566946207676,0.2782583270157247,0.1547765059542144,0.11827642679900743
4002,0.15136338633863392,0.3610556897215255,0.2543846067657832,0.15136338633863392,0.19718167701863354
4003,0.13724069155861063,0.33919487358234557,0.22590836404746983,0.13724069155861063,0.2865478610143244
4004,0.15176443351960675,0.3692167941646075,0.26990472129000154,0.15176443351960675,0.27569322393259404
4005,0.10488023410353721,0.31640376628683564,0.22404706436659683,0.10488023410353721,0.19365354768325066
4006,0.15088878481853732,0.3768640019322027,0.28395043422733074,0.15088878481853732,0.3335886768169959
4007,0.12959551352821658,0.33306530265616485,0.22693957825589656,0.12959551352821658,0.2633263533274623
4008,0.11893806530245685,0.33466217520606784,0.24044821980722197,0.11893806530245685,0.38941423311764484
4009,0.1485510950658962,0.35875205435074176,0.255401918569691,0.1485510950658962,0.2541269841269841
4010,0.11338861809115605,0.3382795575201911,0.2607818788580701,0.11338861809115605,0.24894739602903265
4011,0.15354190533614717,0.3333921546661314,0.20070049865996853,0.15354190533614717,0.2063835953201263
4012,0.15716295265181052,0.34578558984863716,0.21524527439365326,0.15716295265181052,0.1611778925023027
4013,0.13120037129505158,0.3293393978362658,0.21827805308242848,0.13120037129505158,0.3269932271537953
4014,0.15086990050448995,0.3443909123376793,0.2240420236663788,0.15086990050448995,0.3634236825607553
4015,0.16181067673745023,0.35797336714756434,0.2343253808202282,0.16181067673745023,0.16017705331488322
4016,0.1611387239762525,0.3920893642725931,0.3019012805926811,0.1611387239762525,0.25672978752283276
4017,0.15169347739095643,0.35257726471514755,0.23776757464838227,0.15169347739095643,0.27957938415750916
4018,0.17712435963114756,0.3872818996128704,0.2733150799634457,0.17712435963114756,0.17722338830584705
4019,0.21344986610948993,0.44057190813746777,0.3312440840559556,0.21344986610948993,0.22580175098419414
4020,0.16519183840130655,0.3847921869014952,0.2802006970003772,0.16519183840130655,0.20153769223898324
4021,0.14559110477770967,0.3642812591643833,0.2643803087733473,0.14559110477770967,0.18650343682601753
4022,0.1778203380065297,0.3948773404907143,0.2871140049683693,0.1778203380065297,0.238074715700428
4023,0.16850792812685012,0.3994905919421886,0.30796532763067713,0.16850792812685012,0.2854714057871952
4024,0.1517884343836379,0.3603072104633148,0.25203755215935386,0.1517884343836379,0.25164768806073157
4025,0.17024866695489263,0.3914164863069993,0.2913356387042133,0.17024866695489263,0.20874255340292572
4026,0.14649999999999996,0.35189552910052907,0.2417910582010582,0.14649999999999996,0.09621087754421083
4027,0.163686736722522,0.3946414659736348,0.3039094585022256,0.163686736722522,0.22328633904718448
4028,0.15343910256410248,0.3643958295542177,0.25491345398023024,0.15343910256410248,0.265007215007215
4029,0.20649999999999993,0.45765894699951615,0.37331789399903237,0.20649999999999993,0.33428417679766287
4030,0.14653127200563348,0.35127417685272916,0.23948580969419142,0.14653127200563348,0.2646181710899848
4031,0.1141209647703423,0.3283139461813796,0.2353859628220746,0.1141209647703423,0.2741345068384508
4032,0.11609387807377049,0.32870597470970464,0.23422419327186833,0.11609387807377049,0.3108766576077831
4033,0.1764999999999999,0.390142789709422,0.27828557941884413,0.1764999999999999,0.2974199490187863
4034,0.14893595123379785,0.3620420563016775,0.2632122101357594,0.14893595123379785,0.2796631545338442
4035,0.17462777671083796,0.36655658225522014,0.2348576110887644,0.17462777671083796,0.2711098219890592
4036,0.14586286757639833,0.3497837668682019,0.24084179858360724,0.14586286757639833,0.1777048230309073
4037,0.1249643954918034,0.3107412959190236,0.1895538008544405,0.1249643954918034,0.19339318893666715
4038,0.14691156399889407,0.35687974243215037,0.25393635686651256,0.14691156399889407,0.17247471304848355
4039,0.15541232108898012,0.36394882262507844,0.25607300307219666,0.15541232108898012,0.12080405673003383
4040,0.10910056005600563,0.3098769085010122,0.20855269689001313,0.10910056005600563,0.35582215226686786
4041,0.1598928435622481,0.37351773888651363,0.2652497906485311,0.1598928435622481,0.20920286576168928
4042,0.1386418578959377,0.3465977513555554,0.2439117869192354,0.1386418578959377,0.29031041409430275
4043,0.14232692307692302,0.347419117253123,0.23618438835240002,0.14232692307692302,0.1890157528852382
4044,0.15287820512820505,0.3631149290648806,0.253473447873351,0.15287820512820505,0.178497059635192
4045,0.12616726690676267,0.34562957015849055,0.2549246065034557,0.12616726690676267,0.20964339457567813
4046,0.1753880062080993,0.40561108734110995,0.31044616226602123,0.1753880062080993,0.1526634694850604
4047,0.15218302757988234,0.390244654059153,0.30812325295854126,0.15218302757988234,0.202721864342554
4048,0.17124237011166474,0.3689118103497061,0.24033888047608276,0.17124237011166474,0.16505942205942206
4049,0.15312091125249022,0.35503110719600584,0.24282039188703125,0.15312091125249022,0.20960501792114702
4050,0.1546762820512822,0.36559287429170445,0.2608331844808446,0.1546762820512822,0.2715720602373144
4051,0.1514037504600073,0.3939048358832754,0.31900217084653615,0.1514037504600073,0.23041145238435176
4052,0.1640198803180851,0.3826354846422682,0.28023120864836626,0.1640198803180851,0.3115939110070257
4053,0.17343081558424928,0.3568132523862417,0.21476487360398483,0.17343081558424928,0.18291751530500805
4054,0.15822842232035314,0.3853841381968879,0.28831143175306934,0.15822842232035314,0.3572198770064624
4055,0.11004271348737411,0.30459686280358866,0.19410829863242918,0.11004271348737411,0.2940531452815045
4056,0.13608782321334983,0.3340938718878889,0.22101209734907823,0.13608782321334983,0.19597236119112355
4057,0.14457167314677044,0.35660672857422554,0.25407011085491027,0.14457167314677044,0.25474093865328706
4058,0.14157966188524587,0.3465980984556388,0.23603687314078592,0.14157966188524587,0.20865837668303938
4059,0.10813141025641029,0.3005343811890154,0.18680594186521016,0.10813141025641029,0.2450038191563615
4060,0.15026939700928146,0.35917435732674174,0.25380992063492064,0.15026939700928146,0.18989220630964526
4061,0.200385090321057,0.4292623434301675,0.322754506218221,0.200385090321057,0.303885197144389
4062,0.12823258887273695,0.3421353086202725,0.24380543949507122,0.12823258887273695,0.2835228516694034
4063,0.14847847945210968,0.3524420289804774,0.24192709905673548,0.14847847945210968,0.2500214845833778
4064,0.1508747490967483,0.3431863730620982,0.22262324793069982,0.1508747490967483,0.21735739265450643
4065,0.15205175282804534,0.3627663308528113,0.2564291560495319,0.15205175282804534,0.13956511754499368
4066,0.15516843270821074,0.37538925266599055,0.2794416399155597,0.15516843270821074,0.1823365384615384
4067,0.16386531513448416,0.3887755938801288,0.2968205574912892,0.16386531513448416,0.34217880559985814
4068,0.15209423769507807,0.36172632374090885,0.25226417209166163,0.15209423769507807,0.2650292397660819
4069,0.1434373936542889,0.37414192521746814,0.28740906312635844,0.1434373936542889,0.19029809893809901
4070,0.13686132511556248,0.34924204024136496,0.25376143025160497,0.13686132511556248,0.19495375923695374
4071,0.16751940749309174,0.3822877406095433,0.2785366662329032,0.16751940749309174,0.24488012807013684
4072,0.10804700074836217,0.3198848814552355,0.23067576141374668,0.10804700074836217,0.2968067115617433
4073,0.14365501238242695,0.3659788642333407,0.27264770370182745,0.14365501238242695,0.17515211640211636
4074,0.14191676968685848,0.36183751559520483,0.26684149181669264,0.14191676968685848,0.25640838206627675
4075,0.1463249232996931,0.3728433678748804,0.2840368891503746,0.1463249232996931,0.23042105263157903
4076,0.14837971807548916,0.37791467688023517,0.29106991760949197,0.14837971807548916,0.17314746877902376
4077,0.1478152166954741,0.35774644524214017,0.25286245709333216,0.1478152166954741,0.24705615476801918
4078,0.1653717948717948,0.4029418392476375,0.3161400887516853,0.1653717948717948,0.3044343341049119
4079,0.09699334477887304,0.2801630099930904,0.16633933042843474,0.09699334477887304,0.2853005770041168
4080,0.1495755848146238,0.3638388790651762,0.26252658850110494,0.1495755848146238,0.28399608241492175
4081,0.15491521072981346,0.36217810678859375,0.25452579211756055,0.15491521072981346,0.3493035802243659
4082,0.15040105062311854,0.35194973068119745,0.23409736011615787,0.15040105062311854,0.32702210570838025
4083,0.16253970286885236,0.37050684736297484,0.2559342889882449,0.16253970286885236,0.1991064491064491
4084,0.14884836454112355,0.34603809701664373,0.22737946495104042,0.14884836454112355,0.22532601455216228
4085,0.1592661232145432,0.36172414798547126,0.241916049541856,0.1592661232145432,0.23765044120718465
4086,0.16520023020718652,0.4039501343310868,0.31849980824780055,0.16520023020718652,0.283759930402877
4087,0.15907651886698024,0.3709773753655231,0.26080171299708577,0.15907651886698024,0.35110166360679396
4088,0.13385346167907403,0.35911373019992104,0.26852053704169404,0.13385346167907403,0.11882273383481495
4089,0.1841750247000987,0.41194310124225664,0.3115361530843158,0.1841750247000987,0.2533682916078474
4090,0.11766576205514924,0.3261949112985473,0.227058298486796,0.11766576205514924,0.3066967654381192
4091,0.1635954941116231,0.3816720375024127,0.27915308678157913,0.1635954941116231,0.274035197740113
4092,0.17209306157918564,0.36845860717008816,0.24373109118180517,0.17209306157918564,0.32285815162472453
4093,0.15365014556827689,0.3697776600917758,0.26525502904699777,0.15365014556827689,0.2746779209004096
4094,0.12011315183665303,0.3331814453759789,0.23713658707865168,0.12011315183665303,0.2582357597501227
4095,0.13242577630292252,0.3168929523510201,0.1939343520961952,0.13242577630292252,0.15849938293041996
4096,0.1274914958639339,0.3338050709560829,0.23062715018429805,0.1274914958639339,0.12842240501018817
4097,0.15423494493977974,0.35372104245769964,0.23497219503583977,0.15423494493977974,0.25985210874591397
4098,0.14667445775020432,0.35798382319630545,0.2506187308922022,0.14667445775020432,0.2266276502511208
4099,0.11205860262218648,0.32636370053975383,0.2336101958351347,0.11205860262218648,0.2178579310344827
4100,0.11266151181442534,0.3372968730336402,0.2572707224384298,0.11266151181442534,0.27104066811909944
4101,0.1871434573829531,0.4153525612411394,0.3134182077163725,0.1871434573829531,0.3581644757193347
4102,0.1012459524353532,0.29830382417204654,0.19211574347338667,0.1012459524353532,0.15239794645919688
4103,0.14094560104093687,0.34111136133787257,0.22533152059387138,0.14094560104093687,0.23331094664331284
4104,0.11435550528629411,0.31794268371611173,0.21317435685963518,0.11435550528629411,0.22885756455997278
4105,0.13346219621962202,0.315007546957248,0.18609070147525195,0.13346219621962202,0.21853035566583953
4106,0.16644391110257753,0.3810502943742661,0.273212766543377,0.16644391110257753,0.2796303107241903
4107,0.16822772657450077,0.3727716660306299,0.25408787891225826,0.16822772657450077,0.26102878202878205
4108,0.12179226844001911,0.31779558281947834,0.2100066287589185,0.12179226844001911,0.16516805266805262
4109,0.1530820227961333,0.350616714052951,0.22806938251363534,0.1530820227961333,0.25290573706994757
4110,0.14945512820512818,0.367464489264098,0.26601872211793964,0.14945512820512818,0.17743329831932775
4111,0.15486315924219138,0.3795358196466836,0.2853453208089843,0.15486315924219138,0.28676258991142517
4112,0.15334247232900383,0.3717174613272905,0.2727499779965733,0.15334247232900383,0.2676768772024939
4113,0.16634438443844385,0.3765036054311107,0.2653184419853337,0.16634438443844385,0.32110477389726305
4114,0.15881433159373748,0.3593208595974847,0.2440130560074944,0.15881433159373748,0.13456545856102933
4115,0.1401249999999999,0.358879211740017,0.2615084234800341,0.1401249999999999,0.19030380460588792
4116,0.1362049648118757,0.34811187923884074,0.24481382885393002,0.1362049648118757,0.3672923276416237
4117,0.12816451017376085,0.32424884605825366,0.20816867176898562,0.12816451017376085,0.3954075780849975
4118,0.10866061606160618,0.31009950748106757,0.20787778283892275,0.10866061606160618,0.2678100721280807
4119,0.1237868575514943,0.31570772239539574,0.19484172968780292,0.1237868575514943,0.1854210384718859
4120,0.1377734608775071,0.35242927305774263,0.251311624360471,0.1377734608775071,0.2915499192078935
4121,0.10673983524954855,0.3059448637530961,0.20041005700709513,0.10673983524954855,0.20521501272935697
4122,0.1316877790401818,0.3525019432456796,0.2636283284109957,0.1316877790401818,0.35948136506587225
4123,0.12351544824717205,0.33609544086649873,0.24115998523865348,0.12351544824717205,0.23901894586894584
4124,0.154844444844715,0.3697617607437522,0.2648346317980744,0.154844444844715,0.1069559268747089
4125,0.14157966188524587,0.35803658317348497,0.2589138425764782,0.14157966188524587,0.06892385354758232
4126,0.13329096186567926,0.32752509113590056,0.20846825854044276,0.13329096186567926,0.2002244121841518
4127,0.16422842232035334,0.3890628510757402,0.29566885751077365,0.16422842232035334,0.22047131276771936
4128,0.15823576218596738,0.37033069510396244,0.26118986583599013,0.15823576218596738,0.2075939130981576
4129,0.14089268926892692,0.318110759039754,0.18243613954165416,0.14089268926892692,0.3483283853565321
4130,0.15298786579727908,0.3666262308167885,0.26027673003901897,0.15298786579727908,0.23798965254992566
4131,0.12375700934579442,0.3277876024622489,0.22006118623290902,0.12375700934579442,0.33442501942501945
4132,0.12019851434426239,0.3032547104681892,0.1811123922478537,0.12019851434426239,0.2084368246039593
4133,0.16989195598444162,0.404312147775397,0.3128403835819108,0.16989195598444162,0.35732253468316466
4134,0.13688656998208212,0.325200558868564,0.20562797777296388,0.13688656998208212,0.29217848542925945
4135,0.16345718287314917,0.3838613371954751,0.28180830864465184,0.16345718287314917,0.18414942017352748
4136,0.12780075038782066,0.31329239088869093,0.1929832810017406,0.12780075038782066,0.20199095022624428
4137,0.14342503720535765,0.35109391387825584,0.24333775334579638,0.14342503720535765,0.16670582839330944
4138,0.12136594637855139,0.29892711260648436,0.16812233245586589,0.12136594637855139,0.1991705570291777
4139,0.14926093104372412,0.3476287958391808,0.22973572959091332,0.14926093104372412,0.2182666666666667
4140,0.13997117794486216,0.359595652372274,0.2622489488548237,0.13997117794486216,0.2046166375337676
4141,0.14176872669664434,0.37135364827476675,0.28816984315624483,0.14176872669664434,0.2699951725077321
4142,0.13264423150447324,0.33246380202259257,0.22763914103623867,0.13264423150447324,0.2545645933014355
4143,0.10821540575460711,0.3040728845033174,0.19671495749742046,0.10821540575460711,0.09430509207761717
4144,0.2011336348108531,0.42191193057545895,0.30855659152921167,0.2011336348108531,0.21816904428904432
4145,0.12527928821750334,0.2947993509941472,0.15504012555328783,0.12527928821750334,0.23249976736099764
4146,0.09916006402561028,0.27817534460700505,0.1560305611627895,0.09916006402561028,0.30346363971945367
4147,0.13015088060352242,0.3338689443097142,0.22743612741238353,0.13015088060352242,0.2018909201107343
4148,0.15259378150453662,0.3544839412297208,0.23978031945036835,0.15259378150453662,0.24986253908128905
4149,0.14815492878770892,0.3623926760381938,0.26347549450096985,0.14815492878770892,0.31931035736149377
4150,0.1422363126814131,0.3572681200132063,0.2560636146635862,0.1422363126814131,0.36382751751172804
4151,0.15798397435897427,0.3732301649972348,0.2664923812765211,0.15798397435897427,0.28405888595362283
4152,0.15330709165386583,0.38792336274729433,0.30423254218685697,0.15330709165386583,0.24782051282051282
4153,0.16279496717986863,0.3885708693844534,0.29355180440916956,0.16279496717986863,0.37951733909938246
4154,0.17042109500805153,0.39532275629243135,0.30280332256875964,0.17042109500805153,0.25270634920634927
4155,0.1330592055862736,0.3361303708783918,0.22314233058423644,0.1330592055862736,0.2547333396530477
4156,0.0871308987123537,0.29460152561611097,0.20594125380751455,0.0871308987123537,0.3728302471184266
4157,0.1524341394782874,0.37570212747209036,0.28353597598760594,0.1524341394782874,0.23179108475103508
4158,0.164131430584919,0.3758768270584353,0.2684907929470326,0.164131430584919,0.2568614595379004
4159,0.15460384345911315,0.372269764591057,0.26933184226388757,0.15460384345911315,0.16528081494057728
4160,0.12967467444993275,0.3332588979139264,0.23016844692798732,0.12967467444993275,0.27514680087354504
4161,0.15004208981084854,0.35933718929163533,0.25559019896157353,0.15004208981084854,0.4341968464495473
4162,0.15357176914830642,0.37070097503597416,0.2702584117753355,0.15357176914830642,0.12447087496384689
4163,0.16320296881187515,0.3821570800933437,0.279908222562937,0.16320296881187515,0.26444058740570364
4164,0.16111565408867987,0.3750866319290571,0.2709419556807545,0.16111565408867987,0.2796602570615728
4165,0.1480597537784006,0.3689857040561256,0.27185190055544994,0.1480597537784006,0.32542470241622784
4166,0.1351562500000001,0.33711939610212355,0.22892629220424698,0.1351562500000001,0.2653410772417875
4167,0.13099209920992094,0.3307492930557743,0.21951438769170667,0.13099209920992094,0.23561039853412735
4168,0.15250000000000005,0.3712791269344714,0.27255825386894267,0.15250000000000005,0.2708995623619426
4169,0.13174488497953993,0.32705158315732596,0.21161339635557208,0.13174488497953993,0.3146841742204356
4170,0.11839595746043952,0.3008075002467074,0.17982308557253573,0.11839595746043952,0.30518264149022495
4171,0.1434264771781576,0.3439730476696074,0.23109314098289957,0.1434264771781576,0.30460154914529913
4172,0.1462531253125313,0.3653049710526609,0.2681036914802592,0.1462531253125313,0.30136734729652415
4173,0.15888239906546547,0.3689301992466064,0.26009560036228196,0.15888239906546547,0.3124600737477337
4174,0.11249167334060418,0.3036307670265706,0.18527818737193283,0.11249167334060418,0.26248790662074245
4175,0.12176574500768052,0.31071192517551594,0.19189236033567084,0.12176574500768052,0.16976272669397036
4176,0.1374537972728476,0.34904890720806736,0.24419021987043957,0.1374537972728476,0.22121328177288616
4177,0.15843673359978558,0.38181583770388966,0.2867582082082082,0.15843673359978558,0.36075582075582074
4178,0.12144343109489758,0.3154912388508845,0.20209561551197383,0.12144343109489758,0.38208824587008483
4179,0.15824242424242427,0.3906186858360067,0.3077525231871649,0.15824242424242427,0.2356275138327304
4180,0.13214912280701763,0.33025567094087516,0.22121309626771507,0.13214912280701763,0.19603921568627453
4181,0.14243216049109927,0.3312477924242115,0.2106312638662245,0.14243216049109927,0.2016787439613526
4182,0.17774700698802803,0.41931248330182,0.33513095262758413,0.17774700698802803,0.2365925085096195
4183,0.1311576919227305,0.3234839755173302,0.2076525671891994,0.1311576919227305,0.25134838877368565
4184,0.13876799083024727,0.35484700368706423,0.25515802571363394,0.13876799083024727,0.31505457617829735
4185,0.14808735830409045,0.3552864296249265,0.2453981426416721,0.14808735830409045,0.2129152005013742
4186,0.14737847118005115,0.3621151146535476,0.25947328694699295,0.14737847118005115,0.1793701774535579
4187,0.13663281250000003,0.33929566145228995,0.23132569790457994,0.13663281250000003,0.17736952861952865
4188,0.1348111346018323,0.3200917984401798,0.19656132767669504,0.1348111346018323,0.2597437207899895
4189,0.13951260936695825,0.3510705101723342,0.2451158016107519,0.13951260936695825,0.03927932270423927
4190,0.10044320709131346,0.2823229215480585,0.16375942891349007,0.10044320709131346,0.27452777777777776
4191,0.09969253838243583,0.28986508472666134,0.18134509268845098,0.09969253838243583,0.21773901254195374
4192,0.17245997535960564,0.4056593956764065,0.3143988406336017,0.17245997535960564,0.3398239299280965
4193,0.1643486758839455,0.37673824823565205,0.26477914470341307,0.1643486758839455,0.31301220279624614
4194,0.17528343821556094,0.39654756216251313,0.2945282478939043,0.17528343821556094,0.14037897498164992
4195,0.1605758303321329,0.35688844512099516,0.23462522957772453,0.1605758303321329,0.15730949319618562
4196,0.1410112044817926,0.35141774209940413,0.2468130752352229,0.1410112044817926,0.28423225562014465
4197,0.16470914304939194,0.3747720767273175,0.260125867355851,0.16470914304939194,0.1860745935436158
4198,0.13071318707261156,0.32495335114864665,0.21048032815207016,0.13071318707261156,0.3013012536938665
4199,0.18354008864141827,0.397548776777369,0.2840173762719015,0.18354008864141827,0.1678341337241671
4200,0.11651145624542418,0.32170740341676296,0.22039189434267753,0.11651145624542418,0.2684684368552903
4201,0.13230791516234647,0.3415684991954333,0.23652116806617368,0.13230791516234647,0.17851372924648784
4202,0.12572054303278696,0.33018719377549793,0.227933301485422,0.12572054303278696,0.21150218697882245
4203,0.14105122048819524,0.3658801350742613,0.27565782917213216,0.14105122048819524,0.31967508136348066
4204,0.1596591087412531,0.3653035229495947,0.25328882841668304,0.1596591087412531,0.21335261729088476
4205,0.12900800320128053,0.34636243031978253,0.25270885423700395,0.12900800320128053,0.32285167215733246
4206,0.1388510348813409,0.33742897339492595,0.22715587702717005,0.1388510348813409,0.3657528781752959
4207,0.133076979706805,0.32373186076670785,0.20230976211980578,0.133076979706805,0.33862032276391413
4208,0.17418394777265736,0.3970492740138523,0.29573065248238983,0.17418394777265736,0.31692203703703703
4209,0.1477047092125578,0.3668587694690954,0.2643081205130751,0.1477047092125578,0.26405694117363526
4210,0.14243186475409833,0.2998857562219767,0.14190778293575673,0.14243186475409833,0.2840795331308862
4211,0.13420088342615713,0.3499467130848899,0.2554916593174656,0.13420088342615713,0.3820168414287396
4212,0.16274688355123126,0.3877805136390008,0.291067260175539,0.16274688355123126,0.20108468493026216
4213,0.13708640552995396,0.34298200710816745,0.23579120315642701,0.13708640552995396,0.3444342806072736
4214,0.14752320232023192,0.35866969565849605,0.25329298667652816,0.14752320232023192,0.34752763024740757
4215,0.1658182894821074,0.3702494483944816,0.25386231782474833,0.1658182894821074,0.2772988833452127
4216,0.15697854579497583,0.36255511985734545,0.25015314812473916,0.15697854579497583,0.27936160211210925
4217,0.15225693902775617,0.36529048882895265,0.2610670996023931,0.15225693902775617,0.2496443801625623
4218,0.12910202252944192,0.34148958078108393,0.24477511650328398,0.12910202252944192,0.14547219741563355
4219,0.13984814853334715,0.3430964113351297,0.2334965256035651,0.13984814853334715,0.31411337709422393
4220,0.09712025164337308,0.28825554592567165,0.17727058856459724,0.09712025164337308,0.20766137109327262
4221,0.15759346628307566,0.3693648168315804,0.26054270109700944,0.15759346628307566,0.19243737680138084
4222,0.14554796560503436,0.3491988327283262,0.23930173424658358,0.14554796560503436,0.23016527791919808
4223,0.12575000000000006,0.3426367776607689,0.24777355532153764,0.12575000000000006,0.21056910457913236
4224,0.09871679686718753,0.2932736626452745,0.18811373155617392,0.09871679686718753,0.24235416015062033
4225,0.11613346841917498,0.29768837248129804,0.17810980812424618,0.11613346841917498,0.1628285043036107
4226,0.142681441460976,0.32854242939410333,0.2047219758662547,0.142681441460976,0.16154881420599132
4227,0.13255659048716484,0.31677424921732356,0.19143531746031747,0.13255659048716484,0.22076884920634923
4228,0.1662040746838434,0.3862366405539217,0.28206513174015657,0.1662040746838434,0.25203780234348216
4229,0.12167507684426239,0.31456360148199963,0.20177704927547457,0.12167507684426239,0.18959591627821254
4230,0.10083993597438982,0.3003377681955898,0.2009956644424,0.10083993597438982,0.18604607220199423
4231,0.14051839760593082,0.33178678623497526,0.21053677725808892,0.14051839760593082,0.30459209495209494
4232,0.0987113217213115,0.29958589173659467,0.1987491400305663,0.0987113217213115,0.37819597069597066
4233,0.15470085307639675,0.37552252607372394,0.2766433459946544,0.15470085307639675,0.28521043846435695
4234,0.13416025156175593,0.3535628154334275,0.2598051277433431,0.13416025156175593,0.22055166583685998
4235,0.14631933859036372,0.3465930195276911,0.23054736187465477,0.14631933859036372,0.10963425778766689
4236,0.12940366950416,0.3403754404877456,0.2389435419671712,0.12940366950416,0.23439344847273766
4237,0.1488527410964387,0.35019390473533074,0.2366823272777841,0.1488527410964387,0.2329107692307693
4238,0.13816244239631328,0.3453772828695011,0.23942968094637548,0.13816244239631328,0.15027478741219202
4239,0.1525937815045367,0.37746432235609023,0.2857410817031071,0.1525937815045367,0.26616095880975343
4240,0.15049269670358764,0.35742875744228,0.24387212147738463,0.15049269670358764,0.23153979429233668
4241,0.16460555068793484,0.3666214177957374,0.2480317342156052,0.16460555068793484,0.17590533101550046
4242,0.149736627690385,0.3777707671358966,0.29206827889102316,0.149736627690385,0.16605557814523658
4243,0.11438953802336892,0.3305019399902387,0.2422248039337396,0.11438953802336892,0.2029226006191951
4244,0.1507499889678302,0.3549296629937274,0.23935934805179443,0.1507499889678302,0.12230751760163527
4245,0.1539361899729389,0.3601962681142278,0.2505201562825778,0.1539361899729389,0.1851687115052969
4246,0.14172453600905785,0.3541624211189222,0.2538757702197288,0.14172453600905785,0.3234700683452436
4247,0.15478315412186378,0.37903999682413114,0.28451368540453476,0.15478315412186378,0.0574571503884143
4248,0.1384356069697115,0.35891073112293814,0.26695024830645325,0.1384356069697115,0.16617829247882865
4249,0.14628092312369256,0.3632012700394639,0.2648406938315427,0.14628092312369256,0.2109601694336271
4250,0.1688879921858737,0.3664621263504091,0.24314826832907074,0.1688879921858737,0.0792095120005704
4251,0.1601373471608732,0.3753451849446516,0.27141567556755675,0.1601373471608732,0.1986821165951601
4252,0.1535564933427779,0.34912370424603895,0.22513442180652204,0.1535564933427779,0.19412007422279634
4253,0.16804883975823132,0.3826593425087944,0.27422100550112627,0.16804883975823132,0.32026667888563043
4254,0.14156280628062803,0.3365832732246561,0.217040933888056,0.14156280628062803,0.1780579422359695
4255,0.13139740876043848,0.3392146789146577,0.23763454030843845,0.13139740876043848,0.1634734299516908
4256,0.10759429648211058,0.29690348806157596,0.18261838315893086,0.10759429648211058,0.2481803788548616
4257,0.17621217455313556,0.39338316322201744,0.2843419773377637,0.17621217455313556,0.3453928790393283
4258,0.13645959135346164,0.3651512380584562,0.281383293409989,0.13645959135346164,0.27599118888563634
4259,0.1172576052737899,0.30655294852218096,0.19059068649678207,0.1172576052737899,0.24476722149455798
4260,0.14666366090691046,0.36812737898439024,0.2699274361549595,0.14666366090691046,0.25607787893547135
4261,0.10497125554008867,0.29721395654901134,0.18748540201784533,0.10497125554008867,0.20711592120606362
4262,0.1364023902390239,0.32193420388663796,0.1960636272952282,0.1364023902390239,0.30203851851851854
4263,0.1498446989191971,0.37096291147559296,0.2802364251127917,0.1498446989191971,0.29306758229138896
4264,0.12231234079366862,0.30539795569624895,0.17817122980516067,0.12231234079366862,0.2716692573216998
4265,0.1461726690676271,0.37364593036783067,0.2839465226004072,0.1461726690676271,0.17991229869528758
4266,0.17922101088404352,0.4165579617843323,0.32767390180057754,0.17922101088404352,0.08242954171656519
4267,0.14500117823093317,0.3707359453050493,0.2804695341482322,0.14500117823093317,0.2865916366383844
4268,0.1410865335381465,0.3574831784166745,0.26079328975705596,0.1410865335381465,0.2797114386218551
4269,0.17500890374513406,0.3943935718459582,0.2897693362016483,0.17500890374513406,0.3098977206312098
4270,0.1063190101039215,0.30418397813461207,0.20272993606138107,0.1063190101039215,0.18346132000283247
4271,0.1538482491517829,0.36703057210015044,0.26336464589673514,0.1538482491517829,0.17935074647389723
4272,0.11521084084336342,0.2982952635574621,0.17616884542819738,0.11521084084336342,0.17427756209437373
4273,0.127435018195226,0.3608821682511757,0.28889430011189937,0.127435018195226,0.1954991520633126
4274,0.15452360236023605,0.3655117273461661,0.2589762499718602,0.15452360236023605,0.24982287238476292
4275,0.11574948796722993,0.32842796935944024,0.23535696278442061,0.11574948796722993,0.25214912280701757
4276,0.15534647163376072,0.36766214588248386,0.2596313484974462,0.15534647163376072,0.26081752622377624
4277,0.14589629426659367,0.352932240924412,0.2450718933156366,0.14589629426659367,0.1274645262145262
4278,0.1256821391260493,0.32699805148776395,0.2216318247234294,0.1256821391260493,0.28195187422107176
4279,0.11247570812943404,0.31942356857593995,0.2208957208930119,0.11247570812943404,0.21232734243949197
4280,0.1482803886055001,0.37106426469459813,0.27456775217819607,0.1482803886055001,0.2793405883522162
4281,0.15564957650388228,0.35895747680990864,0.2476158006120528,0.15564957650388228,0.2157415360261545
4282,0.16027559206417835,0.3717168708676312,0.2648825576069057,0.16027559206417835,0.2054828548644338
4283,0.13204545454545458,0.3292753179374851,0.22445972678406106,0.13204545454545458,0.24945948764421755
4284,0.1441506656426012,0.37337246485297904,0.2884435984207558,0.1441506656426012,0.1757801367911086
4285,0.15748553698328496,0.3656464249571956,0.25232177594782135,0.15748553698328496,0.27176541534750487
4286,0.10577481509926036,0.3066921824218398,0.2058347346451589,0.10577481509926036,0.1405248525624214
4287,0.144738273200517,0.3554130105615232,0.25234947472201236,0.144738273200517,0.13934925214524074
4288,0.1577487922705314,0.37594925634570936,0.2804009281503559,0.1577487922705314,0.30578454332552696
4289,0.13314938111479407,0.31138988151636604,0.180481000803144,0.13314938111479407,0.24610336246018405
4290,0.156875278218123,0.37786138932923413,0.2779722222222223,0.156875278218123,0.22206360069146647
4291,0.14799789810829753,0.35952793188208176,0.2570600675475685,0.14799789810829753,0.23698617031353608
4292,0.11265947635466607,0.32251668246695503,0.230714412224578,0.11265947635466607,0.2879293208511475
4293,0.1258916891689169,0.30722214026469497,0.18066090219155617,0.1258916891689169,0.47692505497623605
4294,0.16205263600639325,0.3670494493323966,0.25399362665200664,0.16205263600639325,0.23529179315175341
4295,0.13786923668032797,0.3429355379025788,0.2371326024445018,0.13786923668032797,0.22639779474130617
4296,0.13687146892655364,0.34494664965254,0.23615036145197277,0.13687146892655364,0.2692005462458218
4297,0.1603060211508529,0.36719808324541425,0.2527841241891227,0.1603060211508529,0.3158634734441186
4298,0.15217366946778704,0.3751802338142025,0.2820131286928308,0.15217366946778704,0.1638368524541963
4299,0.1268154374229889,0.3466354362159193,0.25663999758586076,0.1268154374229889,0.34077640372071294
4300,0.14107053251408086,0.3573004605058589,0.26045985598355603,0.14107053251408086,0.29528863578282183
4301,0.13839011404410567,0.34010104220633064,0.22942185632444995,0.13839011404410567,0.2903515580570279
4302,0.13340215716486897,0.36177836449654344,0.275752414663349,0.13340215716486897,0.22286411568565112
4303,0.195056305630563,0.41800156718205506,0.3098905231029841,0.195056305630563,0.31947363053613065
4304,0.16935732581967214,0.3811072304907328,0.27149980934212137,0.16935732581967214,0.18337332920002192
4305,0.15653624487704926,0.37917379406833956,0.2852750983825807,0.15653624487704926,0.28827954389522153
4306,0.14752081595997182,0.36516193980801137,0.27128224769607917,0.14752081595997182,0.32063035481467683
4307,0.1658239419705048,0.39682168301825194,0.30399548209549426,0.1658239419705048,0.30073210518690235
4308,0.1735,0.4036298744483971,0.3092597488967942,0.1735,0.12902875816993475
4309,0.13600475121181926,0.326691731518878,0.2073739606141174,0.13600475121181926,0.31778091135844394
4310,0.1764999999999999,0.39497271372494325,0.2879454274498866,0.1764999999999999,0.17323753642893788
4311,0.12740705128205138,0.3278020735064413,0.22179004444877987,0.12740705128205138,0.253473405238829
4312,0.1341162302554437,0.3580999131175937,0.2689673657243001,0.1341162302554437,0.13979282100594279
4313,0.16375944698983053,0.3881360028983284,0.2947531118169958,0.16375944698983053,0.1370016233766233
4314,0.15412993071002226,0.35665711254281074,0.24205436366557692,0.15412993071002226,0.24505194805194808
4315,0.1474496661530559,0.37355295798425514,0.2792065836623985,0.1474496661530559,0.14743462642462793
4316,0.13626625166794226,0.36828213532321197,0.2850317673105394,0.13626625166794226,0.3018488993249535
4317,0.12123950190328672,0.3314877105328825,0.23249641725919162,0.12123950190328672,0.3428382648493986
4318,0.13623889695558786,0.33077524077513565,0.2130726876390956,0.13623889695558786,0.3088610196156807
4319,0.13047959738955417,0.32283960392592215,0.20372001307273585,0.13047959738955417,0.30776250543714656
4320,0.11376396004098367,0.3077963291521397,0.1990647382223122,0.11376396004098367,0.27501656197829455
4321,0.1593233486943164,0.354973252590957,0.23029980779328124,0.1593233486943164,0.23108248536950027
4322,0.12803981819345756,0.3373688743858596,0.23865811238480406,0.12803981819345756,0.28589992767502287
4323,0.16054597848360658,0.35025559689834473,0.22141923682947634,0.16054597848360658,0.23090391975438443
4324,0.14611255646829574,0.3335388794842473,0.20685264603190306,0.14611255646829574,0.1640850853632182
4325,0.15841412271043936,0.3735760323551446,0.27132381928941035,0.15841412271043936,0.3282230692660206
4326,0.14058155551284512,0.32541607932236893,0.19466904761904763,0.14058155551284512,0.33101942403650186
4327,0.13591979027889478,0.3453756235019598,0.2439116664461301,0.13591979027889478,0.29649062954016514
4328,0.10422033857548216,0.3203242672314501,0.23120785731193583,0.10422033857548216,0.25208254105297057
4329,0.1475637050192804,0.36544604276110304,0.2677646754836454,0.1475637050192804,0.3198377581120944
4330,0.14819014580855477,0.361387545440112,0.2553947992631145,0.14819014580855477,0.27125179303432423
4331,0.15555655847897054,0.3648540860025028,0.2565950550470644,0.15555655847897054,0.3357639738050596
4332,0.1655627523317555,0.3888267682030686,0.29152803174262626,0.1655627523317555,0.18636826684696867
4333,0.13842893884090451,0.3378493294036734,0.22984078112553785,0.13842893884090451,0.3073989218852628
4334,0.16266714461942675,0.363504828717695,0.2406753681965366,0.16266714461942675,0.23387160287400197
4335,0.14628680812731462,0.33898725330069795,0.21840089034676666,0.14628680812731462,0.17251480242784598
4336,0.12278324050957053,0.32326694833971104,0.2149674156602811,0.12278324050957053,0.2843947594501719
4337,0.1625640195009302,0.3631217329121527,0.24011542682244508,0.1625640195009302,0.09444830058423208
4338,0.11975072018436722,0.2987875882118028,0.1700737360548712,0.11975072018436722,0.2657587596373804
4339,0.14988244253115113,0.36429383944740856,0.25982279383251494,0.14988244253115113,0.31677171954052946
4340,0.12233632172131151,0.321725181889726,0.21177772033682896,0.12233632172131151,0.33897505954883
4341,0.12233516905737712,0.30764981403064634,0.18762928994653852,0.12233516905737712,0.45265044941714383
4342,0.11756449285817332,0.32962516032701994,0.23312133493769321,0.11756449285817332,0.24083795357223348
4343,0.15692103578516098,0.3774569926599055,0.278071913749489,0.15692103578516098,0.2870446141283834
4344,0.15617590935121003,0.3625388187851182,0.24772581886781628,0.15617590935121003,0.3043570739975635
4345,0.11349416716007107,0.3158898054300341,0.212791276539926,0.11349416716007107,0.3088673881463255
4346,0.11942307692307685,0.3149781468328223,0.20111013981949089,0.11942307692307685,0.31418267419962337
4347,0.14963159579277546,0.35982821329811143,0.254393235010672,0.14963159579277546,0.3408625782819331
4348,0.16171696486785933,0.37822374760266353,0.27401356546960837,0.16171696486785933,0.20176189514772191
4349,0.12285148514851484,0.34635156763775066,0.2630001649784717,0.12285148514851484,0.1648438276298872
4350,0.18899727371864777,0.4245850926372901,0.33417563783728466,0.18899727371864777,0.24499620733249053
4351,0.16613836980599986,0.37231987839225356,0.25936301717250737,0.16613836980599986,0.2148557726090928
4352,0.14360280615000545,0.3655893454771133,0.2739730786542157,0.14360280615000545,0.3112906403940886
4353,0.17397070601392545,0.39396374027017367,0.2919860685124964,0.17397070601392545,0.22263703502093596
4354,0.1152097342183353,0.3133819910445562,0.20234451365244183,0.1152097342183353,0.30960782900067296
4355,0.17474475530071734,0.38557402136981467,0.27265853213819463,0.17474475530071734,0.19173574435514734
4356,0.13635550694801857,0.34756921330352664,0.2524274127110162,0.13635550694801857,0.31405053180250325
4357,0.1571992481203007,0.34513727620675044,0.21087605617289945,0.1571992481203007,0.18714024469119428
4358,0.1657060693028488,0.37270354153315244,0.25999494446060734,0.1657060693028488,0.12715810061398286
4359,0.15591334806488288,0.37221485224338935,0.27160300835701295,0.15591334806488288,0.24503763952582847
4360,0.1678571440008966,0.40039031722623997,0.3080663464506867,0.1678571440008966,0.24164860220772932
4361,0.12831687526750102,0.33374843979029667,0.22986312904559122,0.12831687526750102,0.22368193658714675
4362,0.12156413111392371,0.3138453520807055,0.20156244193356365,0.12156413111392371,0.29065601040885625
4363,0.1562752176139272,0.37312799548743125,0.27070555574700805,0.1562752176139272,0.17131679604456557
4364,0.14263511782786892,0.3360936416473745,0.2169170476390112,0.14263511782786892,0.13306057030481805
4365,0.14940581415830018,0.365301956103787,0.26679228389097376,0.14940581415830018,0.35024491452073425
4366,0.1378503401360544,0.3414520356933213,0.23120339111453372,0.1378503401360544,0.4091575801153266
4367,0.1257341743018281,0.322115179440269,0.2117620102768818,0.1257341743018281,0.3784418480070654
4368,0.1309901433691756,0.3671387610183062,0.29229723529826124,0.1309901433691756,0.2778109708586567
4369,0.16498789580633288,0.3863505571567325,0.2857253227007992,0.16498789580633288,0.11125479817340278
4370,0.1615599461158509,0.3827868347302853,0.28645377722886883,0.1615599461158509,0.3029952562236027
4371,0.12570064111029744,0.3356680895206452,0.23893489682069557,0.12570064111029744,0.26632820071971586
4372,0.16475297596421237,0.37488771696331835,0.262269481998212,0.16475297596421237,0.30097358107294747
4373,0.14287390857729854,0.3760909998237451,0.2994341824928932,0.14287390857729854,0.20604031912615123
4374,0.18207607321717145,0.40208993225601436,0.2950277180776858,0.18207607321717145,0.24382141769242283
4375,0.15173899129544288,0.3673052537544647,0.2661325249180436,0.15173899129544288,0.25403131313131316
4376,0.15783128520225284,0.4040719540409048,0.33048133767730387,0.15783128520225284,0.19938205815584203
4377,0.16704027321812961,0.3819441074208073,0.27780766840535537,0.16704027321812961,0.22236152830380337
4378,0.15177631663352362,0.36693640085580415,0.2683201684445611,0.15177631663352362,0.2562785143561473
4379,0.1680728406222623,0.3786294102839627,0.26611313932340075,0.1680728406222623,0.2687020929681315
4380,0.12332593037214891,0.32145116767011606,0.2132504745959343,0.12332593037214891,0.19922578928576334
4381,0.1621674347158218,0.38997345270096695,0.29761203597029035,0.1621674347158218,0.2376430887120542
4382,0.13015549237953086,0.34652994495966444,0.2517489051602671,0.13015549237953086,0.2789389650862143
4383,0.1564512288786483,0.38769683813831624,0.2994912185193359,0.1564512288786483,0.21491879458157348
4384,0.1423222206209669,0.34902369919774756,0.24340295715356136,0.1423222206209669,0.3481335090030742
4385,0.1887570370281481,0.4420264596155833,0.36553884517487034,0.1887570370281481,0.2653981106612686
4386,0.1437868254273093,0.33972864283154525,0.21988363480847178,0.1437868254273093,0.32836983471074377
4387,0.13604548364381286,0.341389454809102,0.23368794233057835,0.13604548364381286,0.11608380202474693
4388,0.15852260972602522,0.3760131912664029,0.2759811630807554,0.15852260972602522,0.15535267002314046
4389,0.141814192433263,0.35953031164244087,0.2644322384183557,0.141814192433263,0.34347216902997835
4390,0.19246210728291652,0.4297821330869101,0.33864005160798716,0.19246210728291652,0.3017506955937189
4391,0.1085792892686284,0.3200167941733919,0.22887500980952702,0.1085792892686284,0.26508360225181693
4392,0.15815804303278685,0.37056469066781234,0.2618132952700509,0.15815804303278685,0.31059479849637206
4393,0.165279569892473,0.3749666481281595,0.26337415647137297,0.165279569892473,0.28330830427845
4394,0.12554332623897843,0.34000740505476923,0.2449281576315816,0.12554332623897843,0.24925283638207363
4395,0.14137058371735792,0.34702541687217814,0.23830966630964046,0.14137058371735792,0.22659570383031577
4396,0.15259068161345207,0.3639378558103896,0.259694348393875,0.15259068161345207,0.4092725563608698
4397,0.14819892879571506,0.3554414724633062,0.24648508733518223,0.14819892879571506,0.37144544997486173
4398,0.1345138087065066,0.34073993986236706,0.23445226231172098,0.1345138087065066,0.2145472843944631
4399,0.12332593037214891,0.32881119405887554,0.2279705273734533,0.12332593037214891,0.23922455937884884
4400,0.18561049944950445,0.41628634547814647,0.32035169205728403,0.18561049944950445,0.4224137931034483
4401,0.18618338421194472,0.4096202077589725,0.3088736470940556,0.18618338421194472,0.28688636363636366
4402,0.12259119134498427,0.3087547506316263,0.18632711857328405,0.12259119134498427,0.15327162408309952
4403,0.12415105375174025,0.3277565051566267,0.22421090280977285,0.12415105375174025,0.26546743518087257
4404,0.1649215303032731,0.37735802911140504,0.2708729976162638,0.1649215303032731,0.18606944444444437
4405,0.1632589690358762,0.3939897004660036,0.3034614628602549,0.1632589690358762,0.19696038321816162
4406,0.13341188935444753,0.33827202509525944,0.23072027148162377,0.13341188935444753,0.23997168794029763
4407,0.1458892664049401,0.35456758054866144,0.24935662828744287,0.1458892664049401,0.3312896526512645
4408,0.13392937174869943,0.3402374771259029,0.2336162107544069,0.13392937174869943,0.17762783203235966
4409,0.11765600719669485,0.3271594750343444,0.22800693567529895,0.11765600719669485,0.297143527909248
4410,0.1533184714649727,0.35983752594425195,0.24903810895855846,0.1533184714649727,0.3112901809924131
4411,0.1750550323531297,0.39507371922181655,0.29203737373737376,0.1750550323531297,0.2073998703954963
4412,0.1382616439233775,0.33015614547807326,0.21178900310939153,0.1382616439233775,0.21666466131907303
4413,0.15935535074244742,0.37658605419715285,0.2734614069094108,0.15935535074244742,0.26219256030370225
4414,0.12232757072294573,0.32002910078271496,0.2064030601195384,0.12232757072294573,0.14770059519075263
4415,0.15574094896379584,0.4030765652465427,0.33167123256549363,0.15574094896379584,0.20614285714285716
4416,0.1427462348644551,0.3400568247403194,0.22262117975172868,0.1427462348644551,0.20074828108402562
4417,0.14486495553128415,0.34541941702602696,0.23210892298948566,0.14486495553128415,0.1811855947895373
4418,0.1418141327194475,0.36949597784010085,0.2853636902413067,0.1418141327194475,0.23488544891640864
4419,0.1230075563524591,0.33089712733342486,0.23277914196193164,0.1230075563524591,0.2088167830888711
4420,0.17321540662789614,0.4036452136323447,0.30585961400889705,0.17321540662789614,0.28300104942261806
4421,0.18454281712685064,0.3947362240209543,0.27538681378820723,0.18454281712685064,0.2518406817842554
4422,0.1603019323671498,0.38309959561644735,0.2905953264985951,0.1603019323671498,0.24683102034641857
4423,0.1600326337245856,0.3842798663079992,0.2864944651668272,0.1600326337245856,0.25763247830000074
4424,0.10606805066628085,0.29027158079628157,0.17740706026000147,0.10606805066628085,0.2675111526091918
4425,0.18130054727880815,0.3901248796974922,0.27264866483736816,0.18130054727880815,0.11362793674387878
4426,0.12700000000000003,0.33450769061583585,0.2330153812316716,0.12700000000000003,0.21999314872966028
4427,0.1148862956265703,0.31317439818292125,0.2055762051127019,0.1148862956265703,0.36395881895881893
4428,0.1460116881870111,0.3461650171198567,0.23130665786569132,0.1460116881870111,0.2192848848848849
4429,0.14452220319383474,0.34772612571332556,0.2374078450389816,0.14452220319383474,0.23057784900770642
4430,0.15345458183273317,0.38126667997148106,0.2896241962774958,0.15345458183273317,0.32448475284215816
4431,0.14448299829982997,0.34477868920036986,0.22959138180107974,0.14448299829982997,0.2647475788231495
4432,0.14748343828639535,0.35996036767014117,0.25295385876749166,0.14748343828639535,0.3523305368466659
4433,0.12900975872322212,0.32890190513402523,0.22078429282160628,0.12900975872322212,0.23621874482530225
4434,0.12580559712901712,0.33615342321597363,0.23269565217391303,0.12580559712901712,0.3267037786774629
4435,0.17491034958527862,0.38645984918548915,0.2770989992004211,0.17491034958527862,0.31900365701836286
4436,0.10271880687522753,0.297701955525991,0.191966297301527,0.10271880687522753,0.24027017623477798
4437,0.15632662408605774,0.3742283213589841,0.27480339454585284,0.15632662408605774,0.19485013609292046
4438,0.12237839949671227,0.347998558149221,0.2692403173050176,0.12237839949671227,0.1891488041432836
4439,0.14978552111504062,0.36441109005674444,0.2632511378834076,0.14978552111504062,0.2461440377804014
4440,0.15249999999999989,0.3589040794239198,0.24780815884783974,0.15249999999999989,0.22273326253200465
4441,0.12868349204061952,0.33708446124758273,0.2378019384139265,0.12868349204061952,0.24413418762140873
4442,0.13923270943849464,0.3698511537295892,0.2892368885821891,0.13923270943849464,0.30714995407865076
4443,0.12118746672750777,0.3567045112104896,0.2830340889659637,0.12118746672750777,0.14025759809648913
4444,0.1537829431317725,0.36333500295246246,0.25510411964137997,0.1537829431317725,0.3432348193514694
4445,0.13556265664160394,0.3613140107916237,0.2725027083000394,0.13556265664160394,0.3106702486174627
4446,0.12652900815979742,0.33627158421159853,0.23348515210360216,0.12652900815979742,0.24145224048262942
4447,0.1051743598672703,0.3104201262239606,0.21149153271338061,0.1051743598672703,0.20960783097146735
4448,0.1446515724378794,0.3667615396258639,0.2712199343759689,0.1446515724378794,0.28367365967365965
4449,0.14022315083575226,0.3570654207924414,0.26268453991337826,0.14022315083575226,0.30045030828790753
4450,0.1303965495166763,0.34665073508832245,0.2515083711432923,0.1303965495166763,0.3673088360730885
4451,0.13431777028297537,0.34707858050800744,0.24752162045006404,0.13431777028297537,0.14866092242976445
4452,0.1284994863893169,0.3107374517915755,0.18047593080451726,0.1284994863893169,0.40336877988356257
4453,0.1646313990168292,0.360692057193341,0.23312131635302366,0.1646313990168292,0.2070195209057309
4454,0.1708585240749884,0.391316015671903,0.2829149831938294,0.1708585240749884,0.2765156532356532
4455,0.1558849809771364,0.3609316024831551,0.2530932430120374,0.1558849809771364,0.33755442140858816
4456,0.13836611318007452,0.3204801488492647,0.19022807133838038,0.13836611318007452,0.1727337662337663
4457,0.13748616803278685,0.3423795947347891,0.23278685340400454,0.13748616803278685,0.35346966183574885
4458,0.14969693278773114,0.34770462018805015,0.22901537480063802,0.14969693278773114,0.31322433725094334
4459,0.1543297667245036,0.38788560714660447,0.3081116808442017,0.1543297667245036,0.28536998509345257
4460,0.14222183149361575,0.35440146889440216,0.25535927480157283,0.14222183149361575,0.3449779375404161
4461,0.16985834333733482,0.4010766301325845,0.31043657359049925,0.16985834333733482,0.24880382229520165
4462,0.15363208317980104,0.3418376235422798,0.21441108072495751,0.15363208317980104,0.32481922077922076
4463,0.1086162350386081,0.2989313436212868,0.1826302171653574,0.1086162350386081,0.15901271118262264
4464,0.16466237756865748,0.38693543378614803,0.28654611243498107,0.16466237756865748,0.20406906695727872
4465,0.13326902887139117,0.34485387022614866,0.24416968270951503,0.13326902887139117,0.3632451725519761
4466,0.12656123478741427,0.3279904276781982,0.2178583857815679,0.12656123478741427,0.2941942655046103
4467,0.14521660334407402,0.3447036427957175,0.2259740789032869,0.14521660334407402,0.19266518970879848
4468,0.1510817797762878,0.36889201614745526,0.26862047274233497,0.1510817797762878,0.264503286949489
4469,0.16093657462985195,0.37937044623472943,0.27586774320975493,0.16093657462985195,0.39312126245847173
4470,0.11907130713071314,0.3161768390383396,0.206211063815253,0.11907130713071314,0.23943317558084232
4471,0.13481203007518808,0.3422606344780178,0.23489720880565956,0.13481203007518808,0.12808258005435424
4472,0.1736050945851265,0.37680273069549997,0.25339527222074687,0.1736050945851265,0.23672858010071163
4473,0.16106198770491814,0.37317346624099773,0.26722295707215926,0.16106198770491814,0.26152442523263636
4474,0.12970395284771608,0.3134410491704571,0.18947419264548207,0.12970395284771608,0.16157651478171095
4475,0.10874282297129194,0.31120669526161715,0.21092774458065044,0.10874282297129194,0.23928345310538013
4476,0.10902959626186175,0.3144976190689618,0.21793604561420016,0.10902959626186175,0.43176589055899406
4477,0.14385288528852888,0.35827171882262415,0.25883766706819056,0.14385288528852888,0.25228816602694965
4478,0.13248068261435286,0.321408856372268,0.19685634751583028,0.13248068261435286,0.2728041458058849
4479,0.1333582322690206,0.36260642872986415,0.283496392921687,0.1333582322690206,0.19500259776977336
4480,0.1398120300751881,0.3401692207320588,0.2307143813137415,0.1398120300751881,0.2689903366138925
4481,0.1679846194547662,0.42182967907856583,0.3496901192475993,0.1679846194547662,0.19404093178387843
4482,0.15505199679711748,0.35621294025763717,0.2413218869210394,0.15505199679711748,0.3757344735909252
4483,0.1432905878208516,0.3411396453428829,0.2266981150440625,0.1432905878208516,0.13847575189038605
4484,0.15458360836083612,0.32571389734917,0.17926057797666778,0.15458360836083612,0.14424519308150402
4485,0.14075430510210624,0.359013336127259,0.2625180620503056,0.14075430510210624,0.3598543356526865
4486,0.14779835466764918,0.37159221825876143,0.2765877271822244,0.14779835466764918,0.20752850252261523
4487,0.09971879887519552,0.26526091959016695,0.13108424142994293,0.09971879887519552,0.3208743396872653
4488,0.12005714651803455,0.32667575339349586,0.2292372137509227,0.12005714651803455,0.3543966218966219
4489,0.1334275588409415,0.3405916473605358,0.23632817703918868,0.1334275588409415,0.31031115797114683
4490,0.15814423076923073,0.35558609123434703,0.23088372093023257,0.15814423076923073,0.31286739056576474
4491,0.11904932537581626,0.3173035141456612,0.21350837753968993,0.11904932537581626,0.296104922745239
4492,0.14748683973607454,0.3636935533706895,0.2654134272692299,0.14748683973607454,0.26259456115779645
4493,0.14554300430042993,0.34528145044390224,0.23047689228694446,0.14554300430042993,0.3878105953474875
4494,0.16010533896677542,0.37293765660637734,0.2666646352792038,0.16010533896677542,0.2462150618457068
4495,0.12923721835961108,0.34976382825985586,0.2580532198004896,0.12923721835961108,0.3618431481481481
4496,0.12231285925143696,0.32163948389481734,0.21365324928676072,0.12231285925143696,0.2748804348588831
4497,0.12216682670763725,0.29349922245350907,0.15866479149174367,0.12216682670763725,0.3709693084693085
4498,0.11822962229839556,0.296827007814506,0.17619477103222084,0.11822962229839556,0.3657742839889579
4499,0.09550965096509653,0.2883306537701456,0.18364200561009816,0.09550965096509653,0.3051840760868594
4500,0.14048537692243052,0.34199313743400206,0.23201552102314316,0.14048537692243052,0.3067069923102965
4501,0.13330688238315364,0.3476618092555067,0.2547098537447063,0.13330688238315364,0.2762950157162102
4502,0.15856162239298358,0.37349175167769005,0.272860258569413,0.15856162239298358,0.2973458602466236
4503,0.15443578297252744,0.3597077889619442,0.24654401197883344,0.15443578297252744,0.14256440281030447
4504,0.14391227015502017,0.3384045866553348,0.22198463300062926,0.14391227015502017,0.33355152082340456
4505,0.1417792237002763,0.3450188520704137,0.2294792567402748,0.1417792237002763,0.06586989212160833
4506,0.1776604641856742,0.3969396918995993,0.29155845542785025,0.1776604641856742,0.23980627334372853
4507,0.09934474180716951,0.32376392479273636,0.24483836597113362,0.09934474180716951,0.2548563182848897
4508,0.13429690800845023,0.3482606992885746,0.25192758256024883,0.13429690800845023,0.22739555715191306
4509,0.14544368709899358,0.3465354693403454,0.2321835644827036,0.14544368709899358,0.3994042397660818
4510,0.16657743097238903,0.39358407945437335,0.3000132969639687,0.16657743097238903,0.171417629239406
4511,0.09927956263878349,0.3083312753362834,0.21210342539499985,0.09927956263878349,0.08213456284153006
4512,0.14845981883753423,0.3566988442789396,0.24647805088281086,0.14845981883753423,0.1459379281665171
4513,0.13827679196731218,0.36391071401279973,0.2782678440909751,0.13827679196731218,0.25987472923037713
4514,0.1457177840224808,0.34936569704757897,0.23329582605019622,0.1457177840224808,0.1360244107744108
4515,0.12846034473780132,0.35331880239870717,0.26571691532181163,0.12846034473780132,0.24998250906321035
4516,0.1829009118954542,0.4046635774280176,0.29752533106512685,0.1829009118954542,0.2445589109136477
4517,0.16320573408947703,0.3565827441207876,0.2317540200626212,0.16320573408947703,0.24084267007281648
4518,0.09999910182395756,0.30846788332673614,0.2179375630055572,0.09999910182395756,0.20943589743589744
4519,0.13840318513975575,0.343180750922386,0.23155513156526042,0.13840318513975575,0.18878904731214252
4520,0.13816986794717884,0.34857581503272383,0.24781189417108995,0.13816986794717884,0.19870394420394422
4521,0.1597829591318365,0.38720458232759297,0.29484324639151294,0.1597829591318365,0.278750812276236
4522,0.13271663145765322,0.3459552928521388,0.24947732278897117,0.13271663145765322,0.18595218737901664
4523,0.13447435897435903,0.3036767325718297,0.16440474719494136,0.13447435897435903,0.21978338942314105
4524,0.14757242897158868,0.35695800914790465,0.2517711603526319,0.14757242897158868,0.24779865820681624
4525,0.13948248470791816,0.33726592731940375,0.2195668852229712,0.13948248470791816,0.3163018630670804
4526,0.144630899355288,0.3620109829204756,0.2657601671303753,0.144630899355288,0.29292956158064076
4527,0.1580198163170612,0.3669273596884767,0.2568150867428311,0.1580198163170612,0.3317441347841348
4528,0.16747187520020493,0.39014079465477924,0.2883378389091486,0.16747187520020493,0.26867887716161865
4529,0.12969423558897247,0.33228996600999733,0.22919146084204975,0.12969423558897247,0.3118493230625584
4530,0.13303190059368555,0.34467652972148655,0.246289258255602,0.13303190059368555,0.22613366837504764
4531,0.12184553821528614,0.3314296932409454,0.2351683100513186,0.12184553821528614,0.23955838345864666
4532,0.15335509472606246,0.35407839952559417,0.2364466095990635,0.15335509472606246,0.3307634599787884
4533,0.1598421014692986,0.3626754551239551,0.24766670730931306,0.1598421014692986,0.26404418896222176
4534,0.1603357243928152,0.3642147547721182,0.2447580607586059,0.1603357243928152,0.30738450088212116
4535,0.13112983703252534,0.3322532508972892,0.22024682772952764,0.13112983703252534,0.19662998569839502
4536,0.162998266828376,0.40067888802422275,0.3153612423916935,0.162998266828376,0.24261096960944295
4537,0.12144139413941403,0.31297995594707834,0.19807712361532862,0.12144139413941403,0.09259579989619517
4538,0.15358292463216897,0.356343544722887,0.23952124018143603,0.15358292463216897,0.3677240355979849
4539,0.10280469953775045,0.2900549796335262,0.17150056019155158,0.10280469953775045,0.21464369458267246
4540,0.1499329731892758,0.35912987249332584,0.2533937986081002,0.1499329731892758,0.1483530356007629
4541,0.14230769230769225,0.36555754262331314,0.27149970063124174,0.14230769230769225,0.26387417357003806
4542,0.14257594774590154,0.3493011484366757,0.24045040138154833,0.14257594774590154,0.16114214335327467
4543,0.14861324529811912,0.37449941933457376,0.28277234807290924,0.14861324529811912,0.19706063128301504
4544,0.14072947880060435,0.34382344135141496,0.23018792510162123,0.14072947880060435,0.12105811062846226
4545,0.13999246936400359,0.34597989074765134,0.23197484276729555,0.13999246936400359,0.36431132075471695
4546,0.15469167250525473,0.3563052978796853,0.2422272507488611,0.15469167250525473,0.3287312783565938
4547,0.14999329932993305,0.37541350521005684,0.2848404117602476,0.14999329932993305,0.2652832216533457
4548,0.09810991099109907,0.3183548227931706,0.23848982360414303,0.09810991099109907,0.2269479598039304
4549,0.1231817716333846,0.32007601066935554,0.20978847807194187,0.1231817716333846,0.30872727272727274
4550,0.11350000000000002,0.3085580374141778,0.19911607482835558,0.11350000000000002,0.3044107966107966
4551,0.12189375320020485,0.3194944560529226,0.20920140570543544,0.12189375320020485,0.2621540993642334
4552,0.165604410441044,0.3956059166721805,0.30300301246227285,0.165604410441044,0.3667213554508636
4553,0.15034240032641172,0.38539141905466845,0.3040980374565134,0.15034240032641172,0.23451164090147136
4554,0.17035048069421596,0.3962785396855925,0.297856117982753,0.17035048069421596,0.24656911495973996
4555,0.16294089766376843,0.36680564869427584,0.25172950206101485,0.16294089766376843,0.3044097195907541
4556,0.16277896711586837,0.37200865678388906,0.26045937933604135,0.16277896711586837,0.40428507181263085
4557,0.12938607270865338,0.3297969557266808,0.2198217660360548,0.12938607270865338,0.2316240631348439
4558,0.1849898991111698,0.3926570667079562,0.27333433519357275,0.1849898991111698,0.22715221743068278
4559,0.13964510953817313,0.3439192662285555,0.2375483133807647,0.13964510953817313,0.22311232782811735
4560,0.172,0.371935888246705,0.24787177649340997,0.172,0.21565378289473686
4561,0.15651630284609003,0.3584840860348036,0.23893556637742708,0.15651630284609003,0.16783549719760243
4562,0.11967943329690878,0.29798956607008037,0.17162026554634327,0.11967943329690878,0.22910822281167115
4563,0.11891971305503515,0.3234207085599604,0.21900199100985046,0.11891971305503515,0.24621032468846676
4564,0.17041036172359134,0.3751470960523165,0.25447346865745035,0.17041036172359134,0.20072111489223787
4565,0.16168496473985897,0.37227105440521013,0.26217217933070236,0.16168496473985897,0.3393650793650793
4566,0.16777993880068576,0.37310697379793634,0.2586540699945012,0.16777993880068576,0.298502879941892
4567,0.11029246770817074,0.3284937960190351,0.2414026566217288,0.11029246770817074,0.16069522326064384
4568,0.12249734191606208,0.33518083411972993,0.2383669844073356,0.12249734191606208,0.3181999709793827
4569,0.17764521452145215,0.3999636933120589,0.29563695758121344,0.17764521452145215,0.2895641830811685
4570,0.17433110727875828,0.4054203777846128,0.310178541011709,0.17433110727875828,0.32147533167495856
4571,0.1676856388117257,0.3718371456544579,0.25630301368546454,0.1676856388117257,0.25534505934505936
4572,0.13686180840163925,0.35101230925104393,0.2513010016988093,0.13686180840163925,0.23882692657619348
4573,0.14119219691908913,0.3618279165928042,0.2682714393474302,0.14119219691908913,0.32027875666395583
4574,0.17435599078341008,0.41974686712584314,0.33978175268486605,0.17435599078341008,0.28238266283524904
4575,0.14231966809563273,0.3565973581453823,0.2585553800994992,0.14231966809563273,0.2702392658144871
4576,0.1881001376022017,0.441258424875707,0.3653165745470106,0.1881001376022017,0.13848799175463905
4577,0.142462796279628,0.3151189132818953,0.17431223400453463,0.142462796279628,0.1630438851104308
4578,0.12597147954367272,0.3344885378878952,0.23403411668844493,0.12597147954367272,0.23436543679695948
4579,0.11047569223504183,0.2982987181254512,0.1846460517808188,0.11047569223504183,0.2375039223144032
4580,0.11126043706524753,0.3007559859077623,0.18899109768502967,0.11126043706524753,0.15155259353291722
4581,0.12493019829960195,0.3361731822572882,0.23548596791537246,0.12493019829960195,0.18738856331048243
4582,0.19343811381487325,0.42205855538624015,0.32324088314273375,0.19343811381487325,0.3349648215164079
4583,0.14376218248991218,0.33640988640571995,0.2122954078316155,0.14376218248991218,0.33796251050221393
4584,0.16241660363615992,0.3613304767322711,0.24082774619222236,0.16241660363615992,0.2652525318182547
4585,0.1354078874175101,0.32965001226004637,0.21348424968507254,0.1354078874175101,0.2920648246337535
4586,0.14030458786065195,0.34183654755969867,0.23106391939809345,0.14030458786065195,0.19455114379084967
4587,0.12705547198796627,0.33151407385664794,0.22591720373736332,0.12705547198796627,0.19545240245220896
4588,0.13338218821882192,0.3223938544572823,0.20102333247692078,0.13338218821882192,0.32754079822583937
4589,0.12848799412120412,0.3319459111863583,0.22791583413030841,0.12848799412120412,0.14519875357793388
4590,0.11005325140809016,0.3091952900743548,0.20428407733252926,0.11005325140809016,0.2265716602174314
4591,0.1356435782972527,0.33845130204187324,0.22961544748924106,0.1356435782972527,0.30526710838129323
4592,0.13468619786976,0.33889293490645656,0.2334134740733932,0.13468619786976,0.28007346656611365
4593,0.15274364701926313,0.3887675221683139,0.30904775029810155,0.15274364701926313,0.16363869556369556
4594,0.13815612362045043,0.34673552615257686,0.2421588050642529,0.13815612362045043,0.261787152116256
4595,0.16242358897130682,0.40076581119352905,0.32068444444444444,0.16242358897130682,0.1527798554915636
4596,0.17082588597842827,0.39092174474775765,0.2831917175386588,0.17082588597842827,0.31530129842486165
4597,0.13042159453011165,0.3498094387365447,0.25677568841286613,0.13042159453011165,0.24225314058843775
4598,0.15926692175642942,0.36581296635736843,0.256092089201878,0.15926692175642942,0.23374182976493618
4599,0.17654504053648284,0.38995137137094404,0.27981266166892244,0.17654504053648284,0.2771486849168008
4600,0.17669209966235128,0.4100984986273709,0.3188127979300393,0.17669209966235128,0.1587786996374783
4601,0.1675359408033826,0.40113618253070216,0.3102004834546391,0.1675359408033826,0.2279706359049063
4602,0.14676356233605312,0.3595814242798384,0.2636357238875706,0.14676356233605312,0.28064765694076044
4603,0.1417869111476447,0.3594268588544798,0.26327989541367025,0.1417869111476447,0.32913528311965806
4604,0.1891443704709601,0.41385750762466333,0.3064262743074065,0.1891443704709601,0.14936331553126378
4605,0.13317252866935742,0.3239198055153185,0.20149455369192218,0.13317252866935742,0.16026766163129796
4606,0.12666181618161818,0.33074749974997497,0.22517136713671365,0.12666181618161818,0.2312197473971668
4607,0.16162473360384338,0.3874096225707523,0.2975697779338178,0.16162473360384338,0.3352967311964455
4608,0.12692999667775423,0.323752544412304,0.20964509546909957,0.12692999667775423,0.1827171912755437
4609,0.12456411167166347,0.3253974889349669,0.22266675452660678,0.12456411167166347,0.23447430014430012
4610,0.1697997951868919,0.3816232698861495,0.269646949398515,0.1697997951868919,0.18326759497812128
4611,0.14911320467831582,0.36700169200716043,0.26977697465768924,0.14911320467831582,0.12860246482868165
4612,0.10521649773422365,0.3077103003138355,0.2059876051592237,0.10521649773422365,0.2462377269195451
4613,0.1316433757423582,0.36444553112380446,0.2836043107628925,0.1316433757423582,0.28949787775891345
4614,0.11380927835051555,0.31872942924910197,0.216840301797173,0.11380927835051555,0.09079258473744156
4615,0.1522980769230769,0.3765357028929971,0.28047525193984035,0.1522980769230769,0.31170642433845386
4616,0.17117027667857537,0.39057035886097313,0.2838001643647955,0.17117027667857537,0.2694080650704549
4617,0.17647833735605262,0.4062306315126348,0.3085045883131643,0.17647833735605262,0.2147982396205469
4618,0.1271666666666667,0.32112448759830614,0.20891564186327893,0.1271666666666667,0.24268993410036194
4619,0.18831284880364357,0.4136191525053432,0.3126126074033992,0.18831284880364357,0.20328081143917226
4620,0.15741826022947297,0.3837952607665299,0.2917540010741138,0.15741826022947297,0.27303544825790593
4621,0.16440048668032786,0.3812033153867551,0.2746056574128545,0.16440048668032786,0.3471883350780553
4622,0.14649117627054903,0.3328521655889448,0.2047219786367916,0.14649117627054903,0.22912429833419765
4623,0.155577600025712,0.3753122644791995,0.27146932890697506,0.155577600025712,0.3244182076461358
4624,0.1519798988541067,0.3668116612945648,0.26566352488091616,0.1519798988541067,0.31731651267339067
4625,0.11749756784434204,0.32181212579384666,0.21962911589900921,0.11749756784434204,0.38050039462325813
4626,0.15369809882737023,0.3541840051182367,0.23797181258173306,0.15369809882737023,0.25119798057776555
4627,0.16053065910372774,0.3566888650078346,0.23231641180821366,0.16053065910372774,0.23533848114000783
4628,0.13003161255220755,0.34931779171323285,0.2595723583220506,0.13003161255220755,0.3273718436864854
4629,0.14610616915303073,0.3547206054652853,0.243228872624509,0.14610616915303073,0.34885715873456913
4630,0.14623494014467708,0.3597689324545744,0.25906798461979474,0.14623494014467708,0.28171467051467053
4631,0.14285174069627854,0.3535481873165379,0.24839289324051878,0.14285174069627854,0.35423602000125115
4632,0.17220341207349077,0.39468244012513787,0.29395805610329406,0.17220341207349077,0.35374803973981994
4633,0.12324679487179487,0.3205073904677872,0.20752119119198462,0.12324679487179487,0.3262222984562607
4634,0.113352841309501,0.30862356125438284,0.20154143988976364,0.113352841309501,0.30464306062578966
4635,0.16151751390692373,0.366689542645303,0.24834405747675845,0.16151751390692373,0.22007307333189693
4636,0.16248419841984188,0.38801155640273954,0.29205471596579524,0.16248419841984188,0.3407721980292313
4637,0.12423086492345975,0.3207142342255742,0.20896673860422893,0.12423086492345975,0.32010739310739317
4638,0.19595815919681023,0.42245224727809655,0.3189881761625726,0.19595815919681023,0.10052721455092993
4639,0.14201449971192615,0.34956432178371716,0.24209964414358198,0.14201449971192615,0.26520571499755885
4640,0.11170082008200825,0.3112887892938726,0.20617593842372872,0.11170082008200825,0.12967148659415612
4641,0.10095833333333339,0.2895324585224073,0.18114825037814786,0.10095833333333339,0.2614645258445259
4642,0.1594353558627752,0.3659296560789456,0.25198860043234084,0.1594353558627752,0.26694887090817854
4643,0.14643107769423552,0.36848715538847115,0.2721121553884712,0.14643107769423552,0.31094172212139537
4644,0.1251933913934426,0.32613198489708645,0.21687718700728767,0.1251933913934426,0.3269662184712256
4645,0.1460108827859933,0.3617281576469501,0.26343454972191355,0.1460108827859933,0.19440731481481482
4646,0.15698505217335634,0.3692855083484697,0.26160091235022664,0.15698505217335634,0.19636977058029692
4647,0.1399417506234214,0.3566556208348697,0.25842774042289657,0.1399417506234214,0.2576055660289531
4648,0.1488758631186018,0.3420458595855519,0.22133999293390033,0.1488758631186018,0.2280920540168146
4649,0.15945135688684078,0.38750881365805356,0.2951149135424255,0.15945135688684078,0.3184599511267988
4650,0.14181782517493713,0.3261923723649382,0.19874909438000213,0.14181782517493713,0.22383189961950126
4651,0.1298157254644669,0.3327160121033621,0.2248005732777904,0.1298157254644669,0.2252113136979897
4652,0.1389999999999999,0.3542906335813856,0.2565812671627712,0.1389999999999999,0.2706599034574364
4653,0.11950000000000002,0.306643332564332,0.187286665128664,0.11950000000000002,0.25973701058852494
4654,0.14971372324633175,0.35641616877422466,0.24540489105578578,0.14971372324633175,0.1847618880132702
4655,0.1502698443205843,0.3573786619837752,0.25021763532638186,0.1502698443205843,0.2149576092345441
4656,0.13940372491804465,0.34785183456825547,0.24089621930042168,0.13940372491804465,0.216555501930502
4657,0.16187270819062732,0.38015283432425956,0.27456025226726455,0.16187270819062732,0.27116524163293154
4658,0.11139659446319948,0.3264430387133145,0.24009288850022997,0.11139659446319948,0.2934956676216155
4659,0.13802399329670142,0.37183032523745396,0.28561266388150497,0.13802399329670142,0.2689058092010848
4660,0.15262818312389223,0.35014347975430565,0.2290305932608268,0.15262818312389223,0.1813844893431663
4661,0.14403049325019732,0.36160300282668223,0.2621450191529699,0.14403049325019732,0.3407037698412698
4662,0.137910394265233,0.35205342274411244,0.25428605695775885,0.137910394265233,0.14069116669712856
4663,0.17906082432973186,0.39947145507375975,0.29482126148805576,0.17906082432973186,0.3946666666666666
4664,0.18170208083233283,0.4296427376306457,0.34888131359662566,0.18170208083233283,0.29940691693867727
4665,0.11798827707209217,0.3280357686544852,0.2290949831647861,0.11798827707209217,0.2599037620297463
4666,0.13821319044815816,0.3430997887417593,0.23777319658720228,0.13821319044815816,0.2514837407177559
4667,0.12784468802968427,0.3371966481112299,0.2337039201630912,0.12784468802968427,0.173869849389031
4668,0.11564047642878594,0.3075282957221538,0.19177563858673563,0.11564047642878594,0.33446376609167305
4669,0.13857850922131137,0.34932256174292653,0.24548810504323024,0.13857850922131137,0.26620679912215967
4670,0.167909220633148,0.35157012019850625,0.21432179913071647,0.167909220633148,0.25585134759655453
4671,0.14537339674304653,0.3646990152301356,0.2666512369741782,0.14537339674304653,0.1793860983701276
4672,0.13655874591027223,0.3235422472602091,0.19596700269987372,0.13655874591027223,0.28564471155030935
4673,0.14701556953565528,0.35315744958189366,0.2452837600924768,0.14701556953565528,0.18348894308943092
4674,0.1387788461538462,0.36351820718395145,0.2784787220602105,0.1387788461538462,0.3036535934053175
4675,0.15740381446103127,0.3871576394402414,0.29750764995842016,0.15740381446103127,0.19674918409116054
4676,0.10468269230769238,0.29300722226895914,0.1826490599225336,0.10468269230769238,0.35296773703095535
4677,0.13840245775729657,0.3423260398708328,0.23284716422707255,0.13840245775729657,0.22614694512622724
4678,0.12975087601267063,0.328568802533569,0.21963585304179684,0.12975087601267063,0.35503049053896507
4679,0.14429070660522272,0.33527307602160117,0.21096473883275696,0.14429070660522272,0.24634710570194446
4680,0.15135922349571343,0.37476252560224455,0.2768066042130621,0.15135922349571343,0.23858950253186106
4681,0.13584428417195454,0.35436321073497745,0.26503785312604583,0.13584428417195454,0.3074638487208009
4682,0.1633769680611785,0.3798733272140651,0.27099271830577315,0.1633769680611785,0.2850453288140876
4683,0.13503827444956484,0.34672412111947,0.24737169333981035,0.13503827444956484,0.2204466704825802
4684,0.12494328148005895,0.31641375609761335,0.20094094923510875,0.12494328148005895,0.34324636583888546
4685,0.14700532690366713,0.360461971244871,0.2559132886824077,0.14700532690366713,0.275613121757275
4686,0.13841845878136202,0.32354839110957023,0.19525986465641643,0.13841845878136202,0.1537001165814726
4687,0.15516428104352292,0.3698546863593404,0.27038081063163494,0.15516428104352292,0.17824931893077056
4688,0.10873856565526979,0.30142597285361183,0.1943748143966842,0.10873856565526979,0.24056704980842908
4689,0.15029629599961541,0.34361687530244833,0.2176411586056658,0.15029629599961541,0.3447790129635971
4690,0.1144024992385259,0.32579422703764677,0.2357834555982418,0.1144024992385259,0.15650216482113036
4691,0.1453388923649548,0.3538257242910544,0.2439736638521991,0.1453388923649548,0.1991721721721722
4692,0.12538702959034911,0.31515362692020205,0.19353319465970584,0.12538702959034911,0.2125840336134453
4693,0.12719332627967733,0.3496046523296659,0.25982265209997707,0.12719332627967733,0.2913510222885223
4694,0.16071802352338535,0.37402274967336135,0.26860945229995203,0.16071802352338535,0.17053877454099747
4695,0.17287564036885236,0.40541985110679424,0.31208842147588367,0.17287564036885236,0.36531122565414126
4696,0.12464913689281418,0.308141605192386,0.18898493659914356,0.12464913689281418,0.18913617376775269
4697,0.13890384615384607,0.35540408704042276,0.25600048177315327,0.13890384615384607,0.09559136059136064
4698,0.12079722091946565,0.31067446751170696,0.1967544931844827,0.12079722091946565,0.2497317600974683
4699,0.17139907786885245,0.38243073871133154,0.26806332168495817,0.17139907786885245,0.18290503557744942
4700,0.14251020522597296,0.3367552655926889,0.21949012073343196,0.14251020522597296,0.4054052696247302
4701,0.18505570557055698,0.40645611182739894,0.2988008125136838,0.18505570557055698,0.15862398707730924
4702,0.1230163392024837,0.3436424254276111,0.2552521724502548,0.1230163392024837,0.2847312910506873
4703,0.15533017554527853,0.37722362713362007,0.27978690317668303,0.15533017554527853,0.3421102652137135
4704,0.15966949091505647,0.3632606327481338,0.24818228366615463,0.15966949091505647,0.1960000000000001
4705,0.1557536753675368,0.38372649532715786,0.2939456399192422,0.1557536753675368,0.18383078152862325
4706,0.1564558679333237,0.3756058941767935,0.27030005248693967,0.1564558679333237,0.3254464285714286
4707,0.1286562319953908,0.34574661661077544,0.25218076923076926,0.1286562319953908,0.32831765755064657
4708,0.1814431955038137,0.4335947695552308,0.3543031481028342,0.1814431955038137,0.27015752350437944
4709,0.16294987468671682,0.39101627750114076,0.30213280562884787,0.16294987468671682,0.3143895598091756
4710,0.15233440138419396,0.36458683190038427,0.26250486103238063,0.15233440138419396,0.20590213096805923
4711,0.12543451029389974,0.32453708396520653,0.21220514734261353,0.12543451029389974,0.10400325441604893
4712,0.16297932994867004,0.38567818006213656,0.2883977002269331,0.16297932994867004,0.32239263837119964
4713,0.12561533660847166,0.3419391749772595,0.2486476767375757,0.12561533660847166,0.3454822629843828
4714,0.13910463106687368,0.36778861525905426,0.28236796838436123,0.13910463106687368,0.32932350951374206
4715,0.1692807158664795,0.3818595387118679,0.2731576456907769,0.1692807158664795,0.24351970723266742
4716,0.1527137987870254,0.3809493696313063,0.2924711416885619,0.1527137987870254,0.23735448616314225
4717,0.1470067844342038,0.3455627491274184,0.22911192938642924,0.1470067844342038,0.2546416650355582
4718,0.11429353456724449,0.31694754660008695,0.21530802406568494,0.11429353456724449,0.24413306451612904
4719,0.13876784797123773,0.3500489356020825,0.24356217526168955,0.13876784797123773,0.24045796525482913
4720,0.16248610910954178,0.3734590415318718,0.26194586484466004,0.16248610910954178,0.1549549685321593
4721,0.1560870054926235,0.38631051115087023,0.3034470113164936,0.1560870054926235,0.24607259514848825
4722,0.11905130513051311,0.31191815543628026,0.19773370061153434,0.11905130513051311,0.27515779617470737
4723,0.14929326301721757,0.3702829519231177,0.27597937781180026,0.14929326301721757,0.18835861388580588
4724,0.14906772108353736,0.35242320396285226,0.23971096575862982,0.14906772108353736,0.1773393632616933
4725,0.14732371297665858,0.3631318442463683,0.25961626253941944,0.14732371297665858,0.344712133440947
4726,0.14777492709970835,0.3399408935759364,0.216331932952456,0.14777492709970835,0.3958310707603009
4727,0.1505600442456596,0.3578909937683932,0.24466189904546704,0.1505600442456596,0.420662599469496
4728,0.16920298481193916,0.39134219415572635,0.29027841868757426,0.16920298481193916,0.17983386055643957
4729,0.13848611750023,0.340409490026188,0.2298467450519159,0.13848611750023,0.26930491576730714
4730,0.14787700757393796,0.36906516552393376,0.2763763158999916,0.14787700757393796,0.29651936187698213
4731,0.11779056984205731,0.32086143114827337,0.2171417226124322,0.11779056984205731,0.20917632803226027
4732,0.13921325816251778,0.33134794791913763,0.20926937951323968,0.13921325816251778,0.3578968138779459
4733,0.118932460195172,0.33138945227644595,0.23391398416254786,0.118932460195172,0.32073056142823586
4734,0.14522894681025628,0.34529161787054397,0.2321253421205755,0.14522894681025628,0.29945043772494756
4735,0.14866795954064954,0.36251189417230273,0.25768786926330645,0.14866795954064954,0.2495043372922209
4736,0.16055581175641692,0.36185206658928537,0.24459250966573676,0.16055581175641692,0.3245177759722435
4737,0.15878141986493172,0.36384611998174854,0.2541294002336337,0.15878141986493172,0.21138852687716325
4738,0.1203586408841108,0.3434319020015745,0.2571465222349273,0.1203586408841108,0.2973093413004956
4739,0.12007080212534416,0.3291759984106966,0.23021039257070494,0.12007080212534416,0.39956245261330003
4740,0.11628084312337257,0.2988784289105552,0.1761951715743654,0.11628084312337257,0.22241693376068375
4741,0.13931831518106247,0.34138408257635733,0.23213153479058973,0.13931831518106247,0.2937527368267406
4742,0.14628273884813223,0.37494899009359306,0.2833325024909216,0.14628273884813223,0.22403744403744405
4743,0.11205169099152505,0.31828084343098095,0.22345830487891183,0.11205169099152505,0.2650298660193713
4744,0.136841010487398,0.3582038023117451,0.2657255836486943,0.136841010487398,0.24759785806876408
4745,0.13650124881161466,0.3563814079935112,0.257760318363793,0.13650124881161466,0.1827049277422412
4746,0.10452570647658724,0.31250231112775,0.2149532093023256,0.10452570647658724,0.2113572438858452
4747,0.12743724385245908,0.3383587600062303,0.24184303230754242,0.12743724385245908,0.26799403639666153
4748,0.12503090757408025,0.36445027866902213,0.2918387421898837,0.12503090757408025,0.2727198029842097
4749,0.14020871805539997,0.35554910029387965,0.2566807644769593,0.14020871805539997,0.14717260220443584
4750,0.12525499458358005,0.31054033377373735,0.1805706783803146,0.12525499458358005,0.2485900163866266
4751,0.1775237563041031,0.39787973458418036,0.2947119565601544,0.1775237563041031,0.14539331000656702
4752,0.15766548961863647,0.3865574419501442,0.2947839046630155,0.15766548961863647,0.2995605353252412
4753,0.13537314331593725,0.34821255543075535,0.24467882422963605,0.13537314331593725,0.24418730199980196
4754,0.15406490387501956,0.3688055467693454,0.26748128578865177,0.15406490387501956,0.2079188807235726
4755,0.17226056106996968,0.38381167356539336,0.27210222499084735,0.17226056106996968,0.2641752136752137
4756,0.15453481392557009,0.3824411202495739,0.29081261264800745,0.15453481392557009,0.3539412809151332
4757,0.11937562562262212,0.3136634093487169,0.20257556745218963,0.11937562562262212,0.30536275938818314
4758,0.13031965403018042,0.3417662266649404,0.24389314526952,0.13031965403018042,0.2601157753581996
4759,0.13796360741771865,0.35711447016011366,0.26330172548479003,0.13796360741771865,0.2231410561532265
4760,0.10940599451209465,0.3348308771202999,0.25184976521641045,0.10940599451209465,0.3371541971610382
4761,0.16667562724014334,0.3845652120529166,0.2807791696255465,0.16667562724014334,0.10522004495013342
4762,0.11898577652434512,0.2935125410172209,0.16605352898575163,0.11898577652434512,0.2306581920903955
4763,0.12552732341114092,0.3281660894724845,0.2252775321226872,0.12552732341114092,0.17127146042363434
4764,0.1592561024409763,0.3813667485546841,0.2822212922274155,0.1592561024409763,0.216171756497118
4765,0.12556139213143097,0.3215240164387049,0.21092524861454773,0.12556139213143097,0.2842012987012986
4766,0.12403024392780994,0.3247313895392956,0.21840229122297145,0.12403024392780994,0.352248562679665
4767,0.15549235250109025,0.38902672378766245,0.3050687425731445,0.15549235250109025,0.2418201487491548
4768,0.16743223815189123,0.3807491696573006,0.27363386301081866,0.16743223815189123,0.2979025176890261
4769,0.17537297510312028,0.39762740915071504,0.29550886809518956,0.17537297510312028,0.23935162337662336
4770,0.14395667803557985,0.3755659211933515,0.29021848631554337,0.14395667803557985,0.31044991789819376
4771,0.14122819821513583,0.3469340856011642,0.23841177477205677,0.14122819821513583,0.2974440184253268
4772,0.18491682189081024,0.41803703100560385,0.32524041822958716,0.18491682189081024,0.14112643998513563
4773,0.1153254320659935,0.29918347069236406,0.17271607725274113,0.1153254320659935,0.21878824612628572
4774,0.13959311953656856,0.34854642050508733,0.24090660193703753,0.13959311953656856,0.16185462892516506
4775,0.13541861861140794,0.33738239222468336,0.22592754722655078,0.13541861861140794,0.185008103008103
4776,0.18777252944188427,0.39079584030402864,0.2650466217242887,0.18777252944188427,0.1379469933146183
4777,0.19220542139517025,0.3961242942060589,0.2688377456217773,0.19220542139517025,0.24594604040954732
4778,0.14136278627862786,0.34522707775833805,0.23472858295942034,0.14136278627862786,0.23015530016407976
4779,0.10676923076923071,0.303710846253571,0.19588323096868052,0.10676923076923071,0.19321652318594607
4780,0.17562702257281268,0.3879273294898379,0.2746006138340504,0.17562702257281268,0.150190143767402
4781,0.14230257345880545,0.35509012338520257,0.25257509985279425,0.14230257345880545,0.23365393854511501
4782,0.15703455677312766,0.36059279936892774,0.24611648519160023,0.15703455677312766,0.3098109936967
4783,0.15035860654917088,0.34794557384011304,0.23117393458188434,0.15035860654917088,0.15701677965667685
4784,0.15515811090764103,0.3653596559303566,0.2544030900454311,0.15515811090764103,0.2592027263585338
4785,0.15706625678958977,0.35480511262919057,0.23547771167920156,0.15706625678958977,0.3013910914761354
4786,0.15789843258807187,0.37756368419134884,0.28033050320655395,0.15789843258807187,0.295951951951952
4787,0.14823492893971585,0.3656396438212087,0.26680942976298583,0.14823492893971585,0.23601529953917055
4788,0.1623641864186418,0.38470728511702085,0.28568619739675805,0.1623641864186418,0.12827937355203417
4789,0.15024737572985322,0.3498715614442411,0.2312483714287757,0.15024737572985322,0.34913892078071174
4790,0.09556472268564638,0.3002321062816933,0.2053347671920937,0.09556472268564638,0.11167514999857821
4791,0.1317035364212953,0.3242442467560964,0.2040814206696022,0.1317035364212953,0.3640497352546034
4792,0.16433548078501073,0.40281201956806323,0.321953077566105,0.16433548078501073,0.25377135954954133
4793,0.14150070562576178,0.33257560527051117,0.21314979928949876,0.14150070562576178,0.1675187828638304
4794,0.15114406888163362,0.3637395197673019,0.2581909017713365,0.15114406888163362,0.19531451136824
4795,0.17369592215607188,0.3917021443979008,0.2840124444836578,0.17369592215607188,0.20627187473961667
4796,0.15830200501253142,0.38050985604998205,0.2794157020749014,0.15830200501253142,0.34324217548702673
4797,0.15412669646110902,0.3723095547179748,0.26936571651373153,0.15412669646110902,0.33909353037912143
4798,0.1652489896722048,0.3846666345706755,0.28583528979694145,0.1652489896722048,0.3009201825201825
4799,0.1460485268041196,0.3642705984276648,0.2654441432470904,0.1460485268041196,0.27572856070458124
4800,0.11177883111532451,0.2869423199554872,0.15832697768032544,0.11177883111532451,0.16986324786324786
4801,0.11698950332821303,0.3302991275007928,0.2386192483451596,0.11698950332821303,0.29746783625731
4802,0.21482349857330946,0.44699939713901915,0.3423517971314194,0.21482349857330946,0.1596477519956023
4803,0.17315088587920965,0.3808010511201312,0.2673003304818431,0.17315088587920965,0.23566211827699005
4804,0.11515018962730643,0.32263304092307576,0.22596570259153875,0.11515018962730643,0.18086158192090396
4805,0.134926267281106,0.3433342859291246,0.2408160372960373,0.134926267281106,0.2094412976093045
4806,0.14350000000000004,0.3559124486496862,0.25382489729937235,0.14350000000000004,0.25406396053226665
4807,0.12611789554531494,0.34409489131668813,0.25395399154274634,0.12611789554531494,0.2352319588237377
4808,0.13277659697955818,0.34209684670365376,0.23864049944819116,0.13277659697955818,0.2510737110808847
4809,0.14327291509166032,0.33447252489836216,0.21139921961340366,0.14327291509166032,0.23342902680197758
4810,0.15081893527574108,0.36942096892886045,0.2712040673062387,0.15081893527574108,0.0895414103428575
4811,0.15528494713978863,0.3623277597601594,0.25108562524074163,0.15528494713978863,0.27964639427314464
4812,0.15642379237923792,0.35908976928696634,0.24233195381545675,0.15642379237923792,0.228112229599486
4813,0.1425673076923077,0.3434493090540961,0.22776400272357672,0.1425673076923077,0.242670028421926
4814,0.12249999999999994,0.31315159135179876,0.19630318270359762,0.12249999999999994,0.1917310364348298
4815,0.17049999999999998,0.3932540096139068,0.29250801922781355,0.17049999999999998,0.1852217473952006
4816,0.1314524427150887,0.32197249372415315,0.2040401020181289,0.1314524427150887,0.2167811130941743
4817,0.15590611448048514,0.3784625899868285,0.28311295101268674,0.15590611448048514,0.08360941586748043
4818,0.12422239113279582,0.3274454918080962,0.21944620135060078,0.12422239113279582,0.20500578703703703
4819,0.141892568943513,0.3549709556079357,0.2551567733288455,0.141892568943513,0.20604935932278676
4820,0.17634013605442173,0.4046295810564181,0.3085788900039928,0.17634013605442173,0.20192850899821654
4821,0.13683038914490533,0.3346247679321018,0.21958875757439286,0.13683038914490533,0.24905605855245322
4822,0.1095222088835535,0.2918031427889284,0.17256186781074984,0.1095222088835535,0.17566972438489764
4823,0.17160006041957584,0.38870899219636473,0.2832178635535777,0.17160006041957584,0.27149778257650414
4824,0.1651302357358381,0.3765927937641328,0.2699251160565894,0.1651302357358381,0.10333560410304593
4825,0.1809999999999999,0.4264656064298234,0.3449312128596469,0.1809999999999999,0.1347158364024036
4826,0.14596132172131143,0.3632580960409927,0.26359354863936246,0.14596132172131143,0.22128060659650337
4827,0.14253995932811322,0.35657270706133787,0.2540654954664493,0.14253995932811322,0.27601954997560785
4828,0.1349379687418578,0.33425278477254344,0.21862963206137134,0.1349379687418578,0.21294007610304624
4829,0.13090793468564865,0.3406884359325837,0.24056100249387008,0.13090793468564865,0.26571794690611816
4830,0.17160934172391165,0.39342097199629766,0.29362326054477206,0.17160934172391165,0.1357894808716034
4831,0.16149999999999998,0.40008648033269645,0.3181729606653929,0.16149999999999998,0.2866910956499988
4832,0.1618438615017839,0.39923270946987827,0.31577769593618865,0.1618438615017839,0.28845084886429045
4833,0.17162726457973246,0.39712175453970433,0.2999889799199438,0.17162726457973246,0.24609168699124245
4834,0.15785985016748097,0.3808198737524453,0.2829200471699286,0.15785985016748097,0.188100858412666
4835,0.1060792141038575,0.30226602055828466,0.1983736129088544,0.1060792141038575,0.19200666508288458
4836,0.1783087190320722,0.3953416370072837,0.285065835950423,0.1783087190320722,0.2495188405797102
4837,0.14430670762928827,0.35802486667673705,0.25643631809489753,0.14430670762928827,0.3041390758193183
4838,0.15310554908575763,0.3570744994062704,0.24493790064102564,0.15310554908575763,0.2586124307000204
4839,0.1665476190476191,0.3916451523315603,0.2951950665678823,0.1665476190476191,0.27577299051804627
4840,0.14737320142084248,0.36214217019978007,0.25853793755787513,0.14737320142084248,0.10784592822636298
4841,0.1286518651865187,0.3472517415006807,0.25719975262832406,0.1286518651865187,0.2677640195053988
4842,0.18667883913127037,0.4093597105155252,0.3053617427685097,0.18667883913127037,0.21328912770996683
4843,0.17203651715736287,0.39376889948698146,0.29246476465923726,0.17203651715736287,0.3376747541824528
4844,0.11405689992016727,0.32134454710164695,0.21957529436295936,0.11405689992016727,0.16823193719599638
4845,0.08414810547875066,0.25985178158352096,0.14140735220954054,0.08414810547875066,0.38158709551656916
4846,0.1487828981054786,0.36974050439742334,0.27391521258388934,0.1487828981054786,0.3199971684053652
4847,0.13218681241720992,0.3514988775721326,0.2616241303098453,0.13218681241720992,0.260183109073589
4848,0.19166509035771015,0.378372107506026,0.23541403429663174,0.19166509035771015,0.16350026322716504
4849,0.14342503720535754,0.3498444254551222,0.24083877649952923,0.14342503720535754,0.17139489034750804
4850,0.15699999999999997,0.36680844520153644,0.2576168904030729,0.15699999999999997,0.22515933525475512
4851,0.18865882749002066,0.43917246089751144,0.36302726681498154,0.18865882749002066,0.321768392921308
4852,0.14906772108353744,0.36792569582410095,0.27071594948112715,0.14906772108353744,0.1262849357222974
4853,0.14730769230769236,0.3641353025234578,0.26865522043153095,0.14730769230769236,0.2992610675584412
4854,0.11037973872950828,0.3099621924540437,0.20416490744907087,0.11037973872950828,0.17441172481774037
4855,0.1535961711594557,0.3797596035158713,0.2893268647128312,0.1535961711594557,0.31961793238245884
4856,0.17108781362007167,0.3788240306960189,0.26347243415189436,0.17108781362007167,0.1953912363067293
4857,0.13186510229658555,0.33513341831861676,0.22053663204406249,0.13186510229658555,0.17853459252441808
4858,0.1380797735460627,0.3559985547133925,0.2568375623346595,0.1380797735460627,0.20290909775962812
4859,0.14710903032950132,0.355934339161222,0.2526506176634415,0.14710903032950132,0.24674224224224234
4860,0.13130746058660128,0.33392991808334577,0.222244914993489,0.13130746058660128,0.13991704744119524
4861,0.14104304480271634,0.3415430987688348,0.23300010793223697,0.14104304480271634,0.2926794121077658
4862,0.1355555768892303,0.33994474370743544,0.2327783336364103,0.1355555768892303,0.26211787385272495
4863,0.15327069254213202,0.35424438129620595,0.24194737750814788,0.15327069254213202,0.21812225705329158
4864,0.1528843703321039,0.3540316018161478,0.24029446296808776,0.1528843703321039,0.17778659611992942
4865,0.14048921642852275,0.3494182989694561,0.2428581650818667,0.14048921642852275,0.25279773766156105
4866,0.18020020481310797,0.4026492670466971,0.29889812446717823,0.18020020481310797,0.16935334716402933
4867,0.1311152617867047,0.321120311401443,0.1990100992294765,0.1311152617867047,0.3362780952603357
4868,0.14661735289881747,0.35896770826286606,0.2547007107280972,0.14661735289881747,0.3223013632564111
4869,0.14587877624167947,0.33852211983431607,0.21528668718527322,0.14587877624167947,0.3055175743576667
4870,0.15700655128405178,0.3764119771650517,0.27781085176199993,0.15700655128405178,0.16326023008591814
4871,0.15897389738973905,0.38061549951796503,0.2832832042564519,0.15897389738973905,0.3216768813841985
4872,0.16930725481702524,0.3921910266789661,0.2967675437238817,0.16930725481702524,0.38178647022653456
4873,0.12792717086834743,0.33471506277972796,0.23357578382276112,0.12792717086834743,0.19160149142116356
4874,0.14140258576548906,0.3701708700156188,0.28453656850025955,0.14140258576548906,0.21198261095348592
4875,0.1622658289222188,0.35883125400923455,0.2371308501740315,0.1622658289222188,0.17974057334170332
4876,0.17287442783155688,0.36362199629973163,0.23449513693634955,0.17287442783155688,0.24982377248420026
4877,0.16546276465952775,0.3743970491355173,0.261868568951979,0.16546276465952775,0.2976997353743607
4878,0.14627532812181043,0.3708610224330926,0.28217138862256436,0.14627532812181043,0.2559613189121625
4879,0.12090663422131154,0.3322266477509236,0.23864002705922419,0.12090663422131154,0.15628665223665222
4880,0.1259600680239366,0.34546221790108655,0.2530042997542997,0.1259600680239366,0.2269067313827363
4881,0.1597869591478365,0.35607707692047047,0.23258023554526788,0.1597869591478365,0.1926753409804257
4882,0.15246002176557205,0.36627097690651567,0.2636219102818872,0.15246002176557205,0.3035
4883,0.17301997631962115,0.4011946407315048,0.30534932882376736,0.17301997631962115,0.2226078289424483
4884,0.16156584085525885,0.3916959227530026,0.3002601637954875,0.16156584085525885,0.2697326523951911
4885,0.10890349064048496,0.28547917115528587,0.15615136102960187,0.10890349064048496,0.33974640804597694
4886,0.12575000000000006,0.34170010865114364,0.24590021730228723,0.12575000000000006,0.37457777777777784
4887,0.11871761392729123,0.32030662578826885,0.2151780237219552,0.11871761392729123,0.25404091760590347
4888,0.14607568921102743,0.35221690919731086,0.24328243997256688,0.14607568921102743,0.22273216374269011
4889,0.11551344086021513,0.31639169274057105,0.2127565037607119,0.11551344086021513,0.14513658986175115
4890,0.15131296047152273,0.375073631833258,0.2795213427234704,0.15131296047152273,0.20867435097941256
4891,0.13288944997515184,0.33261738687843123,0.21745587380655879,0.13288944997515184,0.28320775797411313
4892,0.1593906180622502,0.3814754412446344,0.2841696463647684,0.1593906180622502,0.3045871592416215
4893,0.12610383458165297,0.3327892140877927,0.2293707590122795,0.12610383458165297,0.24372535284242808
4894,0.1432024198194738,0.37430925917100333,0.29221367870305903,0.1432024198194738,0.19858248070769802
4895,0.17999387916150927,0.40623744902865266,0.30848713973428676,0.17999387916150927,0.28600540852233614
4896,0.15885388538853884,0.3710659702085274,0.2644241696399771,0.15885388538853884,0.29833863178346076
4897,0.15156767900402676,0.3763592929020302,0.2795832277960067,0.15156767900402676,0.28809703563751754
4898,0.13277659697955815,0.34538053341855807,0.2452078728779998,0.13277659697955815,0.2017443878513488
4899,0.17788626283005868,0.3971637983597745,0.28855507105943157,0.17788626283005868,0.24010565705480957
4900,0.1505077361237781,0.3668791043810414,0.2667427365145266,0.1505077361237781,0.25712753177560177
4901,0.1496929624426113,0.36948123679357364,0.2745765487019247,0.1496929624426113,0.29373827020915766
4902,0.13851790633608824,0.3286970230511322,0.20835823343008797,0.13851790633608824,0.26333641730226165
4903,0.1379437994194775,0.3585228531348569,0.26415810743075874,0.1379437994194775,0.33888325445120576
4904,0.14611311131113108,0.35013421981114334,0.23804221700002448,0.14611311131113108,0.30368762408075384
4905,0.1946654824345571,0.409055860811582,0.2927807567540498,0.1946654824345571,0.2739255555825747
4906,0.1692033812869052,0.3750899255188991,0.2587730884639876,0.1692033812869052,0.26605051877004343
4907,0.15767297487936643,0.36673904348491015,0.2531321372110874,0.15767297487936643,0.24912446202737465
4908,0.16164265254196608,0.3757653952246205,0.2702454853653088,0.16164265254196608,0.2356692603171477
4909,0.1272588730354922,0.3382662513912683,0.2400147567115522,0.1272588730354922,0.3835996552467141
4910,0.14005507172131135,0.34095631332146603,0.22680248320030927,0.14005507172131135,0.18768766404199472
4911,0.1756204481792716,0.4078922909448032,0.31354368553106315,0.1756204481792716,0.2577549719288229
4912,0.13229396658279702,0.3283317482344812,0.2140755633033684,0.13229396658279702,0.21772698412698407
4913,0.14755570489127826,0.3565178959267449,0.24992438207093326,0.14755570489127826,0.2465545446190607
4914,0.15250000000000005,0.36742077736545714,0.2648415547309142,0.15250000000000005,0.2601229739702263
4915,0.12394730437775946,0.3185374855342198,0.2071803623129207,0.12394730437775946,0.49572307060657667
4916,0.13715705128205136,0.3423192948113025,0.23832448705850234,0.13715705128205136,0.16583541295305998
4917,0.16191004947879137,0.3803280548335437,0.2758360107095047,0.16191004947879137,0.30362590413570023
4918,0.1703556192091661,0.3821276864619774,0.26954413450562265,0.1703556192091661,0.37140294149221686
4919,0.12849560736746096,0.3361068427846842,0.23322247083444653,0.12849560736746096,0.25118464385262224
4920,0.1498838742718135,0.37907258636793606,0.29037742419224505,0.1498838742718135,0.37791191767835036
4921,0.16654387523561404,0.38067281839753003,0.27425788632383197,0.16654387523561404,0.3362956972017894
4922,0.17562501250125018,0.38337399721875887,0.26649796943501736,0.17562501250125018,0.2094643336183148
4923,0.1154353669658715,0.3043030171788649,0.1877353004259868,0.1154353669658715,0.240979205114186
4924,0.17369181162087335,0.4056602004459786,0.31393677765021055,0.17369181162087335,0.25294215620760174
4925,0.12837128098594658,0.34143603388768395,0.2471295058034748,0.12837128098594658,0.23343703429223725
4926,0.1685065831862621,0.3805154682613204,0.2710177701501165,0.1685065831862621,0.252189982692829
4927,0.14989173426774818,0.35834239216793135,0.24990131580036623,0.14989173426774818,0.2883630576782622
4928,0.16973829531812723,0.3730757330631388,0.25467487549002316,0.16973829531812723,0.2768892106877445
4929,0.12822047597665032,0.33271427850739255,0.23098760506148458,0.12822047597665032,0.17594655213552857
4930,0.12182973387041932,0.3338651554117531,0.23807084308266752,0.12182973387041932,0.3802142696055739
4931,0.17822300889203557,0.38713066452588474,0.26981531126769837,0.17822300889203557,0.2798703703703703
4932,0.13697440361134788,0.34352423249356034,0.23909965776442488,0.13697440361134788,0.13772079354337424
4933,0.1278620071684588,0.33542944780252426,0.23313488126813095,0.1278620071684588,0.19412682758954
4934,0.14604053313273505,0.3334539182328966,0.20682677020032314,0.14604053313273505,0.25230058086036344
4935,0.14011271127112715,0.36573666594147713,0.2772479093406999,0.14011271127112715,0.2879441833330981
4936,0.1466121794871794,0.3592421246766915,0.25325989037902413,0.1466121794871794,0.26177093059446
4937,0.12140343045488733,0.31698545964231784,0.20516405837486096,0.12140343045488733,0.15900062596302006
4938,0.15292302766393448,0.36560978475566197,0.262373514183455,0.15292302766393448,0.21893902439024387
4939,0.15849999999999997,0.33721894415246567,0.1964378883049314,0.15849999999999997,0.2725792715792716
4940,0.16298325782429832,0.3751117176963975,0.26925691974419835,0.16298325782429832,0.1986426060702368
4941,0.1503687084548922,0.35809177834351,0.25044613977723573,0.1503687084548922,0.20560803670745267
4942,0.11689938239011821,0.3089042506807275,0.19500973658121856,0.11689938239011821,0.20355086919350246
4943,0.14923693094772383,0.3584186859083301,0.2513635099212126,0.14923693094772383,0.24508305678899667
4944,0.16426568007329426,0.3766815594698331,0.26683175879307763,0.16426568007329426,0.25453877342464304
4945,0.18907866559311634,0.4170959971322175,0.3180346630782023,0.18907866559311634,0.3407899729602711
4946,0.13181786898955258,0.33596523172049475,0.22829472546188437,0.13181786898955258,0.27192537143998835
4947,0.14045071335927356,0.36731993376733785,0.27873844081612853,0.14045071335927356,0.3310837196235426
4948,0.1568831948753879,0.3802057724557772,0.2866451551607786,0.1568831948753879,0.19148036548171263
4949,0.12746752076869194,0.32823833763078347,0.21754163372418323,0.12746752076869194,0.27110287383667686
4950,0.10203429840170579,0.2927141154819186,0.18635963416042572,0.10203429840170579,0.37948290320509737
4951,0.15902515708158638,0.3855198925507314,0.29498947093829014,0.15902515708158638,0.22633193953237055
4952,0.11370192157475399,0.32220463759204887,0.22900543203458984,0.11370192157475399,0.23028258906868537
4953,0.1087588230352922,0.31155401647341113,0.21159038687623796,0.1087588230352922,0.24415880331010925
4954,0.1482999699729756,0.3565081998531814,0.24641645976041154,0.1482999699729756,0.14293829626260396
4955,0.1350997382733244,0.3352375788464059,0.2252756811461631,0.1350997382733244,0.21330273760016785
4956,0.16170896483585934,0.38495786092576245,0.2874977921798062,0.16170896483585934,0.24260966998763134
4957,0.12628731492597034,0.3237999950238397,0.2110253601957387,0.12628731492597034,0.19336060606060612
4958,0.1657428106706573,0.37141157426810945,0.2563375271949042,0.1657428106706573,0.2415865713442335
4959,0.1490700521878764,0.35098041980666894,0.24082073523758504,0.1490700521878764,0.2271255052264809
4960,0.14037659823014517,0.3398158526772125,0.22687850889413458,0.14037659823014517,0.24915767505222053
4961,0.134748892995572,0.33886053494887924,0.23122328390661456,0.134748892995572,0.17902246825354656
4962,0.11750299434756853,0.30127284644025737,0.17653970418537768,0.11750299434756853,0.2537074948964712
4963,0.15295576729227675,0.37302934908995644,0.27514716359535935,0.15295576729227675,0.2983588880872894
4964,0.161014101410141,0.3577951762883478,0.23356214975641348,0.161014101410141,0.2324777985268182
4965,0.11861983142844543,0.30027169059475933,0.17130371833262792,0.11861983142844543,0.3208783444077561
4966,0.13364733951417915,0.34561029155820433,0.24392590408805037,0.13364733951417915,0.2876694421436563
4967,0.20189660573472398,0.45319861253184285,0.36960401359423767,0.20189660573472398,0.309253016591252
4968,0.16533075990735668,0.38846816272212636,0.2902748056295393,0.16533075990735668,0.3200783255272419
4969,0.16017117154962368,0.38519443868475506,0.2890465342702627,0.16017117154962368,0.2567120836694153
4970,0.1257112064137237,0.32624240986048203,0.21906240689351675,0.1257112064137237,0.26836382886960125
4971,0.15568494873979496,0.3471164039459055,0.21986291041222106,0.15568494873979496,0.25314865400254394
4972,0.1327588870355482,0.36185946772263283,0.28020116137416934,0.1327588870355482,0.2394735023041475
4973,0.1385191269298046,0.36093731235998744,0.2688363708603657,0.1385191269298046,0.28631763099505037
4974,0.14895156640399757,0.358265513490699,0.24862789417340275,0.14895156640399757,0.19663475868393898
4975,0.11105099622012947,0.30416024787228435,0.19621850330430973,0.11105099622012947,0.39838859020310635
4976,0.13643559096945548,0.3417193372497891,0.23456749256066717,0.13643559096945548,0.28542979854158945
4977,0.15492716333845366,0.35803121072025146,0.2422080947635956,0.15492716333845366,0.1983820458007765
4978,0.13269118724257603,0.3457385269932778,0.25009467950140357,0.13269118724257603,0.3384443406992427
4979,0.12956650218683405,0.3302755742369715,0.21841814410027488,0.12956650218683405,0.2751638069853962
4980,0.1454827645264376,0.345441886436071,0.23691824381926685,0.1454827645264376,0.1913364055299539
4981,0.1618219064080404,0.3826684927087734,0.281693172601466,0.1618219064080404,0.4289654463183875
4982,0.1551222958799698,0.37056944870816516,0.2658943056563906,0.1551222958799698,0.17809404230494427
4983,0.12509170917091705,0.3105979217206456,0.18701242509945704,0.12509170917091705,0.29228199830472557
4984,0.15110275255800557,0.36385550367402963,0.2615055022320481,0.15110275255800557,0.32580557069949867
4985,0.17206293702090492,0.3913865588540225,0.2896472436662352,0.17206293702090492,0.3724883884588318
4986,0.15443124071158762,0.3575248528737037,0.24518722432423223,0.15443124071158762,0.1420421900805766
4987,0.136406015037594,0.33361758827448373,0.22242314647377942,0.136406015037594,0.14612419595470438
4988,0.1486312383881093,0.36513947969061755,0.2630164826050165,0.1486312383881093,0.19138357705286846
4989,0.15327189441988603,0.38195857884112927,0.29537336884248655,0.15327189441988603,0.27236137319903103
4990,0.18420231365347603,0.407343646873917,0.3012826664408819,0.18420231365347603,0.29976846278479674
4991,0.14044551282051274,0.3635479942706551,0.2702049629002846,0.14044551282051274,0.22840950729568799
4992,0.14487543834366148,0.3496605108742764,0.24157014506122987,0.14487543834366148,0.1757404690588259
4993,0.14281464413722478,0.33667253205373804,0.2157157758330266,0.14281464413722478,0.2844051533585902
4994,0.1542941769281012,0.3495166169255415,0.2294448799948805,0.1542941769281012,0.25373093937028357
4995,0.13105639097744362,0.3282340967054041,0.21135541145592096,0.13105639097744362,0.22975874125874116
4996,0.18557371794871788,0.4245962202520639,0.33204500460669195,0.18557371794871788,0.21215281850765724
4997,0.1320699506640151,0.3482851808098334,0.25243046029163646,0.1320699506640151,0.29938015904749204
4998,0.15207350735073497,0.3732007575868866,0.27625450047230315,0.15207350735073497,0.2678938621482482
4999,0.17403509829451377,0.3962923101468471,0.2895144237046666,0.17403509829451377,0.22067443502824854
5000,0.14800000000000005,0.36728149806751337,0.27056299613502666,0.14800000000000005,0.326547619047619


==> anc/iseSim/final/frontierSeedSchedule.json <==
{
  "seed": 20260807,
  "replications": 5000,
  "ehrSampleSize": 1000,
  "prospectiveSampleSize": 300,
  "missingY1Untreated": 0.1,
  "missingY0Treated": 0.9
}

==> anc/iseSim/final/frontierSummary.csv <==
evidenceState,worlds,lower,upper,center,radius,centerBias,centerRMSE,frontierRMSE,worstWorldRMSE,prospectiveRefRMSE,meetsFrontier
Flat table K0,"B,M,Y",-0.1700000000000001,0.45999999999999985,0.14499999999999988,0.31499999999999995,0.0006577375586895559,0.02046052109795425,0.3354605210979542,0.3163194707658291,0.06759455621219271,No
AI typed lift Ktheta,"B,M",0.2499999999999999,0.45999999999999985,0.35499999999999987,0.10499999999999998,0.0007562074304739235,0.029764564488612425,0.1347645644886124,0.10986233594638468,0.06759455621219271,No
AI plus source/availability audit Ktheta+E,B,0.2499999999999999,0.2499999999999999,0.2499999999999999,0.0,0.0006347397435688296,0.0362747800027412,0.0362747800027412,0.0362747800027412,0.06759455621219271,Yes
Post-index source certificate Kpost,"M,Y",-0.1700000000000001,0.45999999999999985,0.14499999999999988,0.31499999999999995,0.0006577375586895559,0.02046052109795425,0.3354605210979542,0.3163194707658291,0.06759455621219271,No


==> anc/iseSim/final/frontierWorlds.csv <==
world,roleInterpretation,estimandValue
B,pre-treatment state,0.2499999999999999
M,post-treatment mediator,0.45999999999999985
Y,outcome-adjacent proxy,-0.1700000000000001


==> anc/iseSim/final/mainReplicates.csv <==
replication,scenario,method,true,estimate,bias,se,ciLow,ciHigh,covered
1,main,Structured EHR estimator,0.6384910746262612,1.436617110586768,0.7981260359605068,0.1532014550451798,1.1363422586982157,1.7368919624753203,0
1,main,Naive AI estimator,0.6384910746262612,0.2302617019057805,-0.4082293727204807,0.09544537047699164,0.043188775770876875,0.4173346280406841,0
1,main,ISE causal estimator,0.6384910746262612,0.6707553561213858,0.032264281495124614,0.12951060247353588,0.4169145752732555,0.9245961369695161,1
1,main,Design erasure estimator,0.6384910746262612,1.2180994269965342,0.579608352370273,0.14194983394301702,0.9398777524682208,1.4963211015248477,0
1,main,Post index leakage estimator,0.6384910746262612,0.30746621770959803,-0.33102485691666317,0.09907479056354067,0.11327962820505832,0.5016528072141377,0
1,main,Oracle prospective estimator,0.6384910746262612,0.6551293383518673,0.01663826372560606,0.12861844753118437,0.4030371811907459,0.9072214955129887,1
2,main,Structured EHR estimator,0.6434211646588345,1.4340931090508227,0.7906719443919882,0.14189496494991846,1.1559789777489824,1.712207240352663,0
2,main,Naive AI estimator,0.6434211646588345,-0.07258545598591286,-0.7160066206447473,0.09799864971488505,-0.26466280942708753,0.11949189745526183,0
2,main,ISE causal estimator,0.6434211646588345,0.3694205615314317,-0.27400060312740276,0.11647186720554462,0.14113570180856427,0.5977054212542992,0
2,main,Design erasure estimator,0.6434211646588345,0.8717925057750504,0.22837134111621593,0.13284318097437386,0.6114198710652776,1.1321651404848232,1
2,main,Post index leakage estimator,0.6434211646588345,0.060448879481934836,-0.5829722851768997,0.1051630611127148,-0.14567072029898617,0.2665684792628559,0
2,main,Oracle prospective estimator,0.6434211646588345,0.3779569918980907,-0.2654641727607438,0.11672030853296704,0.1491851871734753,0.6067287966227061,0
3,main,Structured EHR estimator,0.6386169462460421,1.653104272217684,1.014487325971642,0.14661203610981918,1.3657446814424385,1.9404638629929296,0
3,main,Naive AI estimator,0.6386169462460421,0.3135637914790722,-0.32505315476696994,0.11047784203513167,0.09702722109021414,0.5301003618679303,0
3,main,ISE causal estimator,0.6386169462460421,0.8836556106764308,0.2450386644303887,0.11734212640702985,0.6536650429186524,1.1136461784342093,0
3,main,Design erasure estimator,0.6386169462460421,1.3527476314232616,0.7141306851772194,0.13993232518902252,1.0784802740527775,1.6270149887937457,0
3,main,Post index leakage estimator,0.6386169462460421,0.380218295415013,-0.25839865083102914,0.11338692292202857,0.157979926487837,0.602456664342189,0
3,main,Oracle prospective estimator,0.6386169462460421,0.8701934454025574,0.23157649915651524,0.11686186562055204,0.6411441887862754,1.0992427020188393,0
4,main,Structured EHR estimator,0.6454940466081129,1.4436287943378092,0.7981347477296963,0.14573675878213352,1.1579847471248275,1.729272841550791,0
4,main,Naive AI estimator,0.6454940466081129,0.1659663856635503,-0.4795276609445627,0.10430122516047807,-0.03846401565098673,0.3703967869780873,0
4,main,ISE causal estimator,0.6454940466081129,0.653384446418514,0.007890399810401072,0.11966198642706034,0.41884695302147573,0.8879219398155522,1
4,main,Design erasure estimator,0.6454940466081129,1.100941177130657,0.45544713052254404,0.12781278999140383,0.8504281087475054,1.3514542455138085,0
4,main,Post index leakage estimator,0.6454940466081129,0.23809679783448165,-0.40739724877363126,0.10729528158521363,0.027798045927462933,0.44839554974150037,0
4,main,Oracle prospective estimator,0.6454940466081129,0.627736307954893,-0.017757738653219945,0.11843267930123265,0.395608256524477,0.859864359385309,1
5,main,Structured EHR estimator,0.6323012051671282,1.11420617291313,0.4819049677460019,0.14224656490120352,0.8354029057067711,1.393009440119489,0
5,main,Naive AI estimator,0.6323012051671282,0.1439814244757337,-0.4883197806913945,0.09179276650789475,-0.03593239787974001,0.3238952468312074,0
5,main,ISE causal estimator,0.6323012051671282,0.602819451697872,-0.02948175346925619,0.10954310641356742,0.3881149631272799,0.8175239402684641,1
5,main,Design erasure estimator,0.6323012051671282,0.9515347080172242,0.319233502850096,0.12452623218121082,0.707463292942051,1.1956061230923973,0
5,main,Post index leakage estimator,0.6323012051671282,0.13207104589289353,-0.5002301592742346,0.09648656217869403,-0.05704261597734675,0.3211847077631338,0
5,main,Oracle prospective estimator,0.6323012051671282,0.5976854829946636,-0.03461572217246456,0.10970902369488288,0.3826557965526932,0.812715169436634,1
6,main,Structured EHR estimator,0.6230744084185672,1.4106722491697545,0.7875978407511873,0.13945086718628488,1.1373485494846363,1.6839959488548728,0
6,main,Naive AI estimator,0.6230744084185672,0.22572920759823561,-0.3973452008203316,0.08939693584517233,0.050511213341697836,0.4009472018547734,0
6,main,ISE causal estimator,0.6230744084185672,0.7180140661651351,0.09493965774656787,0.10420841321851776,0.5137655762568403,0.9222625560734299,1
6,main,Design erasure estimator,0.6230744084185672,1.2422306951255846,0.6191562867070174,0.1236877436185105,0.999802717633304,1.4846586726178652,0
6,main,Post index leakage estimator,0.6230744084185672,0.21200540528523226,-0.41106900313333494,0.09948011143217085,0.017024386878177394,0.4069864236922871,0
6,main,Oracle prospective estimator,0.6230744084185672,0.7072786192755429,0.08420421085697571,0.10329874877100922,0.5048130716843648,0.909744166866721,1
7,main,Structured EHR estimator,0.6559931427754516,1.2940369543348453,0.6380438115593937,0.13104087586710336,1.0371968376353227,1.550877071034368,0
7,main,Naive AI estimator,0.6559931427754516,0.10740590356923307,-0.5485872392062185,0.08109158008059114,-0.05153359338872557,0.2663454005271917,0
7,main,ISE causal estimator,0.6559931427754516,0.6420095957483583,-0.013983547027093368,0.10221328577953315,0.4416715556204733,0.8423476358762432,1
7,main,Design erasure estimator,0.6559931427754516,1.0377154101784394,0.38172226740298776,0.12361056752276307,0.7954386978338237,1.279992122523055,0
7,main,Post index leakage estimator,0.6559931427754516,0.12273812924466942,-0.5332550135307822,0.08576052727264481,-0.0453525042097144,0.2908287626990532,0
7,main,Oracle prospective estimator,0.6559931427754516,0.6362744744179321,-0.019718668357519564,0.1024690830058396,0.43543507172648643,0.8371138771093777,1
8,main,Structured EHR estimator,0.6563338862120308,1.3163942415801306,0.6600603553680998,0.12565280140450638,1.0701147508272981,1.5626737323329631,0
8,main,Naive AI estimator,0.6563338862120308,0.20957277636326677,-0.44676110984876405,0.08175142142274035,0.04933999037469569,0.3698055623518378,0
8,main,ISE causal estimator,0.6563338862120308,0.5924993740114083,-0.06383451220062253,0.09511198147556153,0.4060798903193077,0.7789188577035089,1
8,main,Design erasure estimator,0.6563338862120308,0.9691911981390726,0.3128573119270418,0.11087767531574266,0.751870954520217,1.1865114417579283,0
8,main,Post index leakage estimator,0.6563338862120308,0.23596965063882247,-0.42036423557320834,0.08858673319700254,0.062339653572697495,0.40959964770494744,0
8,main,Oracle prospective estimator,0.6563338862120308,0.5924929477590885,-0.06384093845294236,0.09567920489501205,0.4049617061648648,0.7800241893533121,1
9,main,Structured EHR estimator,0.6359024522067634,1.6409335099070075,1.005031057700244,0.1411166360323338,1.3643449032836332,1.9175221165303817,0
9,main,Naive AI estimator,0.6359024522067634,0.06668273678976754,-0.5692197154169959,0.12271201486619837,-0.17383281234798126,0.30719828592751636,0
9,main,ISE causal estimator,0.6359024522067634,0.6523597036053714,0.016457251398607986,0.13023848010495487,0.3970922825996599,0.907627124611083,1
9,main,Design erasure estimator,0.6359024522067634,1.1615101335437346,0.5256076813369711,0.14524773978537409,0.8768245635644014,1.4461957035230677,0
9,main,Post index leakage estimator,0.6359024522067634,0.11648019785387302,-0.5194222543528905,0.1281139762214157,-0.13462319554010177,0.36758359124784784,0
9,main,Oracle prospective estimator,0.6359024522067634,0.6636017366466219,0.027699284439858474,0.12891721239107928,0.4109240003601065,0.9162794729331374,1
10,main,Structured EHR estimator,0.6293463640460458,1.4255769697569811,0.7962306057109353,0.13969040220553205,1.1517837814341383,1.699370158079824,0
10,main,Naive AI estimator,0.6293463640460458,0.14812777559584966,-0.48121858845019616,0.09276335125493068,-0.033688392863814476,0.3299439440555138,0
10,main,ISE causal estimator,0.6293463640460458,0.5481336751027184,-0.08121268894332745,0.10683685016888693,0.3387334487717,0.7575339014337368,1
10,main,Design erasure estimator,0.6293463640460458,0.9223868305955518,0.293040466549506,0.1267170422670234,0.674021427752186,1.1707522334389178,0
10,main,Post index leakage estimator,0.6293463640460458,0.21236671942010052,-0.4169796446259453,0.09773570678341885,0.020804734124599572,0.4039287047156015,0
10,main,Oracle prospective estimator,0.6293463640460458,0.5526219098485844,-0.07672445419746143,0.10636080782013957,0.34415472652111084,0.7610890931760579,1
11,main,Structured EHR estimator,0.6108100785487707,1.1205973806670202,0.5097873021182495,0.1513582981293624,0.8239351163334698,1.4172596450005706,0
11,main,Naive AI estimator,0.6108100785487707,0.011295080995770083,-0.5995149975530006,0.09460606560097239,-0.17413280758213578,0.19672296957367597,0
11,main,ISE causal estimator,0.6108100785487707,0.48871807242580967,-0.122092006122961,0.11916642809633299,0.255151873356997,0.7222842714946223,1
11,main,Design erasure estimator,0.6108100785487707,0.8790708301749385,0.2682607516261678,0.1318651048699386,0.6206152246298589,1.137526435720018,0
11,main,Post index leakage estimator,0.6108100785487707,0.026100188996170427,-0.5847098895526003,0.09751812895097581,-0.16503534374774215,0.217235721740083,0
11,main,Oracle prospective estimator,0.6108100785487707,0.46465871764013056,-0.14615136090864012,0.117367930329335,0.23461757419463397,0.6946998610856272,1
12,main,Structured EHR estimator,0.6436029006367558,1.5491524845864666,0.9055495839497107,0.13337655686630373,1.2877344331285112,1.810570536044422,0
12,main,Naive AI estimator,0.6436029006367558,0.17129539381883796,-0.4723075068179179,0.0997334084241441,-0.024182086692484478,0.36677287433016037,0
12,main,ISE causal estimator,0.6436029006367558,0.7554829222353157,0.11188002159855981,0.11098518892960403,0.5379519519332918,0.9730138925373395,1
12,main,Design erasure estimator,0.6436029006367558,1.033357779995898,0.3897548793591421,0.13207825253659078,0.77448440502418,1.2922311549676158,0
12,main,Post index leakage estimator,0.6436029006367558,0.19960003818112118,-0.4440028624556347,0.10413561407463427,-0.004505765405161982,0.4037058417674043,0
12,main,Oracle prospective estimator,0.6436029006367558,0.7378689598026985,0.09426605916594266,0.1112621287493882,0.5197951874538976,0.9559427321514994,1
13,main,Structured EHR estimator,0.6156984468648434,1.3962468219187982,0.7805483750539548,0.14523703562636106,1.1115822320911306,1.6809114117464659,0
13,main,Naive AI estimator,0.6156984468648434,0.07595679110178724,-0.5397416557630562,0.09404168960761838,-0.10836492052914479,0.26027850273271924,0
13,main,ISE causal estimator,0.6156984468648434,0.5964081500834375,-0.019290296781405925,0.11169904836142848,0.37747801529503766,0.8153382848718373,1
13,main,Design erasure estimator,0.6156984468648434,0.8814704224189148,0.2657719755540714,0.11938851189535615,0.6474689391040167,1.115471905733813,0
13,main,Post index leakage estimator,0.6156984468648434,0.07234800351575697,-0.5433504433490864,0.0973561155590836,-0.11846998298004689,0.2631659900115608,0
13,main,Oracle prospective estimator,0.6156984468648434,0.570641088945984,-0.04505735791885945,0.11188849483143602,0.35133963907636934,0.7899425388155986,1
14,main,Structured EHR estimator,0.6653780802545967,1.3813643316883235,0.7159862514337269,0.13912892749625755,1.1086716337956588,1.6540570295809882,0
14,main,Naive AI estimator,0.6653780802545967,0.10972640205803438,-0.5556516781965622,0.107792110430122,-0.10154613438500473,0.3209989385010735,0
14,main,ISE causal estimator,0.6653780802545967,0.6430124321602988,-0.022365648094297863,0.11837858950392921,0.4109903967325975,0.8750344675880001,1
14,main,Design erasure estimator,0.6653780802545967,1.1182613938141301,0.4528833135595335,0.1330588852730349,0.8574659786789818,1.3790568089492785,0
14,main,Post index leakage estimator,0.6653780802545967,0.18237148463597302,-0.48300659561862364,0.11241326694263039,-0.03795851857158253,0.40270148784352855,0
14,main,Oracle prospective estimator,0.6653780802545967,0.6225816913894978,-0.042796388865098844,0.1161965088192993,0.3948365341036712,0.8503268486753244,1
15,main,Structured EHR estimator,0.64658686788337,1.4866229619274167,0.8400360940440467,0.13405354591154306,1.2238780119407924,1.749367911914041,0
15,main,Naive AI estimator,0.64658686788337,0.22772187677657965,-0.41886499110679043,0.0909977751830855,0.04936623741773208,0.4060775161354272,0
15,main,ISE causal estimator,0.64658686788337,0.8135539750051906,0.1669671071218205,0.10044592627887028,0.6166799594986048,1.0104279905117763,1
15,main,Design erasure estimator,0.64658686788337,1.16131522604568,0.51472835816231,0.12082885106169484,0.9244906779647581,1.398139774126602,0
15,main,Post index leakage estimator,0.64658686788337,0.21207726341816138,-0.4345096044652087,0.09868530172472213,0.018654072037706,0.40550045479861674,0
15,main,Oracle prospective estimator,0.64658686788337,0.809188270426546,0.1626014025431759,0.10019650213610494,0.6128031262397803,1.0055734146133117,1
16,main,Structured EHR estimator,0.6681495215346337,1.595566592575587,0.9274170710409534,0.13834006448959857,1.324420066175974,1.8667131189752002,0
16,main,Naive AI estimator,0.6681495215346337,0.24883367909341642,-0.4193158424412173,0.11839160102322199,0.016786141087901302,0.4808812170989315,0
16,main,ISE causal estimator,0.6681495215346337,0.9084800580088555,0.24033053647422176,0.11766078818451642,0.6778649131672032,1.1390952028505077,0
16,main,Design erasure estimator,0.6681495215346337,1.2668420601015222,0.5986925385668885,0.1289573424800446,1.0140856688406348,1.5195984513624097,0
16,main,Post index leakage estimator,0.6681495215346337,0.21569702649255051,-0.4524524950420832,0.12589852337882018,-0.031064079329937044,0.4624581323150381,0
16,main,Oracle prospective estimator,0.6681495215346337,0.9072051040864937,0.23905558255186,0.11699510373135144,0.6778947007730449,1.1365155073999424,0
17,main,Structured EHR estimator,0.63692455607779,1.2786378778926721,0.6417133218148822,0.14705629392833622,0.9904075417931332,1.566868213992211,0
17,main,Naive AI estimator,0.63692455607779,0.09284146398104512,-0.5440830920967449,0.0920479025180355,-0.08757242495430448,0.2732553529163947,0
17,main,ISE causal estimator,0.63692455607779,0.5133047734392251,-0.12361978263856488,0.11184317778630287,0.29409214497807146,0.7325174019003787,1
17,main,Design erasure estimator,0.63692455607779,0.8834330825321804,0.24650852645439048,0.12671017622422787,0.6350811371326939,1.131785027931667,1
17,main,Post index leakage estimator,0.63692455607779,0.13200498573328676,-0.5049195703445032,0.09862672661481305,-0.061303398431746814,0.3253133698983203,0
17,main,Oracle prospective estimator,0.63692455607779,0.5078625640713191,-0.12906199200647084,0.11135005371751161,0.2896164587849964,0.7261086693576418,1
18,main,Structured EHR estimator,0.6501403588842839,1.535591705322948,0.8854513464386641,0.13418866788560502,1.272581916267162,1.7986014943787338,0
18,main,Naive AI estimator,0.6501403588842839,0.234598697407305,-0.4155416614769789,0.09762777563585531,0.04324825716102859,0.4259491376535814,0
18,main,ISE causal estimator,0.6501403588842839,0.7844300020104457,0.13428964312616176,0.10978974586507216,0.5692421001149042,0.9996179039059871,1
18,main,Design erasure estimator,0.6501403588842839,1.1449716632102327,0.4948313043259488,0.12473832766219656,0.9004845409923274,1.389458785428138,0
18,main,Post index leakage estimator,0.6501403588842839,0.3075277936849293,-0.3426125651993546,0.10456532540394706,0.10257975589319304,0.5124758314766655,0
18,main,Oracle prospective estimator,0.6501403588842839,0.7867556697245109,0.13661531084022704,0.10885989064438112,0.5733902840615239,1.000121055387498,1
19,main,Structured EHR estimator,0.6349127051956572,1.3821435978295284,0.7472308926338712,0.13166368900278744,1.1240827673840652,1.6402044282749917,0
19,main,Naive AI estimator,0.6349127051956572,0.3514925972077345,-0.2834201079879227,0.09384190889062072,0.1675624557821179,0.5354227386333511,0
19,main,ISE causal estimator,0.6349127051956572,0.7574975049554392,0.12258479975978198,0.1064150283068762,0.5489240494739619,0.9660709604369165,1
19,main,Design erasure estimator,0.6349127051956572,1.1677871563388031,0.5328744511431459,0.1222902546074101,0.9280982573082793,1.4074760553693269,0
19,main,Post index leakage estimator,0.6349127051956572,0.36986997664758864,-0.2650427285480686,0.09700739428450518,0.1797354838499585,0.5600044694452188,0
19,main,Oracle prospective estimator,0.6349127051956572,0.7353105794261601,0.10039787423050284,0.10486633407403717,0.5297725646410472,0.940848594211273,1
20,main,Structured EHR estimator,0.6616737815727133,1.3346436307383756,0.6729698491656623,0.1374434259607663,1.0652545158552735,1.6040327456214776,0
20,main,Naive AI estimator,0.6616737815727133,0.2574763919455032,-0.4041973896272101,0.09111699747006524,0.07888707690417532,0.4360657069868311,0
20,main,ISE causal estimator,0.6616737815727133,0.6230702000504851,-0.0386035815222282,0.11378348671576108,0.4000545660875934,0.8460858340133768,1
20,main,Design erasure estimator,0.6616737815727133,0.9372413412639412,0.2755675596912279,0.11971555133327091,0.7025988606507302,1.1718838218771521,0
20,main,Post index leakage estimator,0.6616737815727133,0.30094245061004443,-0.36073133096266885,0.09518095406852382,0.11438778063573773,0.48749712058435113,0
20,main,Oracle prospective estimator,0.6616737815727133,0.6097260373315148,-0.051947744241198524,0.11186729269141292,0.39046614365634547,0.828985931006684,1
21,main,Structured EHR estimator,0.6423269429189506,1.3880929646206808,0.7457660217017301,0.13575724189183125,1.1220087705126915,1.65417715872867,0
21,main,Naive AI estimator,0.6423269429189506,0.10373816804481979,-0.5385887748741308,0.09542728979274294,-0.08329931994895635,0.29077565603859595,0
21,main,ISE causal estimator,0.6423269429189506,0.7491187663319712,0.10679182341302051,0.0993103280948161,0.5544705232661316,0.9437670093978108,1
21,main,Design erasure estimator,0.6423269429189506,1.043289721588545,0.4009627786695944,0.11781504812460686,0.8123722272643156,1.2742072159127744,0
21,main,Post index leakage estimator,0.6423269429189506,0.07982456527628616,-0.5625023776426645,0.09607037290478325,-0.108473365617089,0.26812249616966133,0
21,main,Oracle prospective estimator,0.6423269429189506,0.7316888241895984,0.0893618812706477,0.09961698902066221,0.5364395257091004,0.9269381226700963,1
22,main,Structured EHR estimator,0.6578202221769878,1.477536066093281,0.8197158439162933,0.13902979761472525,1.2050376627684196,1.7500344694181424,0
22,main,Naive AI estimator,0.6578202221769878,0.17381463783843287,-0.4840055843385549,0.09204469070992137,-0.006592955953013013,0.35422223162987876,0
22,main,ISE causal estimator,0.6578202221769878,0.5919733750101734,-0.06584684716681433,0.10485919910199666,0.38644934477026,0.7974974052500869,1
22,main,Design erasure estimator,0.6578202221769878,1.0311232939210782,0.3733030717440904,0.11444713291442722,0.8068069134088008,1.2554396744333556,0
22,main,Post index leakage estimator,0.6578202221769878,0.20471494100249538,-0.4531052811744924,0.10065066427873101,0.007439639016182609,0.40199024298880814,0
22,main,Oracle prospective estimator,0.6578202221769878,0.601091190688922,-0.05672903148806574,0.1057492061963852,0.39382274654400706,0.808359634833837,1
23,main,Structured EHR estimator,0.6381721399093224,1.4197299368438783,0.7815577969345558,0.13946656096309307,1.1463754773562158,1.6930843963315407,0
23,main,Naive AI estimator,0.6381721399093224,0.16231353008389449,-0.47585860982542794,0.09773659062492324,-0.02925018754095504,0.353877247708744,0
23,main,ISE causal estimator,0.6381721399093224,0.769800618633837,0.13162847872451455,0.1130160831222351,0.5482890957142562,0.9913121415534177,1
23,main,Design erasure estimator,0.6381721399093224,1.2809290313760402,0.6427568914667178,0.12528737028584622,1.0353657856157816,1.5264922771362988,0
23,main,Post index leakage estimator,0.6381721399093224,0.1433784179471508,-0.49479372196217164,0.0999408404777827,-0.05250562938930328,0.33926246528360493,0
23,main,Oracle prospective estimator,0.6381721399093224,0.7486062833845164,0.11043414347519398,0.11308847656571208,0.5269528693157207,0.9702596974533121,1
24,main,Structured EHR estimator,0.6494026764912292,1.5786754468446058,0.9292727703533766,0.13152022001007882,1.3208958156248514,1.8364550780643603,0
24,main,Naive AI estimator,0.6494026764912292,0.3744396658263415,-0.2749630106648877,0.08809391647749693,0.2017755895304475,0.5471037421222354,0
24,main,ISE causal estimator,0.6494026764912292,0.8119189786916033,0.16251630220037416,0.09967138308925569,0.6165630678366623,1.0072748895465444,1
24,main,Design erasure estimator,0.6494026764912292,1.187613618263197,0.5382109417719677,0.1226722426680949,0.9471760226337309,1.4280512138926629,0
24,main,Post index leakage estimator,0.6494026764912292,0.4312823878961799,-0.21812028859504928,0.09294497730748467,0.24911023237350993,0.6134545434188499,0
24,main,Oracle prospective estimator,0.6494026764912292,0.80334747478189,0.15394479829066077,0.09910940185638745,0.6090930471433705,0.9976019024204094,1
25,main,Structured EHR estimator,0.6561786027715363,1.4088572197431528,0.7526786169716165,0.1349570223914096,1.1443414558559901,1.6733729836303155,0
25,main,Naive AI estimator,0.6561786027715363,0.25188929391461296,-0.4042893088569233,0.08896586438434123,0.07751619972130414,0.4262623881079218,0
25,main,ISE causal estimator,0.6561786027715363,0.7279131984302037,0.07173459565866747,0.10621018126693263,0.5197412431470159,0.9360851537133916,1
25,main,Design erasure estimator,0.6561786027715363,1.0569394931484841,0.40076089037694784,0.1256865456062297,0.8105938637602739,1.3032851225366944,0
25,main,Post index leakage estimator,0.6561786027715363,0.26611968764663396,-0.3900589151249023,0.09425421256119561,0.08138143102669057,0.4508579442665773,0
25,main,Oracle prospective estimator,0.6561786027715363,0.7339339400937712,0.07775533732223494,0.1051572955693185,0.527825640777907,0.9400422394096355,1
26,main,Structured EHR estimator,0.6281115831510975,1.4211491945220718,0.7930376113709743,0.1401357799879777,1.1464830657456355,1.695815323298508,0
26,main,Naive AI estimator,0.6281115831510975,0.15759809474477549,-0.470513488406322,0.0890228092216894,-0.016886611329735735,0.3320828008192867,0
26,main,ISE causal estimator,0.6281115831510975,0.6242030103916033,-0.003908572759494189,0.10873672156565824,0.4110790361229132,0.8373269846602934,1
26,main,Design erasure estimator,0.6281115831510975,1.0637809117997616,0.43566932864866414,0.12422656908079675,0.8202968364014,1.3072649871981232,0
26,main,Post index leakage estimator,0.6281115831510975,0.269879301743373,-0.3582322814077245,0.0959417533821314,0.08183346511439546,0.4579251383723505,0
26,main,Oracle prospective estimator,0.6281115831510975,0.642284972516175,0.014173389365077504,0.10731988351044837,0.4319380008356962,0.8526319441966538,1
27,main,Structured EHR estimator,0.6468025756672853,1.2056761590522787,0.5588735833849934,0.13865637057825217,0.9339096727189045,1.4774426453856528,0
27,main,Naive AI estimator,0.6468025756672853,0.006050345361197441,-0.6407522303060879,0.09321803200043713,-0.1766569973596593,0.1887576880820542,0
27,main,ISE causal estimator,0.6468025756672853,0.4243399219597736,-0.22246265370751167,0.11071548616322331,0.20733756907985593,0.6413422748396913,0
27,main,Design erasure estimator,0.6468025756672853,0.8660698248759497,0.21926724920866447,0.12638875034183486,0.6183478742059534,1.113791775545946,1
27,main,Post index leakage estimator,0.6468025756672853,0.04782519619620177,-0.5989773794710835,0.09909333135624454,-0.14639773326203753,0.24204812565444106,0
27,main,Oracle prospective estimator,0.6468025756672853,0.4341726426017615,-0.21262993306552375,0.10862305519555482,0.2212714544184741,0.647073830785049,1
28,main,Structured EHR estimator,0.6488890947701899,1.4289424777167719,0.780053382946582,0.14375096128528142,1.1471905935976203,1.7106943618359234,0
28,main,Naive AI estimator,0.6488890947701899,0.03590747075192249,-0.6129816240182674,0.09340373647664012,-0.14716385274229213,0.21897879424613712,0
28,main,ISE causal estimator,0.6488890947701899,0.6916884943782635,0.04279939960807366,0.11477000327798875,0.4667392879534056,0.9166377008031215,1
28,main,Design erasure estimator,0.6488890947701899,1.038997357636973,0.39010826286678324,0.13249696523734517,0.7793033057717766,1.2986914095021695,0
28,main,Post index leakage estimator,0.6488890947701899,0.0381771489413124,-0.6107119458288774,0.0955325715407734,-0.14906669127860345,0.22542098916122827,0
28,main,Oracle prospective estimator,0.6488890947701899,0.700345864765271,0.0514567699950812,0.11359836004755232,0.4776930790720685,0.9229986504584736,1
29,main,Structured EHR estimator,0.6321000674230586,1.5326163722957173,0.9005163048726588,0.1333040777163322,1.2713403799717062,1.7938923646197285,0
29,main,Naive AI estimator,0.6321000674230586,0.27668475548613586,-0.3554153119369227,0.09214465486676843,0.09608123194726975,0.45728827902500196,0
29,main,ISE causal estimator,0.6321000674230586,0.690701588032785,0.058601520609726454,0.09990636202602753,0.4948851184617711,0.886518057603799,1
29,main,Design erasure estimator,0.6321000674230586,1.0640403049949452,0.4319402375718866,0.12076185457642764,0.827347070025147,1.3007335399647433,0
29,main,Post index leakage estimator,0.6321000674230586,0.3558950943320177,-0.27620497309104086,0.10600665768897306,0.1481220452616305,0.5636681434024049,0
29,main,Oracle prospective estimator,0.6321000674230586,0.6714786940565084,0.03937862663344982,0.0985542840603263,0.47831229729826885,0.8646450908147479,1
30,main,Structured EHR estimator,0.6513540922870082,1.2300041715630166,0.5786500792760083,0.13966733017568125,0.9562562044186813,1.5037521387073518,0
30,main,Naive AI estimator,0.6513540922870082,-0.005647179104232598,-0.6570012713912409,0.09792618424274567,-0.1975825002200141,0.18628814201154892,0
30,main,ISE causal estimator,0.6513540922870082,0.5660496304866884,-0.08530446180031981,0.12018409204062135,0.3304888100870706,0.8016104508863062,1
30,main,Design erasure estimator,0.6513540922870082,0.9724125721200371,0.3210584798330288,0.13013525600118492,0.7173474703577146,1.2274776738823596,0
30,main,Post index leakage estimator,0.6513540922870082,0.035184505939807084,-0.6161695863472012,0.10115686549824554,-0.1630829504367542,0.23345196231636833,0
30,main,Oracle prospective estimator,0.6513540922870082,0.5576009079636448,-0.09375318432336344,0.12030119110166897,0.32181057340437363,0.7933912425229159,1
31,main,Structured EHR estimator,0.6409958339755956,1.478641621077118,0.8376457871015225,0.1369687061415094,1.2101829570397595,1.7471002851144766,0
31,main,Naive AI estimator,0.6409958339755956,0.0033745419322186356,-0.6376212920433769,0.10278141673868929,-0.19807703487561237,0.20482611874004966,0
31,main,ISE causal estimator,0.6409958339755956,0.5968330757134357,-0.044162758262159874,0.1090916455010956,0.3830134505312883,0.8106527008955831,1
31,main,Design erasure estimator,0.6409958339755956,0.871167387437758,0.23017155346216245,0.12424835233933414,0.6276406168526631,1.1146941580228529,1
31,main,Post index leakage estimator,0.6409958339755956,0.060142407686779926,-0.5808534262888156,0.1101682872244383,-0.15578743527311914,0.276072250646679,0
31,main,Oracle prospective estimator,0.6409958339755956,0.5862727129086309,-0.05472312106696464,0.10923201972579319,0.37217795424607625,0.8003674715711856,1
32,main,Structured EHR estimator,0.6464839097033984,1.0672491335304317,0.4207652238270333,0.14128098202183403,0.7903384087676371,1.3441598582932264,0
32,main,Naive AI estimator,0.6464839097033984,-0.05649287582396883,-0.7029767855273672,0.08647329390654071,-0.22598053188078862,0.11299478023285095,0
32,main,ISE causal estimator,0.6464839097033984,0.4086194215421184,-0.23786448816128003,0.1155291955715082,0.18218219822196233,0.6350566448622744,0
32,main,Design erasure estimator,0.6464839097033984,0.8960820032901752,0.24959809358677676,0.13007202763997266,0.6411408291158287,1.1510231774645217,1
32,main,Post index leakage estimator,0.6464839097033984,-0.04915899097582234,-0.6956429006792207,0.08746887147284504,-0.22059797906259865,0.12227999711095396,0
32,main,Oracle prospective estimator,0.6464839097033984,0.42220452530233343,-0.22427938440106499,0.11309065593488196,0.20054683966996478,0.6438622109347021,0
33,main,Structured EHR estimator,0.6547133402116082,1.7528203219646055,1.0981069817529971,0.15546566005069404,1.4481076282652452,2.057533015663966,0
33,main,Naive AI estimator,0.6547133402116082,0.2413248349951015,-0.4133885052165067,0.1197453458051984,0.00662395721691264,0.4760257127732903,0
33,main,ISE causal estimator,0.6547133402116082,0.9176999282406354,0.2629865880290272,0.13401837129837804,0.6550239204958144,1.1803759359854564,0
33,main,Design erasure estimator,0.6547133402116082,1.3432837721446402,0.688570431933032,0.15031363670877684,1.0486690441954376,1.6378985000938429,0
33,main,Post index leakage estimator,0.6547133402116082,0.2518342564441101,-0.4028790837674981,0.12407302867369928,0.008651120243659521,0.4950173926445607,0
33,main,Oracle prospective estimator,0.6547133402116082,0.9066711222351588,0.25195778202355057,0.1330345897590247,0.6459233263074704,1.1674189181628472,1
34,main,Structured EHR estimator,0.6628795971013005,1.3859978229011443,0.7231182257998438,0.1349145798172543,1.1215652464593258,1.6504303993429628,0
34,main,Naive AI estimator,0.6628795971013005,0.10378771154676655,-0.5590918855545339,0.09594069810465303,-0.08425605673835337,0.2918314798318865,0
34,main,ISE causal estimator,0.6628795971013005,0.5842436038301867,-0.07863599327111381,0.1113446127221355,0.3660081628948011,0.8024790447655723,1
34,main,Design erasure estimator,0.6628795971013005,0.9709861304232982,0.30810653332199767,0.12456055733112313,0.7268474380542969,1.2151248227922995,0
34,main,Post index leakage estimator,0.6628795971013005,0.14510944971889778,-0.5177701473824028,0.09626639433411162,-0.043572683175961,0.3337915826137565,0
34,main,Oracle prospective estimator,0.6628795971013005,0.5698905626583357,-0.0929890344429648,0.11079846322880979,0.35272557472986854,0.7870555505868029,1
35,main,Structured EHR estimator,0.6259430806249584,1.5012787137519612,0.8753356331270028,0.14665046559765854,1.2138438011805506,1.7887136263233718,0
35,main,Naive AI estimator,0.6259430806249584,0.11830318747050363,-0.5076398931544548,0.10042553506792713,-0.07853086126263355,0.3151372362036408,0
35,main,ISE causal estimator,0.6259430806249584,0.6781825701610943,0.052239489536135886,0.11438739400334486,0.4539832779145384,0.9023818624076502,1
35,main,Design erasure estimator,0.6259430806249584,1.0621481894092772,0.43620510878431884,0.13236011107256232,0.8027223717070551,1.3215740071114994,0
35,main,Post index leakage estimator,0.6259430806249584,0.118695109497032,-0.5072479711279264,0.10403424716602692,-0.08521201494838075,0.32260223394244475,0
35,main,Oracle prospective estimator,0.6259430806249584,0.6515336323749534,0.025590551749995027,0.11481380850849525,0.42649856769830274,0.8765686970516041,1
36,main,Structured EHR estimator,0.623194061003029,1.3998437721198445,0.7766497111168155,0.1418123241008292,1.1218916168822193,1.6777959273574696,0
36,main,Naive AI estimator,0.623194061003029,0.21822176745912766,-0.4049722935439013,0.09349030439154378,0.03498077085170187,0.40146276406655346,0
36,main,ISE causal estimator,0.623194061003029,0.6160236723114852,-0.007170388691543739,0.1136799882171509,0.3932108954058695,0.838836449217101,1
36,main,Design erasure estimator,0.623194061003029,1.0325723910920097,0.4093783300889807,0.13180095444526002,0.7742425203793001,1.2909022618047192,0
36,main,Post index leakage estimator,0.623194061003029,0.25095482482174847,-0.3722392361812805,0.09668755135901631,0.06144722415807649,0.4404624254854205,0
36,main,Oracle prospective estimator,0.623194061003029,0.627615050347329,0.004420989344300019,0.1123300459364484,0.40744816031189013,0.8477819403827679,1
37,main,Structured EHR estimator,0.649899552522501,1.5305802668412136,0.8806807143187126,0.14836090878430905,1.239792885623968,1.8213676480584593,0
37,main,Naive AI estimator,0.649899552522501,0.28590493858411886,-0.3639946139383821,0.09132250186991729,0.10691283491908096,0.46489704224915673,0
37,main,ISE causal estimator,0.649899552522501,0.7837555884361834,0.13385603591368245,0.11641878214355529,0.555574775434815,1.0119364014375518,1
37,main,Design erasure estimator,0.649899552522501,1.1958412929748234,0.5459417404523225,0.13509520074271097,0.93105469951911,1.4606278864305369,0
37,main,Post index leakage estimator,0.649899552522501,0.28481703423218085,-0.3650825182903201,0.09799736892712324,0.0927421911350193,0.4768918773293424,0
37,main,Oracle prospective estimator,0.649899552522501,0.7605644564355938,0.1106649039130928,0.1159165295198394,0.5333680585767085,0.987760854294479,1
38,main,Structured EHR estimator,0.642089204017944,1.3120589775240157,0.6699697735060717,0.1327113750475065,1.0519446824309029,1.5721732726171285,0
38,main,Naive AI estimator,0.642089204017944,0.09347019979095314,-0.5486190042269908,0.09931917320673976,-0.10119537969425679,0.2881357792761631,0
38,main,ISE causal estimator,0.642089204017944,0.6161334108973626,-0.025955793120581383,0.10836511336525177,0.40373778870146915,0.8285290330932561,1
38,main,Design erasure estimator,0.642089204017944,0.9410360778447684,0.2989468738268244,0.12236391949288149,0.7012027956387207,1.1808693600508162,0
38,main,Post index leakage estimator,0.642089204017944,0.09439834071552491,-0.5476908633024191,0.10521922620311751,-0.1118313426425854,0.3006280240736352,0
38,main,Oracle prospective estimator,0.642089204017944,0.5879164921906753,-0.05417271182726868,0.1070058475447188,0.3781850310030265,0.7976479533783242,1
39,main,Structured EHR estimator,0.6450080225041935,1.537991707679736,0.8929836851755425,0.13754295401371422,1.2684075178128562,1.8075758975466159,0
39,main,Naive AI estimator,0.6450080225041935,0.20638426586758318,-0.43862375663661035,0.09231596344829844,0.02544497750891825,0.3873235542262481,0
39,main,ISE causal estimator,0.6450080225041935,0.8169900606975713,0.17198203819337776,0.1090568047606114,0.603238723366773,1.0307413980283697,1
39,main,Design erasure estimator,0.6450080225041935,1.1772450185527927,0.5322369960485992,0.118274285274493,0.9454274194147865,1.409062617690799,0
39,main,Post index leakage estimator,0.6450080225041935,0.21851319496657087,-0.4264948275376227,0.09529989568703925,0.03172539941997393,0.4053009905131678,0
39,main,Oracle prospective estimator,0.6450080225041935,0.7897072490486838,0.1446992265444903,0.10858121358764003,0.5768880704169094,1.0025264276804582,1
40,main,Structured EHR estimator,0.6328767475792015,1.3636388758109539,0.7307621282317524,0.1375496886764187,1.0940414860051733,1.6332362656167345,0
40,main,Naive AI estimator,0.6328767475792015,0.13036970103824935,-0.5025070465409522,0.08964221905350246,-0.045329048306615466,0.30606845038311414,0
40,main,ISE causal estimator,0.6328767475792015,0.6357592993646877,0.0028825517854861316,0.10652254310129626,0.42697511488614703,0.8445434838432283,1
40,main,Design erasure estimator,0.6328767475792015,0.9353771564017569,0.30250040882255536,0.12714008744135183,0.6861825850167074,1.1845717277868064,0
40,main,Post index leakage estimator,0.6328767475792015,0.15205673344304607,-0.4808200141361555,0.09683717660147426,-0.03774413269584348,0.3418575995819356,0
40,main,Oracle prospective estimator,0.6328767475792015,0.6186112557595523,-0.014265491819649201,0.10549028138775624,0.41185030423955016,0.8253722072795545,1
41,main,Structured EHR estimator,0.6314518436720229,1.3594321085520125,0.7279802648799896,0.13745003858722948,1.0900300329210426,1.6288341841829823,0
41,main,Naive AI estimator,0.6314518436720229,0.16821342050014151,-0.46323842317188135,0.08850250043921021,-0.005251480360710492,0.3416783213609935,0
41,main,ISE causal estimator,0.6314518436720229,0.638533065541897,0.007081221869874144,0.10847688779046087,0.42591836547259376,0.8511477656112003,1
41,main,Design erasure estimator,0.6314518436720229,1.0663521817046353,0.4349003380326124,0.1199223804542759,0.8313043160142546,1.301400047395016,0
41,main,Post index leakage estimator,0.6314518436720229,0.18530790790971755,-0.4461439357623054,0.09107663418513179,0.006797704906859242,0.3638181109125759,0
41,main,Oracle prospective estimator,0.6314518436720229,0.6049207164101355,-0.026531127261887444,0.1088563051790551,0.39156235825918745,0.8182790745610835,1
42,main,Structured EHR estimator,0.6434592290852948,1.4224663276674523,0.7790070985821574,0.14113867918337775,1.145834516468032,1.6990981388668727,0
42,main,Naive AI estimator,0.6434592290852948,0.12460537031218592,-0.518853858773109,0.09737433768854235,-0.06624833155735708,0.3154590721817289,0
42,main,ISE causal estimator,0.6434592290852948,0.8007824554738834,0.15732322638858853,0.10915677591362988,0.5868351746831688,1.014729736264598,1
42,main,Design erasure estimator,0.6434592290852948,1.150835790458276,0.5073765613729811,0.11995218206463476,0.9157295136115919,1.38594206730496,0
42,main,Post index leakage estimator,0.6434592290852948,0.06858485564748046,-0.5748743734378143,0.09866751666365686,-0.12480347701328698,0.2619731883082479,0
42,main,Oracle prospective estimator,0.6434592290852948,0.7749781947389973,0.13151896565370247,0.10921019424580769,0.5609262140172142,0.9890301754607804,1
43,main,Structured EHR estimator,0.6679988665426312,1.5803793813324856,0.9123805147898544,0.1452786380231377,1.2956332508071355,1.8651255118578356,0
43,main,Naive AI estimator,0.6679988665426312,0.10582302025609457,-0.5621758462865366,0.09184453029285439,-0.07419225911790002,0.28583829963008917,0
43,main,ISE causal estimator,0.6679988665426312,0.6191811375958174,-0.0488177289468138,0.10856343992431144,0.40639679534416695,0.8319654798474678,1
43,main,Design erasure estimator,0.6679988665426312,0.9616695668307024,0.2936707002880712,0.12483493568958125,0.7169930928791232,1.2063460407822817,0
43,main,Post index leakage estimator,0.6679988665426312,0.15757228197689302,-0.5104265845657382,0.10322530120085711,-0.04474930837678692,0.35989387233057296,0
43,main,Oracle prospective estimator,0.6679988665426312,0.5853886183742779,-0.08261024816835327,0.1081016127488896,0.3735094573864543,0.7972677793621015,1
44,main,Structured EHR estimator,0.6367419825890505,1.4553532664442417,0.8186112838551912,0.13240791914451622,1.19583374492099,1.7148727879674934,0
44,main,Naive AI estimator,0.6367419825890505,0.16725003980003703,-0.4694919427890134,0.09112553515331566,-0.011356009100461667,0.34585608870053575,0
44,main,ISE causal estimator,0.6367419825890505,0.7440657556681658,0.10732377307911534,0.10829796208545674,0.5318017499806706,0.956329761355661,1
44,main,Design erasure estimator,0.6367419825890505,1.0054057687926985,0.36866378620364804,0.12101901226657108,0.7682085047502192,1.2426030328351778,0
44,main,Post index leakage estimator,0.6367419825890505,0.2185996586727866,-0.4181423239162638,0.09379702964478412,0.034757480569009735,0.4024418367765635,0
44,main,Oracle prospective estimator,0.6367419825890505,0.7219928788877431,0.08525089629869265,0.10922046053122998,0.5079207762465323,0.9360649815289539,1
45,main,Structured EHR estimator,0.6466149111649316,1.4393425637388133,0.7927276525738817,0.14532320521982195,1.1545090815079622,1.7241760459696645,0
45,main,Naive AI estimator,0.6466149111649316,0.19236058982575477,-0.45425432133917687,0.08869725890938528,0.018513962363359643,0.36620721728814987,0
45,main,ISE causal estimator,0.6466149111649316,0.7042341294262109,0.05761921826127925,0.11481028915064533,0.47920596269094606,0.9292622961614757,1
45,main,Design erasure estimator,0.6466149111649316,1.1047401258563072,0.45812521469137557,0.12841714454550182,0.8530425225471236,1.3564377291654908,0
45,main,Post index leakage estimator,0.6466149111649316,0.23133515745942543,-0.4152797537055062,0.08998616892002556,0.05496226637617532,0.4077080485426755,0
45,main,Oracle prospective estimator,0.6466149111649316,0.6872941946775384,0.040679283512606745,0.11326037608999878,0.4653038575411408,0.909284531813936,1
46,main,Structured EHR estimator,0.633957098791879,1.4469241797018308,0.8129670809099518,0.12931890144355357,1.1934591328724657,1.700389226531196,0
46,main,Naive AI estimator,0.633957098791879,0.11640379511561687,-0.5175533036762622,0.0946584830234342,-0.06912683161031417,0.3019344218415479,0
46,main,ISE causal estimator,0.633957098791879,0.7571021250008724,0.12314502620899337,0.10410324772175643,0.5530597594662298,0.961144490535515,1
46,main,Design erasure estimator,0.633957098791879,1.1839581216855517,0.5500010228936727,0.1157541562659179,0.9570799754043526,1.4108362679667508,0
46,main,Post index leakage estimator,0.633957098791879,0.10499250507164376,-0.5289645937202352,0.1034873060429239,-0.0978426147724871,0.30782762491577464,0
46,main,Oracle prospective estimator,0.633957098791879,0.7579672514543955,0.12401015266251647,0.10397638617991205,0.5541735345417679,0.9617609683670231,1
47,main,Structured EHR estimator,0.6435630313722087,1.5990277077697643,0.9554646763975556,0.15329840442732645,1.2985628350922045,1.8994925804473242,0
47,main,Naive AI estimator,0.6435630313722087,0.16329219547873738,-0.4802708358934713,0.10573647864280604,-0.043951302661162456,0.37053569361863725,0
47,main,ISE causal estimator,0.6435630313722087,0.6791874923204201,0.03562446094821137,0.12458800995589712,0.4349949928068617,0.9233799918339785,1
47,main,Design erasure estimator,0.6435630313722087,1.0161834879171996,0.3726204565449909,0.1342946366142846,0.7529660001532018,1.2794009756811975,0
47,main,Post index leakage estimator,0.6435630313722087,0.23590336613098445,-0.40765966524122427,0.11283867040853418,0.01473957213025745,0.45706716013171145,0
47,main,Oracle prospective estimator,0.6435630313722087,0.6563669279470844,0.012803896574875684,0.12322089757170109,0.4148539687065503,0.8978798871876186,1
48,main,Structured EHR estimator,0.6368911398379252,1.2667287836876056,0.6298376438496803,0.13647840112426113,0.9992311174840538,1.5342264498911573,0
48,main,Naive AI estimator,0.6368911398379252,0.05593450805213064,-0.5809566317857946,0.08831697757519956,-0.1171667679952605,0.2290357840995218,0
48,main,ISE causal estimator,0.6368911398379252,0.5396930772323821,-0.09719806260554309,0.10949243099921092,0.32508791247392876,0.7542982419908355,1
48,main,Design erasure estimator,0.6368911398379252,0.9091316912097828,0.27224055137185754,0.12055731040886793,0.6728393628084016,1.1454240196111638,0
48,main,Post index leakage estimator,0.6368911398379252,0.08653613371440184,-0.5503550061235234,0.09424946789845252,-0.09819282336656511,0.2712650907953688,0
48,main,Oracle prospective estimator,0.6368911398379252,0.5359915036896422,-0.10089963614828301,0.10952356091370344,0.32132532429878347,0.750657683080501,1
49,main,Structured EHR estimator,0.6323313308000582,1.166232428859681,0.5339010980596228,0.1456714797906305,0.8807163284700452,1.4517485292493169,0
49,main,Naive AI estimator,0.6323313308000582,0.0835216284946885,-0.5488097023053697,0.09505558247546185,-0.10278731315721673,0.26983057014659373,0
49,main,ISE causal estimator,0.6323313308000582,0.59067637770633,-0.04165495309372824,0.11032577529125859,0.37443785813546315,0.8069148972771968,1
49,main,Design erasure estimator,0.6323313308000582,1.0321833864298633,0.3998520556298051,0.1336048821691633,0.7703178173783032,1.2940489554814234,0
49,main,Post index leakage estimator,0.6323313308000582,0.10206934004576272,-0.5302619907542955,0.10134728726311534,-0.09657134298994334,0.30071002308146877,0
49,main,Oracle prospective estimator,0.6323313308000582,0.5669293846697971,-0.06540194613026107,0.11001861449723535,0.35129290025521587,0.7825658690843784,1
50,main,Structured EHR estimator,0.6131653349813652,1.5035427040537015,0.8903773690723363,0.127394779003522,1.2538489372067985,1.7532364709006045,0
50,main,Naive AI estimator,0.6131653349813652,0.2387011689128304,-0.3744641660685347,0.09666853952264742,0.04923083144844148,0.42817150637721935,0
50,main,ISE causal estimator,0.6131653349813652,0.7849173141751615,0.17175197919379637,0.10525463034292944,0.5786182387030199,0.9912163896473032,1
50,main,Design erasure estimator,0.6131653349813652,1.2985910328333488,0.6854256978519836,0.12028614413564163,1.062830190327491,1.5343518753392065,0
50,main,Post index leakage estimator,0.6131653349813652,0.2824866119361905,-0.33067872304517465,0.10113011246493431,0.08427159150491928,0.4807016323674618,0
50,main,Oracle prospective estimator,0.6131653349813652,0.7856466357590711,0.17248130077770596,0.10399285582223712,0.5818206383474864,0.9894726331706558,1
51,main,Structured EHR estimator,0.6257875095630272,1.3610243584983175,0.7352368489352903,0.1415944377401863,1.0834992605275524,1.6385494564690826,0
51,main,Naive AI estimator,0.6257875095630272,0.023395574916277233,-0.60239193464675,0.09716998010194813,-0.16705758608354113,0.21384873591609557,0
51,main,ISE causal estimator,0.6257875095630272,0.6046158632243507,-0.02117164633867652,0.10466589144668377,0.39947071598885053,0.8097610104598508,1
51,main,Design erasure estimator,0.6257875095630272,1.041834088144059,0.4160465785810319,0.12017939032664339,0.806282483103838,1.2773856931842802,0
51,main,Post index leakage estimator,0.6257875095630272,0.037809596512551884,-0.5879779130504753,0.10371090745621271,-0.16546378210162502,0.2410829751267288,0
51,main,Oracle prospective estimator,0.6257875095630272,0.5954696766586481,-0.03031783290437906,0.10281057964150477,0.3939609405612988,0.7969784127559975,1
52,main,Structured EHR estimator,0.6345162908399078,1.266290802545884,0.6317745117059763,0.13271624621960162,1.006166959955465,1.5264146451363032,0
52,main,Naive AI estimator,0.6345162908399078,0.24944083541248957,-0.3850754554274182,0.09077703700982633,0.07151784287322999,0.42736382795174915,0
52,main,ISE causal estimator,0.6345162908399078,0.7061251978591976,0.07160890701928979,0.11297511481203926,0.4846939728276006,0.9275564228907945,1
52,main,Design erasure estimator,0.6345162908399078,1.007693805520637,0.37317751468072924,0.1262185594478299,0.7603054290028904,1.2550821820383837,0
52,main,Post index leakage estimator,0.6345162908399078,0.2625141639859183,-0.3720021268539895,0.09391935501269426,0.07843222816103756,0.44659609981079906,0
52,main,Oracle prospective estimator,0.6345162908399078,0.6995843413288076,0.06506805048889985,0.11328074879301908,0.4775540736944902,0.9216146089631251,1
53,main,Structured EHR estimator,0.6524558220804618,1.2728188748613602,0.6203630527808984,0.13742090291538428,1.003473905147207,1.5421638445755135,0
53,main,Naive AI estimator,0.6524558220804618,0.21113174620571468,-0.44132407587474715,0.09147116907719806,0.03184825481440648,0.3904152375970229,0
53,main,ISE causal estimator,0.6524558220804618,0.6359033282851325,-0.016552493795329304,0.10758287721639892,0.4250408889409907,0.8467657676292744,1
53,main,Design erasure estimator,0.6524558220804618,0.9570199459105126,0.3045641238300508,0.11640693157354522,0.7288623600263641,1.1851775317946613,0
53,main,Post index leakage estimator,0.6524558220804618,0.2396534199169358,-0.41280240216352604,0.09508925253083816,0.05327848495649301,0.4260283548773786,0
53,main,Oracle prospective estimator,0.6524558220804618,0.6183840159668735,-0.03407180611358829,0.10573597395734372,0.41114150701047986,0.8256265249232673,1
54,main,Structured EHR estimator,0.6354208730365495,1.183034265885452,0.5476133928489025,0.12635326496904561,0.9353818665461227,1.4306866652247814,0
54,main,Naive AI estimator,0.6354208730365495,0.13886667725824214,-0.49655419577830734,0.08196997070130066,-0.021794465316307132,0.2995278198327914,0
54,main,ISE causal estimator,0.6354208730365495,0.5454670806233163,-0.0899537924132332,0.09461800542996186,0.36001578998059103,0.7309183712660415,1
54,main,Design erasure estimator,0.6354208730365495,0.9524859396329328,0.31706506659638334,0.11094489482950909,0.735033945767095,1.1699379334987707,0
54,main,Post index leakage estimator,0.6354208730365495,0.14610293655993284,-0.48931793647661664,0.08962890176791669,-0.02956971090518387,0.3217755840250496,0
54,main,Oracle prospective estimator,0.6354208730365495,0.5379486915530626,-0.09747218148348691,0.09344954745614223,0.3547875785390238,0.7211098045671014,1
55,main,Structured EHR estimator,0.6500127362980914,1.19927585446289,0.5492631181647987,0.1452543460211137,0.9145773362615073,1.483974372664273,0
55,main,Naive AI estimator,0.6500127362980914,-0.1452232033950747,-0.7952359396931661,0.09521303818840117,-0.331840758244341,0.0413943514541916,0
55,main,ISE causal estimator,0.6500127362980914,0.4227990407274758,-0.2272136955706156,0.10871964800672247,0.20970853063429978,0.6358895508206519,0
55,main,Design erasure estimator,0.6500127362980914,0.7883082127638652,0.13829547646577378,0.12469041738735878,0.543914994684642,1.0327014308430884,1
55,main,Post index leakage estimator,0.6500127362980914,-0.14814250763370632,-0.7981552439317977,0.10144886147341484,-0.3469822761215994,0.05069726085418677,0
55,main,Oracle prospective estimator,0.6500127362980914,0.38009809970361746,-0.26991463659447396,0.1079823646189925,0.1684526650503922,0.5917435343568427,0
56,main,Structured EHR estimator,0.6514793065819311,0.9547396172119048,0.3032603106299737,0.13115085954035247,0.6976839325128139,1.2117953019109957,0
56,main,Naive AI estimator,0.6514793065819311,0.011083389327378491,-0.6403959172545526,0.09795835328254687,-0.18091498310641338,0.20308176176117035,0
56,main,ISE causal estimator,0.6514793065819311,0.4444729682316522,-0.20700633835027887,0.10641408556161254,0.23590136053089164,0.6530445759324128,1
56,main,Design erasure estimator,0.6514793065819311,0.7476176284869149,0.09613832190498384,0.12993416976662106,0.49294665574433766,1.0022886012294923,1
56,main,Post index leakage estimator,0.6514793065819311,0.0016138573403413643,-0.6498654492415897,0.10216953062621105,-0.1986384226870323,0.20186613736771503,0
56,main,Oracle prospective estimator,0.6514793065819311,0.4255118726575813,-0.22596743392434981,0.104452214998794,0.22078553125994504,0.6302382140552175,0
57,main,Structured EHR estimator,0.6455342681730776,1.395874822533396,0.7503405543603183,0.13512137701548785,1.1310369235830398,1.660712721483752,0
57,main,Naive AI estimator,0.6455342681730776,0.16075390781310386,-0.48478036035997374,0.0999062765025607,-0.035062394131915114,0.3565702097581228,0
57,main,ISE causal estimator,0.6455342681730776,0.7091614492417124,0.06362718106863485,0.11287188573357132,0.48793255320391266,0.9303903452795121,1
57,main,Design erasure estimator,0.6455342681730776,0.9970886022104157,0.35155433403733816,0.13205500887754823,0.7382607848104212,1.2559164196104102,0
57,main,Post index leakage estimator,0.6455342681730776,0.17163075217335078,-0.4739035159997268,0.1061823885600209,-0.03648672940429018,0.37974823375099176,0
57,main,Oracle prospective estimator,0.6455342681730776,0.7069543424581962,0.06142007428511864,0.11330621573308773,0.4848741596213443,0.9290345252950482,1
58,main,Structured EHR estimator,0.639714018359311,1.3081953262792174,0.6684813079199065,0.13786398171866757,1.037981922110629,1.5784087304478058,0
58,main,Naive AI estimator,0.639714018359311,-0.07208521043463356,-0.7117992287939445,0.08682570806281183,-0.24226359823774474,0.09809317736847761,0
58,main,ISE causal estimator,0.639714018359311,0.5305956713717783,-0.10911834698753264,0.10490208001227395,0.3249875945477214,0.7362037481958352,1
58,main,Design erasure estimator,0.639714018359311,0.9054349447066846,0.26572092634737365,0.12107589959504406,0.6681261815003983,1.142743707912971,0
58,main,Post index leakage estimator,0.639714018359311,-0.06131324136496129,-0.7010272597242723,0.09068414364624414,-0.2390541629115998,0.11642768018167722,0
58,main,Oracle prospective estimator,0.639714018359311,0.5238885101947552,-0.11582550816455572,0.10477132332812893,0.3185367164716225,0.729240303917888,1
59,main,Structured EHR estimator,0.6427484632835132,1.1888447328742433,0.5460962695907301,0.13642564978454785,0.9214504592965296,1.456239006451957,0
59,main,Naive AI estimator,0.6427484632835132,0.14236407251863212,-0.5003843907648811,0.09876642538551073,-0.051218121236968894,0.33594626627423313,0
59,main,ISE causal estimator,0.6427484632835132,0.6656584259216919,0.022909962638178683,0.11060167878706972,0.44887913549903524,0.8824377163443485,1
59,main,Design erasure estimator,0.6427484632835132,1.0870119040172481,0.4442634407337349,0.1210479369641694,0.8497579475674761,1.32426586046702,0
59,main,Post index leakage estimator,0.6427484632835132,0.05638670883243886,-0.5863617544510743,0.10572680493166665,-0.15083782883362779,0.2636112464985055,0
59,main,Oracle prospective estimator,0.6427484632835132,0.6733183537405572,0.030569890457043947,0.11118618715668654,0.4553934269134515,0.8912432805676628,1
60,main,Structured EHR estimator,0.6557774966809153,1.3505574207177398,0.6947799240368244,0.14367848564398225,1.0689475888555346,1.6321672525799449,0
60,main,Naive AI estimator,0.6557774966809153,0.18273065607011293,-0.4730468406108024,0.09914161413580713,-0.011586907636069038,0.3770482197762949,0
60,main,ISE causal estimator,0.6557774966809153,0.7048799339013552,0.04910243722043983,0.11267821934370516,0.48403062398769303,0.9257292438150173,1
60,main,Design erasure estimator,0.6557774966809153,0.9186754252860339,0.2628979286051185,0.12852361986281557,0.6667691303549153,1.1705817202171525,0
60,main,Post index leakage estimator,0.6557774966809153,0.2048174743712799,-0.45096002230963544,0.10775121944144643,-0.0063749157339551,0.4160098644765149,0
60,main,Oracle prospective estimator,0.6557774966809153,0.6906375677067125,0.034860071025797135,0.11303353880257555,0.4690918316536644,0.9121833037597605,1
61,main,Structured EHR estimator,0.6306704454755654,1.2810448058727093,0.6503743603971439,0.13334222044742533,1.0196940537957557,1.5423955579496629,0
61,main,Naive AI estimator,0.6306704454755654,0.2327202764481205,-0.3979501690274449,0.08338744457019585,0.06928088509053662,0.39615966780570433,0
61,main,ISE causal estimator,0.6306704454755654,0.6606443659000449,0.02997392042447955,0.10818743779058143,0.44859698783050533,0.8726917439695845,1
61,main,Design erasure estimator,0.6306704454755654,1.0257233187818922,0.39505287330632677,0.13511219090657298,0.7609034246050091,1.290543212958775,0
61,main,Post index leakage estimator,0.6306704454755654,0.24840072875480032,-0.38226971672076504,0.09118903820954181,0.06967021386409836,0.42713124364550226,0
61,main,Oracle prospective estimator,0.6306704454755654,0.6397630870404467,0.00909264156488132,0.10796876585598945,0.42814430596270736,0.8513818681181861,1
62,main,Structured EHR estimator,0.6438326848682682,1.369571396535784,0.7257387116675159,0.1380477354858749,1.0989978349834693,1.640144958088099,0
62,main,Naive AI estimator,0.6438326848682682,0.1439287088605502,-0.49990397600771797,0.09521190023991999,-0.042686615609692974,0.3305440333307934,0
62,main,ISE causal estimator,0.6438326848682682,0.6491006586048509,0.005267973736582721,0.10859979341920681,0.4362450635032056,0.8619562537064962,1
62,main,Design erasure estimator,0.6438326848682682,1.0831185722726901,0.439285887404422,0.11756865844881419,0.8526840017130144,1.313553142832366,0
62,main,Post index leakage estimator,0.6438326848682682,0.13177013540814259,-0.5120625494601256,0.097834382973144,-0.05998525521921963,0.3235255260355048,0
62,main,Oracle prospective estimator,0.6438326848682682,0.6356792660860702,-0.008153418782197996,0.10789387064776335,0.424207279616454,0.8471512525556864,1
63,main,Structured EHR estimator,0.6519843544485077,1.4469903390605232,0.7950059846120155,0.14905096020448458,1.1548504570597333,1.739130221061313,0
63,main,Naive AI estimator,0.6519843544485077,2.7271911713849507e-05,-0.6519570825367939,0.09904947422995863,-0.1941096975790051,0.19416424140243277,0
63,main,ISE causal estimator,0.6519843544485077,0.47248331297207974,-0.17950104147642792,0.11481517116348237,0.2474455774916543,0.6975210484525052,1
63,main,Design erasure estimator,0.6519843544485077,0.9180114882868808,0.2660271338383732,0.12898377413027995,0.6652032909915322,1.1708196855822295,0
63,main,Post index leakage estimator,0.6519843544485077,0.07395125199428527,-0.5780331024542223,0.10670034671393591,-0.1351814275650291,0.2830839315535997,0
63,main,Oracle prospective estimator,0.6519843544485077,0.46932866701760345,-0.1826556874309042,0.11433176711217924,0.24523840347773215,0.6934189305574747,1
64,main,Structured EHR estimator,0.6254971830099714,1.2181611679047983,0.592663984894827,0.14707691594153402,0.9298904126593917,1.506431923150205,0
64,main,Naive AI estimator,0.6254971830099714,0.0936849281743545,-0.5318122548356169,0.08880111723605319,-0.08036526160830976,0.26773511795701876,0
64,main,ISE causal estimator,0.6254971830099714,0.5694736958797,-0.05602348713027139,0.1027978420437748,0.36798992547390136,0.7709574662854985,1
64,main,Design erasure estimator,0.6254971830099714,1.030626663747641,0.4051294807376695,0.12299463274353616,0.78955718357031,1.2716961439249719,0
64,main,Post index leakage estimator,0.6254971830099714,0.07967509894325382,-0.5458220840667175,0.10035750503719337,-0.11702561092964518,0.2763758088161528,0
64,main,Oracle prospective estimator,0.6254971830099714,0.5490755943191684,-0.07642158869080296,0.10206295000002968,0.34903221231911025,0.7491189763192265,1
65,main,Structured EHR estimator,0.6314484267508863,1.3524307390005552,0.7209823122496689,0.14427550560967897,1.0696507480055844,1.635210729995526,0
65,main,Naive AI estimator,0.6314484267508863,0.134200335933058,-0.4972480908178283,0.09555647369142573,-0.05309035250213642,0.3214910243682524,0
65,main,ISE causal estimator,0.6314484267508863,0.628454268989673,-0.0029941577612132564,0.10324864465637758,0.426086925463173,0.8308216125161731,1
65,main,Design erasure estimator,0.6314484267508863,0.955981957655534,0.32453353090464765,0.12231356379986874,0.7162473726077913,1.1957165427032768,0
65,main,Post index leakage estimator,0.6314484267508863,0.1109544523544573,-0.520493974396429,0.10015320387499228,-0.08534582724052756,0.3072547319494422,0
65,main,Oracle prospective estimator,0.6314484267508863,0.6191394640935427,-0.012308962657343603,0.10304177077620018,0.41717759337219035,0.821101334814895,1
66,main,Structured EHR estimator,0.6377085613129994,1.4139467248691628,0.7762381635561635,0.14361402886471233,1.1324632282943266,1.6954302214439991,0
66,main,Naive AI estimator,0.6377085613129994,0.1077714399105181,-0.5299371214024813,0.09813628818259094,-0.08457568492736015,0.3001185647483964,0
66,main,ISE causal estimator,0.6377085613129994,0.5893363599816418,-0.048372201331357556,0.1169264578371269,0.36016050262087307,0.8185122173424105,1
66,main,Design erasure estimator,0.6377085613129994,0.9852428229637802,0.34753426165078083,0.1322678227913545,0.7259978902927253,1.244487755634835,0
66,main,Post index leakage estimator,0.6377085613129994,0.16914398093646188,-0.4685645803765375,0.10254942191413298,-0.03185288601523875,0.3701408478881625,0
66,main,Oracle prospective estimator,0.6377085613129994,0.5976070629448834,-0.04010149836811594,0.11662135024234631,0.3690292164698846,0.8261849094198822,1
67,main,Structured EHR estimator,0.6483270253470427,1.4159237310959074,0.7675967057488647,0.1423151313398681,1.136986073669766,1.694861388522049,0
67,main,Naive AI estimator,0.6483270253470427,0.1617877121864738,-0.48653931316056886,0.08988717159190944,-0.014391144133668682,0.3379665685066163,0
67,main,ISE causal estimator,0.6483270253470427,0.7164456251228457,0.06811859977580303,0.11638588321681942,0.4883292940178796,0.9445619562278118,1
67,main,Design erasure estimator,0.6483270253470427,1.021410863777945,0.3730838384309024,0.12238790863635914,0.7815305628506812,1.261291164705209,0
67,main,Post index leakage estimator,0.6483270253470427,0.1863458006235364,-0.4619812247235063,0.09883295481956275,-0.007366790822806585,0.38005839206987935,0
67,main,Oracle prospective estimator,0.6483270253470427,0.7026740350980545,0.05434700975101181,0.11542429813666208,0.4764424107501968,0.9289056594459122,1
68,main,Structured EHR estimator,0.6515165077362751,1.5762732343483181,0.924756726612043,0.14114597483858193,1.2996271236646975,1.8529193450319388,0
68,main,Naive AI estimator,0.6515165077362751,0.3115352129761594,-0.33998129476011574,0.09868687172108107,0.1181089444028405,0.5049614815494783,0
68,main,ISE causal estimator,0.6515165077362751,0.7983479425733006,0.14683143483702543,0.11736474933441998,0.5683130338778374,1.0283828512687636,1
68,main,Design erasure estimator,0.6515165077362751,1.0886510280967536,0.4371345203604785,0.13612427616592276,0.8218474468115451,1.3554546093819622,0
68,main,Post index leakage estimator,0.6515165077362751,0.3730706589787686,-0.2784458487575065,0.10430209726857691,0.1686385483323579,0.5775027696251793,0
68,main,Oracle prospective estimator,0.6515165077362751,0.7865012312940713,0.13498472355779623,0.11701503102594733,0.5571517704832145,1.0158506921049282,1
69,main,Structured EHR estimator,0.6500163914468293,1.4417849960212448,0.7917686045744154,0.14369384811652422,1.1601450537128573,1.7234249383296323,0
69,main,Naive AI estimator,0.6500163914468293,0.2274345563216697,-0.4225818351251596,0.08900817381032768,0.05297853565342747,0.40189057698991193,0
69,main,ISE causal estimator,0.6500163914468293,0.7353726530817734,0.08535626163494403,0.10809078695382189,0.5235147106522824,0.9472305955112643,1
69,main,Design erasure estimator,0.6500163914468293,1.0618092961094199,0.41179290466259055,0.1280610899762524,0.8108095597559652,1.3128090324628745,0
69,main,Post index leakage estimator,0.6500163914468293,0.20238068105394008,-0.44763571039288924,0.09435702061632718,0.0174409206459388,0.38732044146194133,0
69,main,Oracle prospective estimator,0.6500163914468293,0.7509002976019421,0.10088390615511278,0.10666530492525997,0.5418362999484325,0.9599642952554517,1
70,main,Structured EHR estimator,0.6581556001201985,1.2489199821680443,0.5907643820478459,0.1390706172033308,0.9763415724495159,1.5214983918865728,0
70,main,Naive AI estimator,0.6581556001201985,0.1964610926487208,-0.46169450747147767,0.08783973721400176,0.024295207709277344,0.36862697758816426,0
70,main,ISE causal estimator,0.6581556001201985,0.6696415796397882,0.01148597951958974,0.10607390722885851,0.4617367214712255,0.8775464378083508,1
70,main,Design erasure estimator,0.6581556001201985,0.9519153477063041,0.2937597475861057,0.12081110742967392,0.7151255771441433,1.188705118268465,0
70,main,Post index leakage estimator,0.6581556001201985,0.2241545270245433,-0.43400107309565517,0.09175142700620978,0.04432173009237214,0.40398732395671444,0
70,main,Oracle prospective estimator,0.6581556001201985,0.6600771857156091,0.0019215855954106686,0.1046285660491937,0.4550051962591895,0.8651491751720288,1
71,main,Structured EHR estimator,0.6367434562941607,1.55777128911816,0.9210278328239994,0.13691441531210075,1.2894190351064427,1.8261235431298775,0
71,main,Naive AI estimator,0.6367434562941607,0.011770229560286075,-0.6249732267338747,0.09615511997068778,-0.17669380558226194,0.20023426470283412,0
71,main,ISE causal estimator,0.6367434562941607,0.7069224502337084,0.07017899393954763,0.11594811126919391,0.4796641521460883,0.9341807483213285,1
71,main,Design erasure estimator,0.6367434562941607,1.1555170170687754,0.5187735607746147,0.1258033725122687,0.9089424069447287,1.402091627192822,0
71,main,Post index leakage estimator,0.6367434562941607,0.053183875440658834,-0.5835595808535019,0.09726881350874848,-0.13746299903648818,0.24383074991780584,0
71,main,Oracle prospective estimator,0.6367434562941607,0.6751591597498241,0.038415703455663364,0.11606233652424831,0.4476769801622974,0.9026413393373508,1
72,main,Structured EHR estimator,0.64204377849089,1.2806668375907746,0.6386230590998846,0.14702946684775495,0.9924890825691749,1.5688445926123742,0
72,main,Naive AI estimator,0.64204377849089,0.09198182127816736,-0.5500619572127227,0.09594807988853472,-0.09607641530336071,0.28004005785969543,0
72,main,ISE causal estimator,0.64204377849089,0.5856473067547886,-0.056396471736101406,0.12300928257057311,0.3445491129164653,0.8267455005931119,1
72,main,Design erasure estimator,0.64204377849089,1.0826582417628114,0.44061446327192144,0.12859007575546083,0.8306216932821082,1.3346947902435147,0
72,main,Post index leakage estimator,0.64204377849089,0.12993120244314513,-0.5121125760477448,0.09876098626014765,-0.06364033062674426,0.32350273551303455,0
72,main,Oracle prospective estimator,0.64204377849089,0.5635075956377755,-0.07853618285311448,0.1233733174125567,0.3216958935091644,0.8053192977663867,1
73,main,Structured EHR estimator,0.6357524174670919,1.3281948967159138,0.692442479248822,0.14741228074053692,1.0392668264644616,1.6171229669673661,0
73,main,Naive AI estimator,0.6357524174670919,0.12785389773164912,-0.5078985197354428,0.08466878092358827,-0.03809691287858388,0.2938047083418821,0
73,main,ISE causal estimator,0.6357524174670919,0.6650097326609694,0.02925731519387753,0.10698264457621956,0.45532374929157904,0.8746957160303598,1
73,main,Design erasure estimator,0.6357524174670919,1.0454064834734345,0.4096540660063426,0.13923504794946662,0.7725057894924798,1.318307177454389,0
73,main,Post index leakage estimator,0.6357524174670919,0.08778945098971695,-0.547962966477375,0.09103298942064815,-0.09063520827475342,0.26621411025418734,0
73,main,Oracle prospective estimator,0.6357524174670919,0.6469358884995159,0.011183471032424008,0.10685288709123919,0.43750422980068704,0.8563675471983447,1
74,main,Structured EHR estimator,0.6447789742076818,1.2564770818463762,0.6116981076386944,0.13489429924523197,0.9920842553257215,1.5208699083670307,0
74,main,Naive AI estimator,0.6447789742076818,0.005040270728735583,-0.6397387034789462,0.09107888085215356,-0.17347433574148538,0.18355487719895655,0
74,main,ISE causal estimator,0.6447789742076818,0.5035014228885405,-0.14127755131914133,0.10967946014409534,0.28852968100611365,0.7184731647709673,1
74,main,Design erasure estimator,0.6447789742076818,0.9691262351617652,0.3243472609540834,0.12899754838987626,0.7162910403176077,1.2219614300059227,0
74,main,Post index leakage estimator,0.6447789742076818,0.06166542543407319,-0.5831135487736087,0.09460018386838681,-0.12375093494796496,0.24708178581611134,0
74,main,Oracle prospective estimator,0.6447789742076818,0.49683047781061196,-0.14794849639706986,0.10997995833273153,0.28126975947845817,0.7123911961427658,1
75,main,Structured EHR estimator,0.660803623002151,1.2943649671530246,0.6335613441508736,0.13498176292272707,1.0298007118244796,1.5589292224815696,0
75,main,Naive AI estimator,0.660803623002151,0.07189080340459154,-0.5889128195975595,0.097960390781783,-0.12011156252770312,0.2638931693368862,0
75,main,ISE causal estimator,0.660803623002151,0.6865716107533664,0.02576798775121536,0.11364107437611926,0.46383510497617264,0.9093081165305601,1
75,main,Design erasure estimator,0.660803623002151,1.0818390269599465,0.4210354039577955,0.1252432664306666,0.83636222475584,1.327315829164053,0
75,main,Post index leakage estimator,0.660803623002151,0.04145212701174659,-0.6193514959904044,0.09763349611049148,-0.14990952536481672,0.23281377938830988,0
75,main,Oracle prospective estimator,0.660803623002151,0.6623136929522584,0.0015100699501073844,0.1134801969400654,0.4398925069497302,0.8847348789547866,1
76,main,Structured EHR estimator,0.605827030196253,1.5084595096232953,0.9026324794270424,0.15830122725716408,1.1981891041992538,1.8187299150473368,0
76,main,Naive AI estimator,0.605827030196253,0.14279919638946337,-0.4630278338067896,0.0962977085010589,-0.04594431227261206,0.3315427050515388,0
76,main,ISE causal estimator,0.605827030196253,0.6423552137693599,0.03652818357310694,0.11698429018601923,0.4130660050047622,0.8716444225339576,1
76,main,Design erasure estimator,0.605827030196253,1.071239263379279,0.46541223318302616,0.13851106686331238,0.7997575723271868,1.3427209544313714,0
76,main,Post index leakage estimator,0.605827030196253,0.1915978965157984,-0.41422913368045455,0.10447411145896934,-0.013171361943781518,0.39636715497537833,0
76,main,Oracle prospective estimator,0.605827030196253,0.6471478704828797,0.04132084028662675,0.11528901752395986,0.4211813961359184,0.8731143448298411,1
77,main,Structured EHR estimator,0.6212331716742031,1.4768005551223193,0.8555673834481162,0.1364783544782588,1.209302980344932,1.7442981298997067,0
77,main,Naive AI estimator,0.6212331716742031,0.18992116345575027,-0.43131200821845284,0.10208896882077435,-0.010173215432967453,0.390015542344468,0
77,main,ISE causal estimator,0.6212331716742031,0.701886922028474,0.08065375035427091,0.10938673218179769,0.48748892695215057,0.9162849171047975,1
77,main,Design erasure estimator,0.6212331716742031,1.0796942573771307,0.45846108570292754,0.12858073472898954,0.8276760173083111,1.3317124974459502,0
77,main,Post index leakage estimator,0.6212331716742031,0.21410936314383117,-0.40712380853037194,0.10588419211537184,0.0065763465977023705,0.42164237968996,0
77,main,Oracle prospective estimator,0.6212331716742031,0.7035597777075893,0.08232660603338615,0.10931859623742679,0.4892953290822327,0.9178242263329458,1
78,main,Structured EHR estimator,0.6764729179307564,1.3845036098605057,0.7080306919297493,0.13636982758865324,1.1172187477867452,1.6517884719342661,0
78,main,Naive AI estimator,0.6764729179307564,0.11297748375113141,-0.563495434179625,0.09902187863172177,-0.08110539836704324,0.3070603658693061,0
78,main,ISE causal estimator,0.6764729179307564,0.6526657423329678,-0.023807175597788555,0.12157071574550053,0.41438713947178674,0.8909443451941489,1
78,main,Design erasure estimator,0.6764729179307564,0.9888944698646585,0.3124215519339021,0.12557658548689946,0.7427643623103355,1.2350245774189814,0
78,main,Post index leakage estimator,0.6764729179307564,0.14655335671959238,-0.529919561211164,0.10184217559590719,-0.053057307448385715,0.3461640208875705,0
78,main,Oracle prospective estimator,0.6764729179307564,0.6557145429059336,-0.020758375024822806,0.12022789916733215,0.4200678605379625,0.8913612252739046,1
79,main,Structured EHR estimator,0.6218035240419691,1.5035448243783094,0.8817413003363402,0.13794441040357067,1.2331737799873108,1.773915868769308,0
79,main,Naive AI estimator,0.6218035240419691,0.2135307220231524,-0.40827280201881677,0.10533788672063416,0.007068464050709461,0.4199929799955954,0
79,main,ISE causal estimator,0.6218035240419691,0.7883872873126272,0.16658376327065805,0.11583614064854099,0.5613484516414868,1.0154261229837676,1
79,main,Design erasure estimator,0.6218035240419691,1.2050635965775964,0.5832600725356273,0.13266729718395354,0.9450356940970475,1.4650914990581454,0
79,main,Post index leakage estimator,0.6218035240419691,0.24962915035146838,-0.37217437369050077,0.10942503758070603,0.03515607669328458,0.4641022240096522,0
79,main,Oracle prospective estimator,0.6218035240419691,0.7793961257013141,0.15759260165934497,0.11508808729656227,0.5538234746000521,1.0049687768025761,1
80,main,Structured EHR estimator,0.6382533208288251,1.5472387853270424,0.9089854644982173,0.1416331973398375,1.2696377185409609,1.824839852113124,0
80,main,Naive AI estimator,0.6382533208288251,0.25332991542813876,-0.38492340540068637,0.10408483844888783,0.049323632068318635,0.4573361987879589,0
80,main,ISE causal estimator,0.6382533208288251,0.7844179028964852,0.14616458206766003,0.11571456452582095,0.5576173564258762,1.0112184493670942,1
80,main,Design erasure estimator,0.6382533208288251,1.267298594497949,0.6290452736691238,0.12788539774790295,1.016643214912059,1.5179539740838388,0
80,main,Post index leakage estimator,0.6382533208288251,0.30680377222813443,-0.3314495486006907,0.10823710090760005,0.09465905444923833,0.5189484900070305,0
80,main,Oracle prospective estimator,0.6382533208288251,0.7867315021501852,0.14847818132136004,0.11513227209735641,0.5610722488393666,1.0123907554610037,1
81,main,Structured EHR estimator,0.6399842351797534,1.5882309514729498,0.9482467162931963,0.1337518175709261,1.3260773890339346,1.850384513911965,0
81,main,Naive AI estimator,0.6399842351797534,0.2646354936669618,-0.37534874151279163,0.09349989941940072,0.08137569080493642,0.4478952965289872,0
81,main,ISE causal estimator,0.6399842351797534,0.7792090548009587,0.13922481962120525,0.11128967556323169,0.5610812906970246,0.9973368189048928,1
81,main,Design erasure estimator,0.6399842351797534,1.1745242070965827,0.5345399719168292,0.12163292890450018,0.9361236664437623,1.4129247477494031,0
81,main,Post index leakage estimator,0.6399842351797534,0.29749400962749717,-0.3424902255522563,0.0980656847479518,0.10528526752151166,0.48970275173348266,0
81,main,Oracle prospective estimator,0.6399842351797534,0.7921069484579168,0.1521227132781634,0.11016405114127341,0.5761854082210209,1.0080284886948128,1
82,main,Structured EHR estimator,0.642522366564267,1.3428640694831147,0.7003417029188477,0.1369537249146886,1.074434768650325,1.6112933703159042,0
82,main,Naive AI estimator,0.642522366564267,0.1864472676148296,-0.4560750989494374,0.09016664346475617,0.00972064642390752,0.3631738888057517,0
82,main,ISE causal estimator,0.642522366564267,0.6053831744980177,-0.03713919206624927,0.10671180709929944,0.3962280325833908,0.8145383164126446,1
82,main,Design erasure estimator,0.642522366564267,1.0057810288931381,0.36325866232887116,0.12238286641180811,0.7659106107259943,1.245651447060282,0
82,main,Post index leakage estimator,0.642522366564267,0.2483816709617294,-0.3941406956025376,0.09447972734313478,0.06320140536918523,0.43356193655427355,0
82,main,Oracle prospective estimator,0.642522366564267,0.6021031314594331,-0.04041923510483392,0.10635098206530728,0.3936552066114308,0.8105510563074354,1
83,main,Structured EHR estimator,0.6349216710319345,1.2339071498316774,0.5989854787997428,0.14860243182372593,0.9426463834571746,1.5251679162061802,0
83,main,Naive AI estimator,0.6349216710319345,0.09445997095970628,-0.5404617000722283,0.09317269661797926,-0.08815851441153306,0.27707845633094563,0
83,main,ISE causal estimator,0.6349216710319345,0.574621723352235,-0.060299947679699484,0.12532688045173146,0.3289810376668414,0.8202624090376287,1
83,main,Design erasure estimator,0.6349216710319345,0.9421943924538659,0.3072727214219314,0.14651652338543805,0.6550220066184074,1.2293667782893245,0
83,main,Post index leakage estimator,0.6349216710319345,0.1347749188858703,-0.5001467521460643,0.09484986456547001,-0.051130815662450924,0.3206806534341915,0
83,main,Oracle prospective estimator,0.6349216710319345,0.5704165691089937,-0.06450510192294079,0.12386972422798691,0.3276319096221394,0.8132012285958481,1
84,main,Structured EHR estimator,0.6565220022462973,1.400126413312992,0.7436044110666947,0.14957750242220766,1.106954508565465,1.693298318060519,0
84,main,Naive AI estimator,0.6565220022462973,0.03401752366359688,-0.6225044785827004,0.09816582778194562,-0.15838749878901653,0.22642254611621027,0
84,main,ISE causal estimator,0.6565220022462973,0.7079087966869402,0.05138679444064287,0.11108472935959567,0.4901827271421327,0.9256348662317477,1
84,main,Design erasure estimator,0.6565220022462973,1.0407925503867972,0.3842705481404999,0.13654560528043025,0.7731631640371539,1.3084219367364405,0
84,main,Post index leakage estimator,0.6565220022462973,-0.036823505971881,-0.6933455082181783,0.1064985115532219,-0.24556058861619592,0.17191357667243393,0
84,main,Oracle prospective estimator,0.6565220022462973,0.7030825466312297,0.0465605443849324,0.11167722699182653,0.48419518172724973,0.9219699115352097,1
85,main,Structured EHR estimator,0.6220773858211005,1.241239926945875,0.6191625411247744,0.13893906387575636,0.9689193617493925,1.5135604921423573,0
85,main,Naive AI estimator,0.6220773858211005,0.1303013734721091,-0.4917760123489914,0.08993131572226445,-0.045964005343529235,0.30656675228774743,0
85,main,ISE causal estimator,0.6220773858211005,0.6221757359013593,9.835008025882441e-05,0.10247265503477562,0.4213293320331991,0.8230221397695195,1
85,main,Design erasure estimator,0.6220773858211005,0.8740804181430275,0.252003032321927,0.1200887483714434,0.6387064713349985,1.1094543649510566,0
85,main,Post index leakage estimator,0.6220773858211005,0.1178671091715132,-0.5042102766495873,0.09618195635151283,-0.07064952527745195,0.3063837436204784,0
85,main,Oracle prospective estimator,0.6220773858211005,0.6067088965377014,-0.015368489283399067,0.10203593947148375,0.4067184551735933,0.8066993379018096,1
86,main,Structured EHR estimator,0.634181617405456,1.2347751085027945,0.6005934910973385,0.14405400505534227,0.9524292585943237,1.5171209584112653,0
86,main,Naive AI estimator,0.634181617405456,0.22650891460651867,-0.4076727027989373,0.10060794744868137,0.0293173376071032,0.42370049160593415,0
86,main,ISE causal estimator,0.634181617405456,0.6179465115435644,-0.016235105861891586,0.11655331579761401,0.389502012580241,0.8463910105068878,1
86,main,Design erasure estimator,0.634181617405456,0.8668487020294308,0.23266708462397478,0.13654649024832285,0.599217581142718,1.1344798229161435,1
86,main,Post index leakage estimator,0.634181617405456,0.2390278036630689,-0.3951538137423871,0.10537172451112711,0.03249922362125976,0.44555638370487805,0
86,main,Oracle prospective estimator,0.634181617405456,0.6050251004384555,-0.0291565169670005,0.11586513847594192,0.37792942902560933,0.8321207718513016,1
87,main,Structured EHR estimator,0.661598922477003,1.311084932052659,0.6494860095756559,0.1429997509583706,1.0308054201742527,1.5913644439310652,0
87,main,Naive AI estimator,0.661598922477003,0.12265979708288914,-0.5389391253941139,0.10684378014378786,-0.08675401199893505,0.3320736061647133,0
87,main,ISE causal estimator,0.661598922477003,0.6541555577468517,-0.007443364730151281,0.11121774465440643,0.4361687782242152,0.8721423372694883,1
87,main,Design erasure estimator,0.661598922477003,0.9647113728357425,0.30311245035873946,0.1251527032340976,0.7194120744969112,1.2100106711745737,0
87,main,Post index leakage estimator,0.661598922477003,0.05790981491355477,-0.6036891075634483,0.11393736721619094,-0.16540742483017948,0.28122705465728903,0
87,main,Oracle prospective estimator,0.661598922477003,0.6437722240058813,-0.017826698471121727,0.1098573276370112,0.42845186183733935,0.8590925861744232,1
88,main,Structured EHR estimator,0.6509811210675583,1.4167207781690185,0.7657396571014602,0.12399861006881,1.173683502434151,1.659758053903886,0
88,main,Naive AI estimator,0.6509811210675583,0.20086488335364552,-0.45011623771391285,0.08729280139285102,0.02977099262365754,0.37195877408363354,0
88,main,ISE causal estimator,0.6509811210675583,0.7542073092916763,0.103226188224118,0.09975484219139995,0.5586878185965325,0.9497267999868202,1
88,main,Design erasure estimator,0.6509811210675583,0.9393427845048776,0.2883616634373193,0.1165024586041971,0.7109979656406513,1.167687603369104,0
88,main,Post index leakage estimator,0.6509811210675583,0.2200950920572946,-0.43088602901026374,0.09162484304747714,0.04051039968423942,0.3996797844303498,0
88,main,Oracle prospective estimator,0.6509811210675583,0.7425109533562889,0.09152983228873057,0.09847929345967853,0.549491538175319,0.9355303685372588,1
89,main,Structured EHR estimator,0.6535300830123322,1.5047541466021337,0.8512240635898015,0.1373905513614444,1.2354686659337026,1.7740396272705647,0
89,main,Naive AI estimator,0.6535300830123322,0.29181483984484424,-0.36171524316748793,0.09784959248766363,0.10002963856902353,0.48360004112066496,0
89,main,ISE causal estimator,0.6535300830123322,0.8973909511146362,0.243860868102304,0.10717331056258632,0.687331262411967,1.1074506398173054,0
89,main,Design erasure estimator,0.6535300830123322,1.2613193394337545,0.6077892564214223,0.1184972003556387,1.0290648267367026,1.4935738521308064,0
89,main,Post index leakage estimator,0.6535300830123322,0.2835340429035933,-0.3699960401087389,0.10569681812948355,0.07636827936980556,0.49069980643738104,0
89,main,Oracle prospective estimator,0.6535300830123322,0.87937359745408,0.22584351444174777,0.10681332073482466,0.6700194888138236,1.0887277060943363,0
90,main,Structured EHR estimator,0.6526021267036646,1.3166489932232932,0.6640468665196286,0.1360062156950714,1.0500768104609532,1.5832211759856332,0
90,main,Naive AI estimator,0.6526021267036646,0.2165085580203157,-0.43609356868334886,0.0886770808928933,0.04270147947024483,0.3903156365703866,0
90,main,ISE causal estimator,0.6526021267036646,0.6379772821335926,-0.01462484457007196,0.10844724804854308,0.4254206759584482,0.850533888308737,1
90,main,Design erasure estimator,0.6526021267036646,0.9653479414461547,0.3127458147424901,0.11995444813959061,0.7302372230925571,1.2004586597997522,0
90,main,Post index leakage estimator,0.6526021267036646,0.24832147647027308,-0.4042806502333915,0.09451885333953376,0.06306452392478692,0.43357842901575927,0
90,main,Oracle prospective estimator,0.6526021267036646,0.6274477359625413,-0.025154390741123245,0.10735185813432803,0.4170380940192584,0.8378573779058243,1
91,main,Structured EHR estimator,0.6185142276563926,1.2820225643205863,0.6635083366641936,0.13552709567534083,1.0163894567969183,1.5476556718442542,0
91,main,Naive AI estimator,0.6185142276563926,0.10224209651259034,-0.5162721311438023,0.09978402793211393,-0.09333459823435294,0.2978187912595336,0
91,main,ISE causal estimator,0.6185142276563926,0.5303537035215373,-0.08816052413485531,0.11294077036006687,0.30898979361580625,0.7517176134272684,1
91,main,Design erasure estimator,0.6185142276563926,0.8870953523462373,0.26858112468984463,0.12283602003844797,0.6463367530708792,1.1278539516215953,0
91,main,Post index leakage estimator,0.6185142276563926,0.12084285590150742,-0.4976713717548852,0.10257388080204839,-0.08020195047050743,0.3218876622735223,0
91,main,Oracle prospective estimator,0.6185142276563926,0.5257196688195667,-0.09279455883682597,0.11168921630288357,0.3068088048659149,0.7446305327732184,1
92,main,Structured EHR estimator,0.631879846958026,1.4264753100319154,0.7945954630738894,0.14351567398099113,1.1451845890291728,1.707766031034658,0
92,main,Naive AI estimator,0.631879846958026,0.14034145149114338,-0.4915383954668826,0.10233987528435341,-0.060244704066189314,0.3409276070484761,0
92,main,ISE causal estimator,0.631879846958026,0.6761724270420011,0.044292580083975075,0.12194323885913211,0.43716367887810215,0.9151811752059,1
92,main,Design erasure estimator,0.631879846958026,1.09230020935982,0.46042036240179396,0.13589761721814353,0.8259408796122587,1.3586595391073812,0
92,main,Post index leakage estimator,0.631879846958026,0.15172379195881674,-0.48015605499920927,0.10957320570476346,-0.06303969122251965,0.3664872751401531,0
92,main,Oracle prospective estimator,0.631879846958026,0.6601397181494478,0.028259871191421815,0.12043595815394449,0.42408524016771665,0.896194196131179,1
93,main,Structured EHR estimator,0.6354145008568204,1.315164698187384,0.6797501973305635,0.15266697510624613,1.0159374269791415,1.6143919693956263,0
93,main,Naive AI estimator,0.6354145008568204,0.1108249733887853,-0.5245895274680351,0.08258132590775545,-0.05103442539041539,0.272684372167986,0
93,main,ISE causal estimator,0.6354145008568204,0.5566864462217649,-0.0787280546350555,0.10880477978792101,0.3434290778374397,0.7699438146060901,1
93,main,Design erasure estimator,0.6354145008568204,0.9678888331673522,0.3324743323105318,0.1378530436864154,0.697696867541978,1.2380807987927263,0
93,main,Post index leakage estimator,0.6354145008568204,0.14301757337786258,-0.4923969274789578,0.08993667984650752,-0.03325831912129215,0.31929346587701735,0
93,main,Oracle prospective estimator,0.6354145008568204,0.5377559629230184,-0.09765853793380197,0.10915903644532013,0.323804251490191,0.7517076743558458,1
94,main,Structured EHR estimator,0.625973893178945,1.2549215459349476,0.6289476527560026,0.12990028920276336,1.0003169790975315,1.5095261127723638,0
94,main,Naive AI estimator,0.625973893178945,0.15453421949191193,-0.4714396736870331,0.08315445853645013,-0.008448519239530328,0.3175169582233542,0
94,main,ISE causal estimator,0.625973893178945,0.6098175957371408,-0.016156297441804246,0.09855059863241708,0.4166584224176033,0.8029767690566783,1
94,main,Design erasure estimator,0.625973893178945,0.9158093350556107,0.28983544187666566,0.11592605017971964,0.6885942767033602,1.1430243934078612,0
94,main,Post index leakage estimator,0.625973893178945,0.18875201243827336,-0.4372218807406717,0.0884767851927875,0.015337513460409874,0.36216651141613687,0
94,main,Oracle prospective estimator,0.625973893178945,0.6076694215575971,-0.018304471621347962,0.09772011118168264,0.4161380036414991,0.799200839473695,1
95,main,Structured EHR estimator,0.6234816891032526,1.5575357188193333,0.9340540297160806,0.13854864254885388,1.2859803794235796,1.829091058215087,0
95,main,Naive AI estimator,0.6234816891032526,0.12629390004108296,-0.49718778906216965,0.09292158733861497,-0.05583241114260237,0.30842021122476826,0
95,main,ISE causal estimator,0.6234816891032526,0.7287119019276713,0.10523021282441869,0.11418184256464355,0.50491549050097,0.9525083133543727,1
95,main,Design erasure estimator,0.6234816891032526,1.1391408451297018,0.5156591560264492,0.12940121976603858,0.8855144543882663,1.3927672358711374,0
95,main,Post index leakage estimator,0.6234816891032526,0.16642459463242013,-0.45705709447083254,0.09713696718261426,-0.023963861045503826,0.35681305031034405,0
95,main,Oracle prospective estimator,0.6234816891032526,0.6915789483924902,0.0680972592892376,0.11311918374289125,0.4698653482564234,0.913292548528557,1
96,main,Structured EHR estimator,0.6436348865743216,1.0820009892433318,0.4383661026690102,0.14172953409063577,0.8042111024256857,1.3597908760609778,0
96,main,Naive AI estimator,0.6436348865743216,-0.053298887047217684,-0.6969337736215392,0.09867807302616985,-0.2467079101785106,0.14011013608407522,0
96,main,ISE causal estimator,0.6436348865743216,0.3967706224269543,-0.24686426414736723,0.1042644316102463,0.19241233647087158,0.6011289083830371,0
96,main,Design erasure estimator,0.6436348865743216,0.8568789744033325,0.21324408782901094,0.12898272852531936,0.6040728264937065,1.1096851223129585,1
96,main,Post index leakage estimator,0.6436348865743216,-0.055614691314602886,-0.6992495778889244,0.10578342449058173,-0.26295020331614305,0.1517208206869373,0
96,main,Oracle prospective estimator,0.6436348865743216,0.3991556161670796,-0.24447927040724193,0.10489885054909456,0.19355386909085429,0.604757363243305,0
97,main,Structured EHR estimator,0.6288305233207994,1.4542858915421795,0.8254553682213801,0.14339592253031117,1.1732298833827697,1.7353418997015893,0
97,main,Naive AI estimator,0.6288305233207994,-0.04434972875794478,-0.6731802520787441,0.10159242685874699,-0.24347088540108885,0.15477142788519932,0
97,main,ISE causal estimator,0.6288305233207994,0.5148083433589237,-0.11402217996187569,0.11252910416246255,0.2942512992004971,0.7353653875173503,1
97,main,Design erasure estimator,0.6288305233207994,1.0466821469275276,0.41785162360672823,0.13301210987115586,0.7859784115800621,1.307385882274993,0
97,main,Post index leakage estimator,0.6288305233207994,-0.03280001966448622,-0.6616305429852856,0.106903892082949,-0.24233164814706626,0.1767316088180938,0
97,main,Oracle prospective estimator,0.6288305233207994,0.5187017889813705,-0.11012873433942882,0.11143861362270241,0.3002821062808738,0.7371214716818673,1
98,main,Structured EHR estimator,0.6336680231246596,1.228662080196456,0.5949940570717964,0.15136606221995672,0.931984598245341,1.5253395621475712,0
98,main,Naive AI estimator,0.6336680231246596,0.204818796493863,-0.4288492266307966,0.0858255060077011,0.036600804718768865,0.37303678826895714,0
98,main,ISE causal estimator,0.6336680231246596,0.6900407363967117,0.056372713272052066,0.1126476067073922,0.469251427250223,0.9108300455432004,1
98,main,Design erasure estimator,0.6336680231246596,0.9418138500349446,0.3081458269102849,0.12133553779748417,0.7039961959518756,1.1796315041180134,0
98,main,Post index leakage estimator,0.6336680231246596,0.18399045325371724,-0.44967756987094243,0.08743093030173496,0.012625829862316723,0.3553550766451178,0
98,main,Oracle prospective estimator,0.6336680231246596,0.6647627431813001,0.03109472005664049,0.11141594179067449,0.4463874972715781,0.8831379890910221,1
99,main,Structured EHR estimator,0.6438835833676495,1.5498435137490008,0.9059599303813513,0.13677966241527167,1.2817553754150683,1.8179316520829332,0
99,main,Naive AI estimator,0.6438835833676495,0.27708291526512246,-0.36680066810252704,0.09165120064176695,0.09744656200725926,0.45671926852298567,0
99,main,ISE causal estimator,0.6438835833676495,0.8990356759248059,0.25515209255715643,0.10892286932545626,0.6855468520469117,1.1125244998027002,0
99,main,Design erasure estimator,0.6438835833676495,1.2560775442703767,0.6121939609027272,0.13024830358166792,1.0007908692503076,1.5113642192904457,0
99,main,Post index leakage estimator,0.6438835833676495,0.2807075676821005,-0.363176015685549,0.09551851674581803,0.09349127486029715,0.4679238605039038,0
99,main,Oracle prospective estimator,0.6438835833676495,0.8695325340264287,0.2256489506587792,0.10877581213756018,0.6563319422368108,1.0827331258160466,0
100,main,Structured EHR estimator,0.6216347675622724,1.2979398089986733,0.6763050414364009,0.1373200249761128,1.0287925600454924,1.5670870579518543,0
100,main,Naive AI estimator,0.6216347675622724,0.36538960340617016,-0.25624516415610227,0.09004561718537987,0.18890019372282563,0.5418790130895147,0
100,main,ISE causal estimator,0.6216347675622724,0.777400218513626,0.15576545095135352,0.10339092131549829,0.5747540127352493,0.9800464242920026,1
100,main,Design erasure estimator,0.6216347675622724,1.0697773010847969,0.4481425335225244,0.1224970203201662,0.8296831412572712,1.3098714609123225,0
100,main,Post index leakage estimator,0.6216347675622724,0.3401839397930964,-0.281450827769176,0.0990511223597392,0.14604373996800757,0.5343241396181853,0
100,main,Oracle prospective estimator,0.6216347675622724,0.7809506864317142,0.15931591886944174,0.10379408493783131,0.5775142799535649,0.9843870929098635,1
101,main,Structured EHR estimator,0.6398772750836231,1.5872013847339754,0.9473241096503523,0.140849216892912,1.311136919623868,1.8632658498440828,0
101,main,Naive AI estimator,0.6398772750836231,0.12459852475538713,-0.515278750328236,0.09160781677671048,-0.05495279612696541,0.30414984563773967,0
101,main,ISE causal estimator,0.6398772750836231,0.7141977594847906,0.07432048440116745,0.1157434149626541,0.48734066615798854,0.9410548528115926,1
101,main,Design erasure estimator,0.6398772750836231,1.1414637205355453,0.5015864454519222,0.1330083573855804,0.8807673400598077,1.402160101011283,0
101,main,Post index leakage estimator,0.6398772750836231,0.18212361230261626,-0.4577536627810069,0.09973686680836502,-0.01336064664177919,0.3776078712470117,0
101,main,Oracle prospective estimator,0.6398772750836231,0.7076227028400545,0.06774542775643133,0.11420642074698781,0.4837781181759584,0.9314672875041505,1
102,main,Structured EHR estimator,0.6377436115769882,1.3743005382781057,0.7365569267011175,0.14274962963852147,1.0945112641866037,1.6540898123696077,0
102,main,Naive AI estimator,0.6377436115769882,0.16654430506870105,-0.4711993065082872,0.08525734429105002,-0.000560089741756975,0.33364869987915907,0
102,main,ISE causal estimator,0.6377436115769882,0.6107078280610027,-0.027035783515985568,0.10351996385922155,0.4078086988969284,0.8136069572250769,1
102,main,Design erasure estimator,0.6377436115769882,1.0054163327573944,0.36767272118040617,0.1262054833041814,0.7580535854811988,1.2527790800335898,0
102,main,Post index leakage estimator,0.6377436115769882,0.17131592412619157,-0.46642768745079666,0.08972610107613997,-0.00454723398304277,0.34717908223542593,0
102,main,Oracle prospective estimator,0.6377436115769882,0.6224344947913001,-0.015309116785688137,0.10364346157420001,0.41929331010586807,0.8255756794767322,1
103,main,Structured EHR estimator,0.6424086612991898,1.5114824302451533,0.8690737689459634,0.13723984781242182,1.2424923285328064,1.7804725319575,0
103,main,Naive AI estimator,0.6424086612991898,0.11292448760122295,-0.5294841736979669,0.08648889261348393,-0.05659374192120556,0.28244271712365143,0
103,main,ISE causal estimator,0.6424086612991898,0.6316317890743892,-0.010776872224800615,0.10687272300770877,0.42216125197928,0.8411023261694984,1
103,main,Design erasure estimator,0.6424086612991898,1.0530863955926797,0.41067773429348986,0.12016524360648158,0.8175625181239758,1.2886102730613835,0
103,main,Post index leakage estimator,0.6424086612991898,0.13550656736230618,-0.5069020939368837,0.09328589075321882,-0.047333778514002695,0.3183469132386151,0
103,main,Oracle prospective estimator,0.6424086612991898,0.6168995119258827,-0.02550914937330717,0.10404650162355025,0.41296836874372417,0.8208306551080411,1
104,main,Structured EHR estimator,0.6336353403867456,1.1204577605858566,0.48682242019911093,0.14056695200384461,0.8449465346583211,1.395968986513392,0
104,main,Naive AI estimator,0.6336353403867456,0.05913377106868545,-0.5745015693180602,0.08970145653191967,-0.11668108373387712,0.234948625871248,0
104,main,ISE causal estimator,0.6336353403867456,0.5053201149036093,-0.12831522548313634,0.104682828227516,0.30014177157767796,0.7104984582295406,1
104,main,Design erasure estimator,0.6336353403867456,0.7732331253206574,0.13959778493391173,0.1209127345512464,0.5362441656002144,1.0102220850411003,1
104,main,Post index leakage estimator,0.6336353403867456,0.07149615207989445,-0.5621391883068512,0.09778803074476516,-0.12016838817984528,0.2631606923396342,0
104,main,Oracle prospective estimator,0.6336353403867456,0.5045012797016328,-0.1291340606851128,0.10414449137240274,0.30037807661172344,0.7086244827915422,1
105,main,Structured EHR estimator,0.6306451119916018,1.3704488270450177,0.7398037150534159,0.1462831536714851,1.083733845848907,1.6571638082411284,0
105,main,Naive AI estimator,0.6306451119916018,0.09754734593428788,-0.533097766057314,0.10239223026184265,-0.1031414253789237,0.29823611724749943,0
105,main,ISE causal estimator,0.6306451119916018,0.6323303379991014,0.0016852260074996517,0.11541642458813149,0.40611414580636374,0.8585465301918391,1
105,main,Design erasure estimator,0.6306451119916018,0.9625083363412178,0.331863224349616,0.13615306849703238,0.6956483220870344,1.2293683505954012,0
105,main,Post index leakage estimator,0.6306451119916018,0.11712801531273233,-0.5135170966788695,0.11016009534655641,-0.09878577156651823,0.33304180219198287,0
105,main,Oracle prospective estimator,0.6306451119916018,0.6191677231873518,-0.011477388804249977,0.11565063404895656,0.39249248045139695,0.8458429659233067,1
106,main,Structured EHR estimator,0.6510053969057036,1.3888445525833508,0.7378391556776472,0.13784816766253807,1.1186621439647761,1.6590269612019255,0
106,main,Naive AI estimator,0.6510053969057036,0.18153089027287211,-0.46947450663283147,0.0931641728265401,-0.0010708884671464802,0.3641326690128907,0
106,main,ISE causal estimator,0.6510053969057036,0.6919758941986589,0.04097049729295532,0.11811991501872474,0.4604608607619584,0.9234909276353593,1
106,main,Design erasure estimator,0.6510053969057036,1.015692868882799,0.3646874719770955,0.12373267156400983,0.7731768326173398,1.2582089051482583,0
106,main,Post index leakage estimator,0.6510053969057036,0.22329895618239085,-0.42770644072331276,0.09690966651742773,0.0333560098082325,0.4132419025565492,0
106,main,Oracle prospective estimator,0.6510053969057036,0.6673683963675955,0.016362999461891903,0.11774052021870247,0.4365969767389386,0.8981398159962524,1
107,main,Structured EHR estimator,0.6410481256141498,1.3032311527072757,0.6621830270931259,0.14932199738711519,1.01056003782853,1.5959022675860215,0
107,main,Naive AI estimator,0.6410481256141498,-0.03983198572736221,-0.680880111341512,0.10317367401929761,-0.24205238680518554,0.1623884153504611,0
107,main,ISE causal estimator,0.6410481256141498,0.6276379150053862,-0.013410210608763573,0.12256848244884769,0.38740368940564474,0.8678721406051277,1
107,main,Design erasure estimator,0.6410481256141498,1.0127112276560215,0.3716631020418717,0.1382552615208156,0.7417309150752229,1.28369154023682,0
107,main,Post index leakage estimator,0.6410481256141498,-0.058152759563352786,-0.6992008851775026,0.10697376648551508,-0.26782134187496237,0.15151582274825678,0
107,main,Oracle prospective estimator,0.6410481256141498,0.6111864011806215,-0.029861724433528303,0.12155051666436688,0.37294738851846243,0.8494254138427806,1
108,main,Structured EHR estimator,0.6399210545401903,1.4129750224165583,0.7730539678763679,0.14377939448976376,1.1311674092166213,1.6947826356164952,0
108,main,Naive AI estimator,0.6399210545401903,0.2280035694257658,-0.4119174851144245,0.0923307871885509,0.04703522653620604,0.4089719123153256,0
108,main,ISE causal estimator,0.6399210545401903,0.7251692990147109,0.08524824447452062,0.11180797620285729,0.5060256656571107,0.9443129323723112,1
108,main,Design erasure estimator,0.6399210545401903,1.0873766068825235,0.44745555234233314,0.12011690635770811,0.8519474704214156,1.3228057433436313,0
108,main,Post index leakage estimator,0.6399210545401903,0.23182768118093555,-0.4080933733592548,0.09680116207965077,0.04209740350482005,0.42155795885705105,0
108,main,Oracle prospective estimator,0.6399210545401903,0.7152598471654267,0.07533879262523635,0.11106196688710467,0.4975783920667015,0.9329413022641518,1
109,main,Structured EHR estimator,0.6394655667680403,1.4277871231448198,0.7883215563767795,0.1392986801004175,1.1547617101480014,1.7008125361416382,0
109,main,Naive AI estimator,0.6394655667680403,0.15782678343229034,-0.48163878333575,0.09320270301526999,-0.024850514477638835,0.34050408134221954,0
109,main,ISE causal estimator,0.6394655667680403,0.5764104286360643,-0.06305513813197605,0.11557076492165799,0.34989172938961466,0.8029291278825139,1
109,main,Design erasure estimator,0.6394655667680403,0.9686748814856065,0.3292093147175662,0.13333495985735896,0.707338360165183,1.23001140280603,0
109,main,Post index leakage estimator,0.6394655667680403,0.23661007128309614,-0.4028554954849442,0.0973907998582823,0.04572410356086282,0.42749603900532945,0
109,main,Oracle prospective estimator,0.6394655667680403,0.5866206025709892,-0.05284496419705109,0.11414164200593092,0.3629029842393646,0.8103382209026139,1
110,main,Structured EHR estimator,0.6452993807974353,1.3878928054739699,0.7425934246765346,0.15920530820657933,1.0758504013890744,1.6999352095588653,0
110,main,Naive AI estimator,0.6452993807974353,0.0709410693526254,-0.5743583114448099,0.09866589675431352,-0.12244408828582909,0.2643262269910799,0
110,main,ISE causal estimator,0.6452993807974353,0.5962000634702463,-0.049099317327188974,0.11262933413942665,0.3754465685569701,0.8169535583835226,1
110,main,Design erasure estimator,0.6452993807974353,1.0226616968044109,0.37736231600697556,0.12600275608226758,0.7756962948831665,1.2696270987256553,0
110,main,Post index leakage estimator,0.6452993807974353,0.10950805141972374,-0.5357913293777116,0.11041658526781235,-0.10690845570518846,0.3259245585446359,0
110,main,Oracle prospective estimator,0.6452993807974353,0.607948301928627,-0.037351078868808285,0.11128390848779979,0.38983184129253945,0.8260647625647146,1
111,main,Structured EHR estimator,0.6382379025264779,1.2849049092774982,0.6466670067510203,0.1345932967384044,1.0211020476702255,1.548707770884771,0
111,main,Naive AI estimator,0.6382379025264779,0.23292697715491936,-0.40531092537155855,0.09331908304005562,0.050021574396410334,0.41583237991342836,0
111,main,ISE causal estimator,0.6382379025264779,0.7337289480762269,0.09549104554974897,0.10552901545089381,0.526892077792475,0.9405658183599788,1
111,main,Design erasure estimator,0.6382379025264779,0.9348002273464493,0.29656232481997136,0.122043888185484,0.6955942065029006,1.174006248189998,0
111,main,Post index leakage estimator,0.6382379025264779,0.24338550704575984,-0.3948523954807181,0.09795006336650579,0.0514033828474085,0.43536763124411115,0
111,main,Oracle prospective estimator,0.6382379025264779,0.7216471093508255,0.0834092068243476,0.10600386802629126,0.5138795280192947,0.9294146906823564,1
112,main,Structured EHR estimator,0.6461893458148877,1.183250537376488,0.5370611915616004,0.13317059247763474,0.922236176120324,1.4442648986326523,0
112,main,Naive AI estimator,0.6461893458148877,0.06011702561733177,-0.586072320197556,0.0976615557533657,-0.131299623659265,0.2515336748939285,0
112,main,ISE causal estimator,0.6461893458148877,0.5683432413208268,-0.07784610449406093,0.10996501800501064,0.3528118060310059,0.7838746766106477,1
112,main,Design erasure estimator,0.6461893458148877,0.944757049402665,0.2985677035877773,0.12997061839297172,0.6900146373524405,1.1994994614528895,0
112,main,Post index leakage estimator,0.6461893458148877,0.06855444128483808,-0.5776349045300496,0.10517354777149997,-0.13758571234730188,0.274694594916978,0
112,main,Oracle prospective estimator,0.6461893458148877,0.5492868840895095,-0.0969024617253782,0.10878174081285616,0.3360746720963115,0.7624990960827076,1
113,main,Structured EHR estimator,0.6275065929151007,1.4390671456838837,0.811560552768783,0.1265539901908382,1.191021324909841,1.6871129664579265,0
113,main,Naive AI estimator,0.6275065929151007,0.06968880268578903,-0.5578177902293117,0.09316593406852917,-0.11291642808852814,0.2522940334601062,0
113,main,ISE causal estimator,0.6275065929151007,0.6741609756348657,0.046654382719764964,0.10692328389350082,0.46459133920360407,0.8837306120661272,1
113,main,Design erasure estimator,0.6275065929151007,1.1006338407075558,0.4731272477924551,0.1246113241040725,0.8563956454635737,1.3448720359515378,0
113,main,Post index leakage estimator,0.6275065929151007,0.13785605169278056,-0.4896505412223201,0.09521922154644033,-0.048773622538242495,0.32448572592380365,0
113,main,Oracle prospective estimator,0.6275065929151007,0.6462176257467122,0.018711032831611463,0.10720929868953961,0.43608740031521454,0.8563478511782098,1
114,main,Structured EHR estimator,0.6661847950042491,1.5153985991024688,0.8492138040982197,0.14116582426548355,1.238713583542121,1.7920836146628165,0
114,main,Naive AI estimator,0.6661847950042491,0.2387457534552647,-0.4274390415489844,0.09127800600086335,0.05984086169357253,0.41765064521695683,0
114,main,ISE causal estimator,0.6661847950042491,0.7899054052383981,0.12372061023414904,0.11310059761738211,0.5682282339083292,1.0115825765684672,1
114,main,Design erasure estimator,0.6661847950042491,1.1704397648394462,0.5042549698351971,0.12362707328331624,0.9281307012041464,1.412748828474746,0
114,main,Post index leakage estimator,0.6661847950042491,0.24281607873195446,-0.42336871627229467,0.0967336446888559,0.05321813514179691,0.432414022322112,0
114,main,Oracle prospective estimator,0.6661847950042491,0.7803411478514075,0.11415635284715842,0.11272277987445947,0.5594044992974669,1.001277796405348,1
115,main,Structured EHR estimator,0.6491334300150967,1.2103912781796116,0.5612578481645148,0.1383508950498972,0.9392235238818131,1.48155903247741,0
115,main,Naive AI estimator,0.6491334300150967,-0.03481343572660578,-0.6839468657417025,0.08945939749186353,-0.2101538548106583,0.14052698335744673,0
115,main,ISE causal estimator,0.6491334300150967,0.428232947402359,-0.2209004826127377,0.10955501241279723,0.21350512307327643,0.6429607717314416,0
115,main,Design erasure estimator,0.6491334300150967,0.7510399507971688,0.10190652078207207,0.12712785333409493,0.5018693582623427,1.0002105433319948,1
115,main,Post index leakage estimator,0.6491334300150967,0.02165820373674028,-0.6274752262783564,0.09660555621540004,-0.16768868644544377,0.21100509391892436,0
115,main,Oracle prospective estimator,0.6491334300150967,0.4242852743126607,-0.224848155702436,0.10906879843799694,0.21051042937418674,0.6380601192511347,0
116,main,Structured EHR estimator,0.6269723587566429,1.2956135434835419,0.6686411847268989,0.13772146618452957,1.0256794697618639,1.5655476172052198,0
116,main,Naive AI estimator,0.6269723587566429,0.2617524545581099,-0.365219904198533,0.09708483940530278,0.07146616932371647,0.45203873979250336,0
116,main,ISE causal estimator,0.6269723587566429,0.7556680733429141,0.12869571458627116,0.1118348014029263,0.5364718625931786,0.9748642840926496,1
116,main,Design erasure estimator,0.6269723587566429,1.0946980830831077,0.46772572432646475,0.1272747557566486,0.8452395618000764,1.3441566043661388,0
116,main,Post index leakage estimator,0.6269723587566429,0.26291225147864583,-0.3640601072779971,0.10388089904575636,0.05930568934896338,0.46651881360832825,0
116,main,Oracle prospective estimator,0.6269723587566429,0.745269986595829,0.11829762783918607,0.11171493757636283,0.5263087089461578,0.9642312642455002,1
117,main,Structured EHR estimator,0.6602986602354161,1.2605262532224626,0.6002275929870465,0.14876659569637612,0.9689437256575654,1.5521087807873597,0
117,main,Naive AI estimator,0.6602986602354161,0.1480011392324682,-0.5122975210029479,0.08419900196913245,-0.01702890462703141,0.31303118309196776,0
117,main,ISE causal estimator,0.6602986602354161,0.5997195661058277,-0.060579094129588396,0.10806256049081696,0.38791694754382644,0.8115221846678289,1
117,main,Design erasure estimator,0.6602986602354161,1.04778953970425,0.387490879468834,0.12494193594621918,0.8029033452496604,1.2926757341588395,0
117,main,Post index leakage estimator,0.6602986602354161,0.1946186450472592,-0.4656800151881568,0.09786408691429507,0.0028050346952408767,0.3864322553992775,0
117,main,Oracle prospective estimator,0.6602986602354161,0.5856071025356908,-0.07469155769972524,0.10623691937262363,0.3773827405653485,0.7938314645060331,1
118,main,Structured EHR estimator,0.6474484342107727,1.172179783152518,0.5247313489417453,0.15187644245328422,0.874501955944081,1.469857610360955,0
118,main,Naive AI estimator,0.6474484342107727,-0.06058695774316454,-0.7080353919539373,0.09643149163729058,-0.24959268135225404,0.128418765865925,0
118,main,ISE causal estimator,0.6474484342107727,0.4964063714480817,-0.151042062762691,0.1205942042777824,0.26004173106362816,0.7327710118325352,1
118,main,Design erasure estimator,0.6474484342107727,0.8345556332984352,0.1871071990876625,0.13567801752779876,0.5686267189439496,1.1004845476529208,1
118,main,Post index leakage estimator,0.6474484342107727,-0.045992747688886816,-0.6934411818996595,0.10000947780036253,-0.24201132417759735,0.15002582879982373,0
118,main,Oracle prospective estimator,0.6474484342107727,0.4953271147474305,-0.15212131946334218,0.11926216113043624,0.2615732789317755,0.7290809505630855,1
119,main,Structured EHR estimator,0.6336568683983745,1.3983134991664046,0.76465663076803,0.13656209630671065,1.1306517904052518,1.6659752079275574,0
119,main,Naive AI estimator,0.6336568683983745,0.0784600334560756,-0.5551968349422989,0.09450543824938634,-0.10677062551272162,0.26369069242487286,0
119,main,ISE causal estimator,0.6336568683983745,0.6841466352949159,0.05048976689654139,0.1096690786175702,0.4691952412044783,0.8990980293853535,1
119,main,Design erasure estimator,0.6336568683983745,1.105751523744917,0.4720946553465424,0.1281930762491087,0.8544930942966639,1.3570099531931699,0
119,main,Post index leakage estimator,0.6336568683983745,0.11284890006367128,-0.5208079683347032,0.09818839936143012,-0.07960036268473174,0.3052981628120743,0
119,main,Oracle prospective estimator,0.6336568683983745,0.6569385690408817,0.02328170064250712,0.10995131820886923,0.44143398535149797,0.8724431527302654,1
120,main,Structured EHR estimator,0.6263637658917309,1.3189526531187117,0.6925888872269808,0.1392942992768197,1.0459358265361451,1.5919694797012782,0
120,main,Naive AI estimator,0.6263637658917309,0.13430243218446034,-0.49206133370727057,0.10414558491428623,-0.06982291424754067,0.33842777861646134,0
120,main,ISE causal estimator,0.6263637658917309,0.7063362993456089,0.079972533453878,0.10834176744411143,0.4939864351551505,0.9186861635360674,1
120,main,Design erasure estimator,0.6263637658917309,0.9354362944275303,0.30907252853579936,0.12239441354812776,0.6955432438731999,1.1753293449818607,0
120,main,Post index leakage estimator,0.6263637658917309,0.09808986839669707,-0.5282738974950338,0.10790310532744234,-0.11340021804508989,0.30957995483848405,0
120,main,Oracle prospective estimator,0.6263637658917309,0.6988009151144168,0.07243714922268585,0.10790583572830376,0.4873054770869414,0.9102963531418922,1
121,main,Structured EHR estimator,0.6543064613480226,1.5313718392919886,0.877065377943966,0.12209460276433975,1.2920664178738828,1.7706772607100945,0
121,main,Naive AI estimator,0.6543064613480226,0.15885756626593525,-0.49544889508208734,0.09828049749206173,-0.03377220881850573,0.35148734135037624,0
121,main,ISE causal estimator,0.6543064613480226,0.6981558126202735,0.04384935127225087,0.09958541221461295,0.5029684046796321,0.8933432205609149,1
121,main,Design erasure estimator,0.6543064613480226,1.136926479052706,0.48262001770468343,0.1093309231052774,0.9226378697663624,1.3512150883390497,0
121,main,Post index leakage estimator,0.6543064613480226,0.2736678136077948,-0.3806386477402278,0.09775376725781794,0.08207042978247164,0.46526519743311795,0
121,main,Oracle prospective estimator,0.6543064613480226,0.6839144599281095,0.02960799858008689,0.10029570359872027,0.4873348808746178,0.8804940389816012,1
122,main,Structured EHR estimator,0.6623673793558269,1.452405478531236,0.790038099175409,0.14700208945537155,1.1642813831987078,1.740529573863764,0
122,main,Naive AI estimator,0.6623673793558269,-0.04861348777313117,-0.710980867128958,0.1006926944405695,-0.24597116887664738,0.14874419333038502,0
122,main,ISE causal estimator,0.6623673793558269,0.6328339485947206,-0.02953343076110626,0.11700944841236648,0.40349542970648233,0.862172467482959,1
122,main,Design erasure estimator,0.6623673793558269,0.964050291152532,0.30168291179670514,0.13440463675431263,0.7006172031140793,1.2274833791909847,0
122,main,Post index leakage estimator,0.6623673793558269,-0.06094020330782888,-0.7233075826636558,0.10296334253733216,-0.26274835468099994,0.14086794806534217,0
122,main,Oracle prospective estimator,0.6623673793558269,0.6204332128754309,-0.04193416648039605,0.11671087008654257,0.3916799075058074,0.8491865182450543,1
123,main,Structured EHR estimator,0.6380864229443353,1.336960098346589,0.6988736754022538,0.1413328378072322,1.059947736244414,1.613972460448764,0
123,main,Naive AI estimator,0.6380864229443353,0.06823264629085686,-0.5698537766534784,0.09581516674561452,-0.11956508053054761,0.25603037311226134,0
123,main,ISE causal estimator,0.6380864229443353,0.6408644176481241,0.002777994703788811,0.11640498797869696,0.41271064120987805,0.8690181940863702,1
123,main,Design erasure estimator,0.6380864229443353,0.9993424280469523,0.361256005102617,0.13801807363737134,0.7288270037177045,1.2698578523762,0
123,main,Post index leakage estimator,0.6380864229443353,0.06330159009846771,-0.5747848328458676,0.09756615148279756,-0.1279280668078155,0.25453124700475094,0
123,main,Oracle prospective estimator,0.6380864229443353,0.6245539312988516,-0.013532491645483646,0.11729489715114297,0.3946559328826114,0.8544519297150919,1
124,main,Structured EHR estimator,0.6168127254802499,1.2717904987461273,0.6549777732658774,0.1442238054904445,0.989111839984856,1.5544691575073986,0
124,main,Naive AI estimator,0.6168127254802499,0.07865906732576163,-0.5381536581544882,0.09335092651519104,-0.10430874864401281,0.2616268832955361,0
124,main,ISE causal estimator,0.6168127254802499,0.5212326465323986,-0.09558007894785125,0.11125602626908629,0.30317083504498954,0.7392944580198078,1
124,main,Design erasure estimator,0.6168127254802499,0.8110822431753085,0.19426951769505862,0.12476029957669607,0.5665520560049843,1.055612430345633,1
124,main,Post index leakage estimator,0.6168127254802499,0.15228179065364603,-0.4645309348266039,0.10171856858397707,-0.04708660377094903,0.3516501850782411,0
124,main,Oracle prospective estimator,0.6168127254802499,0.5128728855731827,-0.10393983990706723,0.11211627647135758,0.2931249836893218,0.7326207874570435,1
125,main,Structured EHR estimator,0.637103276106285,1.4141951170666502,0.7770918409603652,0.13034235867938496,1.1587240940550556,1.6696661400782449,0
125,main,Naive AI estimator,0.637103276106285,0.10065456935318623,-0.5364487067530987,0.09249856724580265,-0.08064262244858694,0.2819517611549594,0
125,main,ISE causal estimator,0.637103276106285,0.6449074235354666,0.007804147429181563,0.102075129013135,0.44484017066972203,0.8449746764012112,1
125,main,Design erasure estimator,0.637103276106285,1.0320859106036828,0.3949826344973978,0.1202217722291816,0.796451237034487,1.2677205841728787,0
125,main,Post index leakage estimator,0.637103276106285,0.14035301306439155,-0.4967502630418935,0.09615641673268423,-0.04811356373166953,0.3288195898604526,0
125,main,Oracle prospective estimator,0.637103276106285,0.6371271084770673,2.3832370782295165e-05,0.10112356143030655,0.43892492807366645,0.8353292888804682,1
126,main,Structured EHR estimator,0.6735924753132498,1.8098522839796336,1.1362598086663838,0.13525561171054948,1.5447512850269567,2.0749532829323107,0
126,main,Naive AI estimator,0.6735924753132498,0.27336440302908144,-0.4002280722841684,0.09814500572145969,0.08100019181502044,0.46572861424314244,0
126,main,ISE causal estimator,0.6735924753132498,0.9023016649003459,0.22870918958709607,0.11615859976808032,0.6746308093549085,1.1299725204457833,0
126,main,Design erasure estimator,0.6735924753132498,1.2802743895710327,0.6066819142577828,0.13117369052662364,1.0231739561388502,1.5373748230032152,0
126,main,Post index leakage estimator,0.6735924753132498,0.3012530196922072,-0.37233945562104265,0.10397794220522863,0.09745625296995908,0.5050497864144553,0
126,main,Oracle prospective estimator,0.6735924753132498,0.853430621201189,0.17983814588793912,0.1141297553508356,0.6297363007135512,1.0771249416888267,1
127,main,Structured EHR estimator,0.6279215347221179,1.3879888756203707,0.7600673408982528,0.13982693281019154,1.1139280873123951,1.6620496639283462,0
127,main,Naive AI estimator,0.6279215347221179,0.06455218905207118,-0.5633693456700467,0.09139376996379084,-0.11457960007695887,0.2436839781811012,0
127,main,ISE causal estimator,0.6279215347221179,0.7068158749550647,0.07889434023294684,0.11000778628977981,0.4912006138270963,0.9224311360830331,1
127,main,Design erasure estimator,0.6279215347221179,1.0204589490822915,0.39253741436017364,0.12669318393685394,0.7721403085660578,1.2687775895985252,0
127,main,Post index leakage estimator,0.6279215347221179,0.03966905347262825,-0.5882524812494896,0.09949910785959433,-0.15534919793217664,0.23468730487743314,0
127,main,Oracle prospective estimator,0.6279215347221179,0.7140745345158427,0.08615299979372482,0.10745627050573879,0.5034602443245947,0.9246888247070907,1
128,main,Structured EHR estimator,0.6422819127727025,1.539019132247583,0.8967372194748805,0.12722489158324427,1.2896583447444243,1.7883799197507417,0
128,main,Naive AI estimator,0.6422819127727025,0.13400862448488524,-0.5082732882878173,0.09614491853078926,-0.054435415835461715,0.32245266480523216,0
128,main,ISE causal estimator,0.6422819127727025,0.7307770481178897,0.08849513534518716,0.11260601249840715,0.5100692636210117,0.9514848326147677,1
128,main,Design erasure estimator,0.6422819127727025,1.032391056628496,0.3901091438557934,0.1264338949716049,0.7845806224841504,1.2802014907728416,0
128,main,Post index leakage estimator,0.6422819127727025,0.18440401941802131,-0.4578778933546812,0.10179356338151807,-0.015111364809754113,0.38391940364579674,0
128,main,Oracle prospective estimator,0.6422819127727025,0.7146838899389695,0.07240197716626695,0.11248424775786954,0.49421476433354516,0.9351530155443938,1
129,main,Structured EHR estimator,0.6505916893634329,1.3382202939039824,0.6876286045405495,0.1366273465511782,1.0704306946636732,1.6060098931442917,0
129,main,Naive AI estimator,0.6505916893634329,0.08611867090383378,-0.5644730184595992,0.08757242795787121,-0.08552328789359377,0.25776062970126135,0
129,main,ISE causal estimator,0.6505916893634329,0.5762567237141696,-0.07433496564926334,0.10448709951698716,0.37146200866087475,0.7810514387674644,1
129,main,Design erasure estimator,0.6505916893634329,0.9493035187870192,0.2987118294235863,0.12280398302550397,0.7086077120570314,1.189999325517007,0
129,main,Post index leakage estimator,0.6505916893634329,0.13850635181359391,-0.512085337549839,0.09702655253406868,-0.051665691153180704,0.32867839478036853,0
129,main,Oracle prospective estimator,0.6505916893634329,0.5625898487518339,-0.08800184061159899,0.10430435746924,0.35815330811212354,0.7670263893915443,1
130,main,Structured EHR estimator,0.6158336165218239,1.3956260655142687,0.7797924489924448,0.13981688763450148,1.1215849657506458,1.6696671652778916,0
130,main,Naive AI estimator,0.6158336165218239,0.1822941729502436,-0.43353944357158025,0.08355957720658022,0.018517401625346375,0.34607094427514085,0
130,main,ISE causal estimator,0.6158336165218239,0.6436034352946957,0.027769818772871768,0.10124145011385394,0.44517019307154193,0.8420366775178494,1
130,main,Design erasure estimator,0.6158336165218239,0.9884477098878094,0.3726140933659855,0.12575786278520115,0.7419622988288151,1.2349331209468035,0
130,main,Post index leakage estimator,0.6158336165218239,0.18937720006145528,-0.4264564164603686,0.08362286835694749,0.025476378081838197,0.3532780220410724,0
130,main,Oracle prospective estimator,0.6158336165218239,0.6300185160545401,0.014184899532716178,0.1010384917130911,0.4319830722968815,0.8280539598121986,1
131,main,Structured EHR estimator,0.6471854124488429,1.2180759689006195,0.5708905564517767,0.1309982393283535,0.9613194198170467,1.4748325179841923,0
131,main,Naive AI estimator,0.6471854124488429,0.07335248216333964,-0.5738329302855032,0.09233558458372647,-0.10762526362076424,0.25433022794744353,0
131,main,ISE causal estimator,0.6471854124488429,0.6965649785467246,0.049379566097881744,0.10556493004779674,0.489657715653043,0.9034722414404062,1
131,main,Design erasure estimator,0.6471854124488429,0.856658923653918,0.20947351120507518,0.1232108173772653,0.615165721594478,1.098152125713358,1
131,main,Post index leakage estimator,0.6471854124488429,0.06316241486978443,-0.5840229975790584,0.09604071425371653,-0.1250773850675,0.2514022148070688,0
131,main,Oracle prospective estimator,0.6471854124488429,0.6840097368587231,0.03682432440988026,0.10518359736230996,0.47784988602859557,0.8901695876888507,1
132,main,Structured EHR estimator,0.6427310775528116,1.556139485600598,0.9134084080477863,0.15309561560955484,1.2560720790058704,1.8562068921953254,0
132,main,Naive AI estimator,0.6427310775528116,0.2815678825255506,-0.36116319502726096,0.0973766881976135,0.09070957365822815,0.472426191392873,0
132,main,ISE causal estimator,0.6427310775528116,0.7378844693997619,0.09515339184695037,0.10368130939298373,0.5346691029895139,0.94109983581001,1
132,main,Design erasure estimator,0.6427310775528116,1.202352046643164,0.5596209690903525,0.12296598967250082,0.9613387068850625,1.4433653864012657,0
132,main,Post index leakage estimator,0.6427310775528116,0.2828247257647995,-0.35990635178801206,0.11027796631188092,0.0666799117935129,0.4989695397360861,0
132,main,Oracle prospective estimator,0.6427310775528116,0.7232450978534484,0.08051402030063681,0.10168633532383037,0.5239398806187409,0.9225503150881559,1
133,main,Structured EHR estimator,0.6695306445088463,1.5813365724028676,0.9118059278940214,0.1488875204985496,1.2895170322257103,1.873156112580025,0
133,main,Naive AI estimator,0.6695306445088463,0.10467930022077032,-0.5648513442880759,0.101299893602324,-0.09386849123978472,0.30322709168132533,0
133,main,ISE causal estimator,0.6695306445088463,0.7979847680342953,0.12845412352544905,0.11794600924073981,0.5668105899224453,1.0291589461461452,1
133,main,Design erasure estimator,0.6695306445088463,1.1954996566299902,0.525969012121144,0.13934998050898573,0.9223736948323782,1.4686256184276023,0
133,main,Post index leakage estimator,0.6695306445088463,0.0939122319683078,-0.5756184125405385,0.10580875015669004,-0.1134729183388047,0.3012973822754203,0
133,main,Oracle prospective estimator,0.6695306445088463,0.7860171748014939,0.11648653029264766,0.11876499895326216,0.5532377768531,1.0187965727498878,1
134,main,Structured EHR estimator,0.6630303580264789,1.3097942648205307,0.6467639067940518,0.14651807941925654,1.0226188291587879,1.5969697004822736,0
134,main,Naive AI estimator,0.6630303580264789,-0.03485826880358645,-0.6978886268300654,0.10452375827957416,-0.23972483503155181,0.17000829742437892,0
134,main,ISE causal estimator,0.6630303580264789,0.5046967772678421,-0.1583335807586368,0.13089248168245526,0.24814751317022982,0.7612460413654545,1
134,main,Design erasure estimator,0.6630303580264789,0.9362466200767663,0.2732162620502874,0.14289524520752994,0.6561719394700076,1.216321300683525,1
134,main,Post index leakage estimator,0.6630303580264789,0.06524755956571274,-0.5977827984607662,0.1043600622285132,-0.13929816240217313,0.2697932815335986,0
134,main,Oracle prospective estimator,0.6630303580264789,0.4948878677399616,-0.16814249028651734,0.13136296090896082,0.23741646435839836,0.7523592711215248,1
135,main,Structured EHR estimator,0.6195832474444303,1.2995923543702546,0.6800091069258243,0.14516051170407224,1.015077751430273,1.5841069573102362,0
135,main,Naive AI estimator,0.6195832474444303,0.25118953123681864,-0.36839371620761163,0.0944648481803526,0.06603842880332755,0.43634063367030973,0
135,main,ISE causal estimator,0.6195832474444303,0.6523550364584737,0.03277178901404343,0.11519017880699463,0.42658228599676423,0.8781277869201831,1
135,main,Design erasure estimator,0.6195832474444303,0.987860004710971,0.36827675726654074,0.1336878198500262,0.7258318778049196,1.2498881316170225,0
135,main,Post index leakage estimator,0.6195832474444303,0.29423594599706404,-0.32534730144736623,0.10069521780531202,0.09687331909865249,0.4915985728954756,0
135,main,Oracle prospective estimator,0.6195832474444303,0.6512739744307053,0.031690726986275064,0.11449311112526783,0.42686747662518043,0.8756804722362302,1
136,main,Structured EHR estimator,0.6190253982043843,1.5100145407066894,0.8909891425023051,0.13288652104608412,1.2495569594563645,1.7704721219570143,0
136,main,Naive AI estimator,0.6190253982043843,0.27754899022475443,-0.34147640797962986,0.08962208779524171,0.10188969814608068,0.4532082823034282,0
136,main,ISE causal estimator,0.6190253982043843,0.7630179572501883,0.143992559045804,0.10028344849799171,0.5664623981941246,0.959573516306252,1
136,main,Design erasure estimator,0.6190253982043843,1.1295636842583046,0.5105382860539203,0.1185829684601571,0.8971410660763967,1.3619863024402126,0
136,main,Post index leakage estimator,0.6190253982043843,0.31409745830523067,-0.3049279398991536,0.09541281578181726,0.12708833937286884,0.5011065772375924,0
136,main,Oracle prospective estimator,0.6190253982043843,0.770704129938064,0.15167873173367974,0.09941299554899463,0.5758546586620346,0.9655536012140935,1
137,main,Structured EHR estimator,0.6474673262283173,1.6155973927433522,0.968130066515035,0.13019209221208053,1.3604208920076744,1.8707738934790301,0
137,main,Naive AI estimator,0.6474673262283173,0.15579915902886496,-0.4916681671994523,0.10048666408735732,-0.041154702582355374,0.3527530206400853,0
137,main,ISE causal estimator,0.6474673262283173,0.8700920953065837,0.22262476907826645,0.10483204112403352,0.664621294703478,1.0755628959096895,0
137,main,Design erasure estimator,0.6474673262283173,1.1236495874975445,0.47618226126922725,0.11881810530321214,0.8907661011032487,1.3565330738918404,0
137,main,Post index leakage estimator,0.6474673262283173,0.15603416911845705,-0.49143315710986024,0.10728174931472019,-0.05423805953839453,0.3663063977753086,0
137,main,Oracle prospective estimator,0.6474673262283173,0.8483988009827635,0.20093147475444628,0.10505249585996071,0.6424959090972405,1.0543016928682865,1
138,main,Structured EHR estimator,0.641600925251074,1.600927442839223,0.959326517588149,0.1520269370585293,1.3029546462045056,1.8989002394739405,0
138,main,Naive AI estimator,0.641600925251074,0.24070921056317132,-0.40089171468790274,0.10853927606156503,0.027972229482503858,0.4534461916438388,0
138,main,ISE causal estimator,0.641600925251074,0.7205398919107268,0.07893896665965272,0.11911275727731632,0.48707888764718676,0.9540008961742668,1
138,main,Design erasure estimator,0.641600925251074,1.16553574700741,0.5239348217563359,0.13418714518330255,0.9025289424481369,1.428542551566683,0
138,main,Post index leakage estimator,0.641600925251074,0.32769922177445066,-0.3139017034766234,0.11151670987221268,0.1091264704249138,0.5462719731239876,0
138,main,Oracle prospective estimator,0.641600925251074,0.7265421786187924,0.0849412533677184,0.11634044800371424,0.49851490053151254,0.9545694567060723,1
139,main,Structured EHR estimator,0.6406803592274185,1.5773083990474968,0.9366280398200783,0.14456293998305728,1.2939650366807045,1.860651761414289,0
139,main,Naive AI estimator,0.6406803592274185,0.2563090928856218,-0.3843712663417967,0.10232597787122248,0.05575017625802575,0.4568680095132179,0
139,main,ISE causal estimator,0.6406803592274185,0.8922884497370872,0.2516080905096687,0.11668477396068962,0.6635862927741356,1.1209906067000388,0
139,main,Design erasure estimator,0.6406803592274185,1.1639805384773567,0.5233001792499382,0.1355337220002156,0.8983344433569341,1.4296266335977794,0
139,main,Post index leakage estimator,0.6406803592274185,0.27766198519922686,-0.36301837402819165,0.10551859020492316,0.07084554839757748,0.4844784220008762,0
139,main,Oracle prospective estimator,0.6406803592274185,0.8891696164792308,0.24848925725181226,0.11571236529313435,0.6623733805046874,1.115965852453774,0
140,main,Structured EHR estimator,0.6791497476132833,1.2388143391509618,0.5596645915376786,0.14830181068683776,0.9481427902047599,1.5294858880971638,0
140,main,Naive AI estimator,0.6791497476132833,0.07905140504764016,-0.6000983425656431,0.09826158998998027,-0.11354131133272116,0.2716441214280015,0
140,main,ISE causal estimator,0.6791497476132833,0.6037588398130486,-0.07539090780023472,0.11394524828738552,0.38042615316977296,0.8270915264563241,1
140,main,Design erasure estimator,0.6791497476132833,0.9572549760565854,0.2781052284433021,0.12791999083423253,0.7065317940214897,1.207978158091681,0
140,main,Post index leakage estimator,0.6791497476132833,0.07667502442460425,-0.602474723188679,0.10518158809983977,-0.1294808882510817,0.28283093710029017,0
140,main,Oracle prospective estimator,0.6791497476132833,0.5791178596291225,-0.10003188798416074,0.11261426026517103,0.3583939095093873,0.7998418097488578,1
141,main,Structured EHR estimator,0.6521208915495877,1.478698505410735,0.8265776138611474,0.134840461849107,1.2144112001864853,1.742985810634985,0
141,main,Naive AI estimator,0.6521208915495877,0.08229336886714457,-0.5698275226824432,0.09321422092427342,-0.10040650414443132,0.2649932418787205,0
141,main,ISE causal estimator,0.6521208915495877,0.5776228408055533,-0.07449805074403448,0.10643260394058743,0.3690149370820019,0.7862307445291046,1
141,main,Design erasure estimator,0.6521208915495877,0.9320460324630584,0.27992514091347065,0.11888745358863706,0.6990266234293298,1.165065441496787,0
141,main,Post index leakage estimator,0.6521208915495877,0.1094325952061811,-0.5426882963434067,0.10117359465589723,-0.08886765031937749,0.3077328407317397,0
141,main,Oracle prospective estimator,0.6521208915495877,0.551189124342163,-0.1009317672074247,0.10687573358938013,0.341712686506978,0.7606655621773482,1
142,main,Structured EHR estimator,0.6241981053972736,1.1941071504387426,0.569909045041469,0.1443384524013986,0.9112037837320014,1.4770105171454837,0
142,main,Naive AI estimator,0.6241981053972736,0.05227538911052613,-0.5719227162867475,0.09062078911757944,-0.1253413575599296,0.22989213578098183,0
142,main,ISE causal estimator,0.6241981053972736,0.5261988680811387,-0.09799923731613491,0.1040438166199438,0.3222729875060488,0.7301247486562286,1
142,main,Design erasure estimator,0.6241981053972736,0.8402792794511389,0.2160811740538653,0.128084225370057,0.5892341977258271,1.0913243611764507,1
142,main,Post index leakage estimator,0.6241981053972736,0.06645160036542098,-0.5577465050318526,0.0957558119405451,-0.12122979103804739,0.25413299176888937,0
142,main,Oracle prospective estimator,0.6241981053972736,0.4911975834148413,-0.13300052198243228,0.10301709631779328,0.2892840746319665,0.6931110921977162,1
143,main,Structured EHR estimator,0.6383475949847456,1.4421378906863282,0.8037902957015827,0.1363871427335481,1.174819090928574,1.7094566904440824,0
143,main,Naive AI estimator,0.6383475949847456,0.18233714579066182,-0.45601044919408373,0.09068796034158391,0.004588743521157346,0.3600855480601663,0
143,main,ISE causal estimator,0.6383475949847456,0.8132022918265145,0.1748546968417689,0.10284137684796495,0.6116331932045032,1.0147713904485258,1
143,main,Design erasure estimator,0.6383475949847456,1.1613030818830927,0.5229554868983471,0.12367628692742139,0.9188975595053468,1.4037086042608387,0
143,main,Post index leakage estimator,0.6383475949847456,0.1624966536132857,-0.4758509413714599,0.095985733891052,-0.025635384813176232,0.3506286920397476,0
143,main,Oracle prospective estimator,0.6383475949847456,0.7907970597414038,0.15244946475665822,0.10266816857301131,0.5895674493383016,0.992026670144506,1
144,main,Structured EHR estimator,0.6550537482152743,1.5258093767313192,0.8707556285160449,0.13421013539036336,1.262757511366207,1.7888612420964314,0
144,main,Naive AI estimator,0.6550537482152743,0.1697250576064238,-0.4853286906088505,0.08763762792294023,-0.0020446931225390486,0.3414948083353867,0
144,main,ISE causal estimator,0.6550537482152743,0.7462772894795514,0.09122354126427712,0.10964064154505045,0.5313816320512526,0.9611729469078503,1
144,main,Design erasure estimator,0.6550537482152743,1.0971369118807002,0.4420831636654259,0.1279225322522302,0.846408748666329,1.3478650750950714,0
144,main,Post index leakage estimator,0.6550537482152743,0.1833682864281755,-0.4716854617870988,0.09440913891981406,-0.0016736258546600769,0.36841019871101105,0
144,main,Oracle prospective estimator,0.6550537482152743,0.7537643788377516,0.09871063062247731,0.10906870721534871,0.5399897126956681,0.9675390449798351,1
145,main,Structured EHR estimator,0.6498149015045013,1.3040008416463773,0.654185940141876,0.14495991191607852,1.0198794142908634,1.5881222690018912,0
145,main,Naive AI estimator,0.6498149015045013,0.0626907442223454,-0.5871241572821558,0.09756127320986523,-0.12852935126899045,0.2539108397136812,0
145,main,ISE causal estimator,0.6498149015045013,0.5490624114860504,-0.10075249001845088,0.1167590791452268,0.32021461636140586,0.7779102066106949,1
145,main,Design erasure estimator,0.6498149015045013,0.9623282756572424,0.31251337415274116,0.14004904328798587,0.6878321508127901,1.2368244005016948,0
145,main,Post index leakage estimator,0.6498149015045013,0.1314480826910442,-0.5183668188134571,0.10267063003201832,-0.06978635217171172,0.3326825175538001,0
145,main,Oracle prospective estimator,0.6498149015045013,0.547817610928796,-0.10199729057570528,0.11651329724293717,0.3194515483326391,0.7761836735249529,1
146,main,Structured EHR estimator,0.6461509876158189,1.4729352419071304,0.8267842542913115,0.14493209380368002,1.1888683380519176,1.7570021457623433,0
146,main,Naive AI estimator,0.6461509876158189,0.047589470215416776,-0.5985615174004021,0.10811251284478714,-0.16431105496036602,0.25948999539119955,0
146,main,ISE causal estimator,0.6461509876158189,0.7256129144726364,0.07946192685681752,0.12411494217192333,0.4823476278156667,0.9688782011296062,1
146,main,Design erasure estimator,0.6461509876158189,1.2817180096791423,0.6355670220633234,0.14287177138092894,1.0016893377725216,1.561746681585763,0
146,main,Post index leakage estimator,0.6461509876158189,0.01910696398872484,-0.6270440236270941,0.11165576555073645,-0.1997383364907186,0.23795226446816825,0
146,main,Oracle prospective estimator,0.6461509876158189,0.7223656753872085,0.07621468777138962,0.12232699623023717,0.48260476277594366,0.9621265879984734,1
147,main,Structured EHR estimator,0.6602421600584666,1.4287761048786651,0.7685339448201985,0.14264149354544145,1.1491987775296,1.7083534322277303,0
147,main,Naive AI estimator,0.6602421600584666,0.22238635848311894,-0.43785580157534765,0.10529569645864156,0.016006793424181487,0.4287659235420564,0
147,main,ISE causal estimator,0.6602421600584666,0.7431089011786352,0.08286674112016856,0.11904675163507536,0.5097772679738874,0.9764405343833829,1
147,main,Design erasure estimator,0.6602421600584666,1.0788911527395761,0.41864899268110956,0.13058798280576464,0.8229387064402774,1.3348435990388747,0
147,main,Post index leakage estimator,0.6602421600584666,0.24318457272382957,-0.41705758733463705,0.10784957986345069,0.03179939619146621,0.4545697492561929,0
147,main,Oracle prospective estimator,0.6602421600584666,0.729483384752771,0.06924122469430438,0.1179673845076168,0.49826731111784206,0.9606994583876999,1
148,main,Structured EHR estimator,0.6360065510542149,1.6176994765944672,0.9816929255402523,0.13572110460673337,1.3516861115652699,1.8837128416236646,0
148,main,Naive AI estimator,0.6360065510542149,0.11447528437750647,-0.5215312666767085,0.10284664926569238,-0.08710414818325059,0.31605471693826354,0
148,main,ISE causal estimator,0.6360065510542149,0.7751183587255005,0.13911180767128561,0.11753500901623695,0.5447497410536761,1.0054869763973249,1
148,main,Design erasure estimator,0.6360065510542149,1.1862445811470215,0.5502380300928066,0.1275719137470062,0.9362036302028893,1.4362855320911536,0
148,main,Post index leakage estimator,0.6360065510542149,0.12047851851967097,-0.5155280325345439,0.10719964976351644,-0.08963279501682124,0.33058983205616316,0
148,main,Oracle prospective estimator,0.6360065510542149,0.7628189696224754,0.12681241856826053,0.11761596561577885,0.5322916770155489,0.9933462622294019,1
149,main,Structured EHR estimator,0.6515036987991886,1.390525186218786,0.7390214874195974,0.13848362737501393,1.1190972765637586,1.6619530958738133,0
149,main,Naive AI estimator,0.6515036987991886,-0.019298238204968163,-0.6708019370041567,0.0932317051168161,-0.20203238023392772,0.16343590382399137,0
149,main,ISE causal estimator,0.6515036987991886,0.6297675133181106,-0.02173618548107792,0.11252193448187585,0.409224521733634,0.8503105049025873,1
149,main,Design erasure estimator,0.6515036987991886,0.9877964831367321,0.3362927843375435,0.124394395296726,0.7439834683551492,1.231609497918315,0
149,main,Post index leakage estimator,0.6515036987991886,0.016097028206819766,-0.6354066705923688,0.10103443942790681,-0.18193047307187757,0.2141245294855171,0
149,main,Oracle prospective estimator,0.6515036987991886,0.6092914854514253,-0.04221221334776326,0.11271543361311458,0.38836923556972075,0.8302137353331298,1
150,main,Structured EHR estimator,0.6353631260857899,1.4007239148504154,0.7653607887646254,0.14699316804575713,1.1126173054807313,1.6888305242200994,0
150,main,Naive AI estimator,0.6353631260857899,0.09568327605614524,-0.5396798500296447,0.08956349941891141,-0.07986118280492113,0.27122773491721164,0
150,main,ISE causal estimator,0.6353631260857899,0.6406406882963143,0.005277562210524334,0.1055126279094151,0.4338359375938607,0.8474454389987678,1
150,main,Design erasure estimator,0.6353631260857899,0.9740354266558773,0.33867230057008735,0.1282134993667489,0.7227369678970494,1.2253338854147051,0
150,main,Post index leakage estimator,0.6353631260857899,0.08043282677630045,-0.5549302993094894,0.09763966688703989,-0.11094092032229771,0.2718065738748986,0
150,main,Oracle prospective estimator,0.6353631260857899,0.6336260445896691,-0.0017370814961208403,0.10427652756214,0.42924405056787474,0.8380080386114634,1
151,main,Structured EHR estimator,0.6571397722408858,1.5552579288448702,0.8981181566039844,0.1332230384902938,1.2941407734038943,1.8163750842858462,0
151,main,Naive AI estimator,0.6571397722408858,0.19329334628377945,-0.46384642595710635,0.09918439114945304,-0.0011080603691485114,0.3876947529367074,0
151,main,ISE causal estimator,0.6571397722408858,0.7466912195572751,0.08955144731638931,0.10685971551116603,0.5372461771553897,0.9561362619591606,1
151,main,Design erasure estimator,0.6571397722408858,1.1310708032846184,0.4739310310437326,0.11954869579759056,0.8967553595213409,1.365386247047896,0
151,main,Post index leakage estimator,0.6571397722408858,0.1784027427877392,-0.4787370294531466,0.10467954595221568,-0.026769167278603512,0.38357465285408193,0
151,main,Oracle prospective estimator,0.6571397722408858,0.750567347632984,0.09342757539209823,0.10468703354054539,0.5453807618935151,0.955753933372453,1
152,main,Structured EHR estimator,0.6202165754674425,1.5289250361627003,0.9087084606952578,0.1380137840030596,1.2584180195167034,1.7994320528086971,0
152,main,Naive AI estimator,0.6202165754674425,0.2942244431102162,-0.32599213235722624,0.09105472482894465,0.11575718244548472,0.47269170377494774,0
152,main,ISE causal estimator,0.6202165754674425,0.748980262123314,0.12876368665587157,0.10955440404447106,0.5342536301961508,0.9637068940504773,1
152,main,Design erasure estimator,0.6202165754674425,1.0961761032748543,0.4759595278074118,0.12662784317791104,0.8479855306461486,1.34436667590356,0
152,main,Post index leakage estimator,0.6202165754674425,0.33344178580078454,-0.2867747896666579,0.10002291768831381,0.13739686713168947,0.5294867044698797,0
152,main,Oracle prospective estimator,0.6202165754674425,0.739191897009045,0.11897532154160251,0.10910196846029217,0.5253520388268723,0.9530317551912176,1
153,main,Structured EHR estimator,0.6437250351132517,1.3737314239935934,0.7300063888803416,0.14829291633663805,1.0830773079737828,1.664385540013404,0
153,main,Naive AI estimator,0.6437250351132517,0.14289322454983475,-0.500831810563417,0.09233442971426171,-0.03808225769011822,0.32386870678978774,0
153,main,ISE causal estimator,0.6437250351132517,0.7394476858294149,0.09572265071616315,0.11057485636051632,0.5227209673628029,0.9561744042960268,1
153,main,Design erasure estimator,0.6437250351132517,1.087020567155602,0.44329553204235017,0.13573716758530002,0.8209757186884139,1.35306541562279,0
153,main,Post index leakage estimator,0.6437250351132517,0.09973375227894074,-0.543991282834311,0.10100905987297344,-0.09824400507208719,0.2977115096299687,0
153,main,Oracle prospective estimator,0.6437250351132517,0.7281478746170058,0.08442283950375407,0.10801503392545417,0.5164384081231157,0.9398573411108959,1
154,main,Structured EHR estimator,0.6295178170869181,1.1619004670031934,0.5323826499162753,0.13822677165254402,0.8909759945642071,1.4328249394421797,0
154,main,Naive AI estimator,0.6295178170869181,0.049859859907258414,-0.5796579571796597,0.09404602461686423,-0.13447034834179547,0.2341900681563123,0
154,main,ISE causal estimator,0.6295178170869181,0.45605988994519336,-0.17345792714172475,0.11167807943273222,0.2371708542570382,0.6749489256333485,1
154,main,Design erasure estimator,0.6295178170869181,0.7968388652088731,0.16732104812195503,0.12102134366025515,0.5596370316347731,1.0340406987829733,1
154,main,Post index leakage estimator,0.6295178170869181,0.08975159783011596,-0.5397662192568021,0.09991902264867684,-0.10608968656129064,0.28559288222152257,0
154,main,Oracle prospective estimator,0.6295178170869181,0.4431005108922589,-0.18641730619465924,0.11196041783177275,0.2236580919419843,0.6625429298425335,1
155,main,Structured EHR estimator,0.6594006103648501,1.5305125397132981,0.871111929348448,0.14432262392333303,1.2476401968235655,1.8133848826030308,0
155,main,Naive AI estimator,0.6594006103648501,0.06767485119548276,-0.5917257591693673,0.1040625503079957,-0.13628774740818883,0.27163744979915433,0
155,main,ISE causal estimator,0.6594006103648501,0.6215777104991534,-0.037822899865696646,0.11364981523399066,0.39882407264053177,0.8443313483577751,1
155,main,Design erasure estimator,0.6594006103648501,1.0066963823678972,0.34729577200304707,0.12195583986747366,0.7676629362276488,1.2457298285081455,0
155,main,Post index leakage estimator,0.6594006103648501,0.10306549690805612,-0.556335113456794,0.111441340149988,-0.11535952978592033,0.32149052360203256,0
155,main,Oracle prospective estimator,0.6594006103648501,0.6083049679719783,-0.05109564239287179,0.11341927952499709,0.386003180102984,0.8306067558409727,1
156,main,Structured EHR estimator,0.6546719482973042,1.4132673935797755,0.7585954452824712,0.13954639175938927,1.1397564657313726,1.6867783214281784,0
156,main,Naive AI estimator,0.6546719482973042,0.08081108511784685,-0.5738608631794574,0.08932682906635288,-0.09426949985220479,0.2558916700878985,0
156,main,ISE causal estimator,0.6546719482973042,0.6132970432575459,-0.04137490503975838,0.11012598619504974,0.39745011031524835,0.8291439761998434,1
156,main,Design erasure estimator,0.6546719482973042,1.150096720356141,0.4954247720588367,0.12407706389622467,0.9069056751195406,1.3932877655927414,0
156,main,Post index leakage estimator,0.6546719482973042,0.10513726172879609,-0.5495346865685081,0.0965704949095632,-0.08414090829394777,0.29441543175153995,0
156,main,Oracle prospective estimator,0.6546719482973042,0.6031616921464802,-0.05151025615082405,0.11040173676000928,0.386774288096862,0.8195490961960984,1
157,main,Structured EHR estimator,0.6632497151122847,1.256334082911738,0.5930843677994533,0.1464623878133435,0.9692678027975847,1.5434003630258912,0
157,main,Naive AI estimator,0.6632497151122847,0.054746039561970494,-0.6085036755503141,0.1003363029106523,-0.14191311414290803,0.251405193266849,0
157,main,ISE causal estimator,0.6632497151122847,0.5517407790971042,-0.11150893601518053,0.11519390373443401,0.32596072777761353,0.7775208304165948,1
157,main,Design erasure estimator,0.6632497151122847,0.9568425460090212,0.2935928308967365,0.141513710849351,0.6794756727442932,1.2342094192737492,0
157,main,Post index leakage estimator,0.6632497151122847,0.1031107967980639,-0.5601389183142208,0.10428203497792445,-0.101281991758668,0.3075035853547958,0
157,main,Oracle prospective estimator,0.6632497151122847,0.5248987261331495,-0.13835098897913523,0.11339700047565136,0.30264060520087277,0.7471568470654262,1
158,main,Structured EHR estimator,0.6423520842928347,1.4134344396290535,0.7710823553362187,0.14126873289593575,1.1365477231530194,1.6903211561050875,0
158,main,Naive AI estimator,0.6423520842928347,0.07841195371499413,-0.5639401305778406,0.09211299623278141,-0.10212951890125743,0.2589534263312457,0
158,main,ISE causal estimator,0.6423520842928347,0.6652783169647783,0.022926232671943603,0.10848247213739916,0.452652671575476,0.8779039623540807,1
158,main,Design erasure estimator,0.6423520842928347,1.0037449462197165,0.3613928619268818,0.12450756633815686,0.7597101161969291,1.247779776242504,0
158,main,Post index leakage estimator,0.6423520842928347,0.08877218455761189,-0.5535798997352228,0.09916255808924343,-0.10558642929730523,0.28313079841252903,0
158,main,Oracle prospective estimator,0.6423520842928347,0.6659251712093439,0.023573086916509167,0.10795422059081305,0.45433489885135037,0.8775154435673375,1
159,main,Structured EHR estimator,0.6527568324000802,1.3994496750676348,0.7466928426675546,0.12923396240057652,1.146151108762505,1.6527482413727648,0
159,main,Naive AI estimator,0.6527568324000802,0.3305985945886331,-0.3221582378114471,0.08950179906552438,0.15517506842020531,0.5060221207570609,0
159,main,ISE causal estimator,0.6527568324000802,0.8402729218271994,0.18751608942711917,0.10356367902074133,0.6372881109465464,1.0432577327078523,1
159,main,Design erasure estimator,0.6527568324000802,1.1389415132677898,0.4861846808677096,0.11871716699752344,0.9062558659526438,1.3716271605829358,0
159,main,Post index leakage estimator,0.6527568324000802,0.36838978735501215,-0.28436704504506805,0.09569870072576961,0.1808203339325037,0.5559592407775206,0
159,main,Oracle prospective estimator,0.6527568324000802,0.8334549437511363,0.18069811135105607,0.10341237514820774,0.6307666884606491,1.0361431990416234,1
160,main,Structured EHR estimator,0.6218676101522866,1.560571911025748,0.9387043008734615,0.13768461093039483,1.2907100736021744,1.8304337484493218,0
160,main,Naive AI estimator,0.6218676101522866,0.31356736499611304,-0.3083002451561736,0.09397870677117577,0.12936909972460853,0.49776563026761755,0
160,main,ISE causal estimator,0.6218676101522866,0.7914541752066873,0.16958656505440062,0.10800371358977352,0.5797668965707312,1.0031414538426433,1
160,main,Design erasure estimator,0.6218676101522866,1.063773498355028,0.44190588820274135,0.120194935074043,0.8281914256099037,1.2993555711001523,0
160,main,Post index leakage estimator,0.6218676101522866,0.3282048610413888,-0.29366274911089785,0.09944932070750244,0.133284192454684,0.5231255296280936,0
160,main,Oracle prospective estimator,0.6218676101522866,0.765226805307817,0.1433591951555303,0.10852604255877003,0.5525157618926277,0.9779378487230062,1
161,main,Structured EHR estimator,0.6381362146308056,1.4533924556205717,0.8152562409897661,0.13093435114361154,1.196761127379093,1.7100237838620505,0
161,main,Naive AI estimator,0.6381362146308056,0.09157784993108091,-0.5465583646997247,0.08932425413955805,-0.08349768818245286,0.2666533880446147,0
161,main,ISE causal estimator,0.6381362146308056,0.5041369833470379,-0.13399923128376767,0.10415638838728042,0.2999904621079683,0.7082835045861076,1
161,main,Design erasure estimator,0.6381362146308056,0.9318815027676659,0.2937452881368603,0.12027879903729463,0.6961350566545684,1.1676279488807633,0
161,main,Post index leakage estimator,0.6381362146308056,0.1732789520264883,-0.4648572626043173,0.10086822726004996,-0.024422773403209613,0.37098067745618624,0
161,main,Oracle prospective estimator,0.6381362146308056,0.5120092826492617,-0.1261269319815439,0.10262897878995536,0.31085648422094925,0.7131620810775742,1
162,main,Structured EHR estimator,0.6412947760228009,1.0938943547969762,0.4525995787741752,0.14609734964598828,0.8075435494908392,1.3802451601031132,0
162,main,Naive AI estimator,0.6412947760228009,0.05261842776546207,-0.5886763482573388,0.08011410525287124,-0.10440521853016554,0.2096420740610897,0
162,main,ISE causal estimator,0.6412947760228009,0.4841039836777429,-0.15719079234505806,0.10858392385515465,0.2712794929216398,0.696928474433846,1
162,main,Design erasure estimator,0.6412947760228009,0.8584113159193907,0.21711653989658974,0.12070961188478439,0.6218204766252133,1.095002155213568,1
162,main,Post index leakage estimator,0.6412947760228009,0.0663115121868694,-0.5749832638359316,0.08268601289248542,-0.09575307308240202,0.22837609745614082,0
162,main,Oracle prospective estimator,0.6412947760228009,0.4744310882297138,-0.16686368779308713,0.10936639083753799,0.26007296218813936,0.6887892142712883,1
163,main,Structured EHR estimator,0.6505265464170489,1.4782232590113304,0.8276967125942816,0.13212481115107982,1.219258629155214,1.7371878888674468,0
163,main,Naive AI estimator,0.6505265464170489,0.2623798970674731,-0.38814664934957577,0.08475647703437095,0.09625720208010605,0.4285025920548402,0
163,main,ISE causal estimator,0.6505265464170489,0.8025358675023382,0.1520093210852893,0.10380286975047001,0.599082242791417,1.0059894922132595,1
163,main,Design erasure estimator,0.6505265464170489,1.156578231838648,0.5060516854215991,0.124400842315173,0.9127525809009089,1.400403882776387,0
163,main,Post index leakage estimator,0.6505265464170489,0.29109173474089206,-0.3594348116761568,0.09152239338627581,0.11170784370379147,0.4704756257779926,0
163,main,Oracle prospective estimator,0.6505265464170489,0.7778283631275591,0.12730181671051022,0.10241189518284567,0.5771010485691817,0.9785556776859365,1
164,main,Structured EHR estimator,0.6400571711485268,1.377000341189713,0.7369431700411861,0.13360119385095948,1.1151420012418325,1.6388586811375934,0
164,main,Naive AI estimator,0.6400571711485268,0.1747601232027448,-0.46529704794578197,0.09664214646861691,-0.014658483875744338,0.36417873028123393,0
164,main,ISE causal estimator,0.6400571711485268,0.7057958120448871,0.06573864089636028,0.10408443134090477,0.5017903266167137,0.9098012974730604,1
164,main,Design erasure estimator,0.6400571711485268,1.0601453638459195,0.4200881926973927,0.11452095830602164,0.8356842855661171,1.284606442125722,0
164,main,Post index leakage estimator,0.6400571711485268,0.1935752164072536,-0.44648195474127317,0.10189161026114307,-0.00613233970458682,0.393282772519094,0
164,main,Oracle prospective estimator,0.6400571711485268,0.7054429091675163,0.0653857380189895,0.10249336162070478,0.5045559203909349,0.9063298979440977,1
165,main,Structured EHR estimator,0.6489990748383732,1.29372410378702,0.6447250289486468,0.1333085293066039,1.0324393863460763,1.5550088212279636,0
165,main,Naive AI estimator,0.6489990748383732,0.231360097768126,-0.41763897707024716,0.08701434905045581,0.0608119736292326,0.40190822190701936,0
165,main,ISE causal estimator,0.6489990748383732,0.6797965766686269,0.03079750183025376,0.10805439410461096,0.4680099642235894,0.8915831891136644,1
165,main,Design erasure estimator,0.6489990748383732,1.0934302206359692,0.444431145797596,0.12292281463441716,0.8525015039525116,1.334358937319427,0
165,main,Post index leakage estimator,0.6489990748383732,0.25113126964334515,-0.397867805195028,0.08972713345457342,0.07526608807238125,0.42699645121430907,0
165,main,Oracle prospective estimator,0.6489990748383732,0.6423762639053605,-0.006622810933012646,0.10834119878292524,0.4300275142908271,0.8547250135198939,1
166,main,Structured EHR estimator,0.6600125466146373,1.4699704958961688,0.8099579492815315,0.1387204230273144,1.1980784667626325,1.741862525029705,0
166,main,Naive AI estimator,0.6600125466146373,0.15167157771601714,-0.5083409688986201,0.10301835324904407,-0.050244394652109226,0.3535875500841435,0
166,main,ISE causal estimator,0.6600125466146373,0.7979238566121845,0.1379113099975472,0.12462300830038812,0.5536627603434238,1.0421849528809453,1
166,main,Design erasure estimator,0.6600125466146373,1.1155001547023986,0.45548760808776134,0.12950367533239948,0.8616729510508956,1.3693273583539016,0
166,main,Post index leakage estimator,0.6600125466146373,0.1734140408005054,-0.4865985058141319,0.10623001878125637,-0.03479679601075708,0.3816248776117679,0
166,main,Oracle prospective estimator,0.6600125466146373,0.7877347471607483,0.12772220054611105,0.1254708973202702,0.5418117884130187,1.033657705908478,1
167,main,Structured EHR estimator,0.6641072567502864,1.4589371416874042,0.7948298849371178,0.1457652633232794,1.1732372255737764,1.744637057801032,0
167,main,Naive AI estimator,0.6641072567502864,0.1387503722394022,-0.5253568845108841,0.0980416994605748,-0.05341135870332439,0.3309121031821288,0
167,main,ISE causal estimator,0.6641072567502864,0.6257832026941035,-0.03832405405618289,0.1097172832525769,0.4107373275190528,0.8408290778691542,1
167,main,Design erasure estimator,0.6641072567502864,1.0160721441466962,0.35196488739640985,0.12753582682627135,0.7661019235672044,1.266042364726188,0
167,main,Post index leakage estimator,0.6641072567502864,0.13978908685031718,-0.5243181698999692,0.10259084665358928,-0.061288972590717805,0.3408671462913522,0
167,main,Oracle prospective estimator,0.6641072567502864,0.6184457326551525,-0.04566152409513391,0.1102228754008392,0.40240889686950765,0.8344825684407973,1
168,main,Structured EHR estimator,0.6367619718425346,1.506350215993394,0.8695882441508593,0.14054832201007048,1.2308755048536557,1.7818249271331321,0
168,main,Naive AI estimator,0.6367619718425346,0.17730413124521685,-0.45945784059731776,0.09546337979993907,-0.00980409316266373,0.36441235565309743,0
168,main,ISE causal estimator,0.6367619718425346,0.6994069106487533,0.06264493880621869,0.10906037063351891,0.4856485842070562,0.9131652370904504,1
168,main,Design erasure estimator,0.6367619718425346,1.155115349974262,0.5183533781317273,0.13402840501629698,0.8924196761423198,1.417811023806204,0
168,main,Post index leakage estimator,0.6367619718425346,0.20107157457816757,-0.435690397264367,0.11361971939616956,-0.021623075438324757,0.4237662245946599,0
168,main,Oracle prospective estimator,0.6367619718425346,0.6920013269393173,0.05523935509678268,0.1076223423474016,0.4810615359384101,0.9029411179402245,1
169,main,Structured EHR estimator,0.639871407401571,1.2935260556391617,0.6536546482375907,0.14103522846967514,1.0170970078385984,1.569955103439725,0
169,main,Naive AI estimator,0.639871407401571,0.10773354690656987,-0.5321378604950011,0.09304906676823474,-0.07464262395917022,0.29010971777231,0
169,main,ISE causal estimator,0.639871407401571,0.5625490166155174,-0.07732239078605363,0.11147372549140779,0.3440605146523581,0.7810375185786766,1
169,main,Design erasure estimator,0.639871407401571,0.8981587039685948,0.25828729656702376,0.1249188778115142,0.6533177034580269,1.1429997044791627,0
169,main,Post index leakage estimator,0.639871407401571,0.12342094281315744,-0.5164504645884136,0.09299508315865213,-0.05884942017780073,0.30569130580411563,0
169,main,Oracle prospective estimator,0.639871407401571,0.5585976956524118,-0.0812737117491592,0.11150292911592222,0.34005195458520426,0.7771434367196193,1
170,main,Structured EHR estimator,0.664144775659998,1.5271279467414427,0.8629831710814447,0.14595864716372497,1.2410489983005417,1.8132068951823437,0
170,main,Naive AI estimator,0.664144775659998,0.22037379759503087,-0.4437709780649671,0.09386173452566873,0.03640479792472015,0.4043427972653416,0
170,main,ISE causal estimator,0.664144775659998,0.7867678633228967,0.12262308766289876,0.11251152337943235,0.5662452774992093,1.0072904491465842,1
170,main,Design erasure estimator,0.664144775659998,1.1597953945468267,0.4956506188868287,0.13105590504808037,0.9029258206525892,1.4166649684410642,0
170,main,Post index leakage estimator,0.664144775659998,0.27166445220040536,-0.3924803234595926,0.10392509183148337,0.06797127221069796,0.47535763219011273,0
170,main,Oracle prospective estimator,0.664144775659998,0.7719574223061233,0.10781264664612533,0.11267190909894449,0.5511204804721921,0.9927943641400545,1
171,main,Structured EHR estimator,0.6335049673622906,1.3179365746552936,0.684431607293003,0.13603195112323416,1.0513139504537548,1.5845591988568324,0
171,main,Naive AI estimator,0.6335049673622906,0.2325710306231282,-0.40093393673916233,0.09258012674606605,0.05111398220083874,0.41402807904541766,0
171,main,ISE causal estimator,0.6335049673622906,0.6451393809413933,0.011634413579102776,0.10705953476779151,0.435302692796522,0.8549760690862647,1
171,main,Design erasure estimator,0.6335049673622906,0.9574813902203156,0.3239764228580251,0.12944947285211322,0.7037604234301738,1.2112023570104575,0
171,main,Post index leakage estimator,0.6335049673622906,0.22000273747297946,-0.41350222988931107,0.09883595086629705,0.026284273775037253,0.4137212011709217,0
171,main,Oracle prospective estimator,0.6335049673622906,0.6247058437593025,-0.008799123602988068,0.10698903877434401,0.4150073277615882,0.8344043597570168,1
172,main,Structured EHR estimator,0.6418889161756206,1.3507281856400768,0.7088392694644562,0.14809600764002737,1.0604600106656232,1.6409963606145304,0
172,main,Naive AI estimator,0.6418889161756206,0.1973644416176896,-0.444524474557931,0.08553976298645637,0.02970650616423512,0.36502237707114404,0
172,main,ISE causal estimator,0.6418889161756206,0.7001476613172627,0.05825874514164209,0.11177437906059805,0.4810698783584905,0.9192254442760348,1
172,main,Design erasure estimator,0.6418889161756206,1.0204390537538568,0.3785501375782362,0.12383801188982836,0.7777165504497932,1.2631615570579204,0
172,main,Post index leakage estimator,0.6418889161756206,0.17966925016537386,-0.4622196660102468,0.09146416748487803,0.00039948189501293196,0.3589390184357348,0
172,main,Oracle prospective estimator,0.6418889161756206,0.683687369921606,0.04179845374598534,0.10943797837430028,0.4691889323079774,0.8981858075352345,1
173,main,Structured EHR estimator,0.658003555247921,1.3215764000695107,0.6635728448215897,0.15076870493301384,1.0260697384008037,1.6170830617382177,0
173,main,Naive AI estimator,0.658003555247921,0.134518172498807,-0.5234853827491139,0.08513481552005986,-0.03234606592051034,0.30138241091812434,0
173,main,ISE causal estimator,0.658003555247921,0.5740865744178328,-0.08391698083008814,0.11396996135614412,0.3507054501597904,0.7974676986758753,1
173,main,Design erasure estimator,0.658003555247921,0.9009907608424133,0.24298720559449227,0.1320392426015466,0.642193845343382,1.1597876763414445,1
173,main,Post index leakage estimator,0.658003555247921,0.16465081992267944,-0.49335273532524154,0.08913811925545247,-0.010059893818007398,0.3393615336633663,0
173,main,Oracle prospective estimator,0.658003555247921,0.5799170754400236,-0.0780864798078974,0.11455807920643978,0.35538324019540163,0.8044509106846456,1
174,main,Structured EHR estimator,0.6482131464214869,1.3970883403711436,0.7488751939496567,0.14170371778857685,1.119349053505533,1.6748276272367542,0
174,main,Naive AI estimator,0.6482131464214869,0.1657561725071237,-0.48245697391436315,0.09986617465421634,-0.029981529815140295,0.3614938748293877,0
174,main,ISE causal estimator,0.6482131464214869,0.732952557712776,0.08473941129128915,0.11715159586555446,0.5033354298162893,0.9625696856092627,1
174,main,Design erasure estimator,0.6482131464214869,1.1177375567252725,0.46952441030378567,0.1315559185049306,0.8598879564556086,1.3755871569949365,0
174,main,Post index leakage estimator,0.6482131464214869,0.16867041547326797,-0.47954273094821886,0.10317434909513577,-0.033551308753198145,0.3708921396997341,0
174,main,Oracle prospective estimator,0.6482131464214869,0.7272659805822037,0.07905283416071684,0.11585868858802885,0.5001829509496671,0.9543490102147403,1
175,main,Structured EHR estimator,0.6468919727246917,1.3630892832291823,0.7161973105044906,0.14180222407206422,1.0851569240479364,1.6410216424104282,0
175,main,Naive AI estimator,0.6468919727246917,0.09278289714464061,-0.5541090755800511,0.09548764445088612,-0.09437288597909618,0.2799386802683774,0
175,main,ISE causal estimator,0.6468919727246917,0.5794111398480302,-0.06748083287666151,0.10958665142433172,0.36462130305634,0.7942009766397203,1
175,main,Design erasure estimator,0.6468919727246917,1.0583325093056792,0.41144053658098756,0.1248499688511743,0.8136265703573776,1.303038448253981,0
175,main,Post index leakage estimator,0.6468919727246917,0.10223569960409284,-0.5446562731205988,0.09966004810790824,-0.09309799468740729,0.297569393895593,0
175,main,Oracle prospective estimator,0.6468919727246917,0.5544782003003658,-0.09241377242432591,0.10898744760299826,0.34086280299848914,0.7680935976022424,1
176,main,Structured EHR estimator,0.6495314588385617,1.4615626165403348,0.8120311577017731,0.13622709134615701,1.194557517501867,1.7285677155788026,0
176,main,Naive AI estimator,0.6495314588385617,0.2315532352808276,-0.41797822355773406,0.09378287757015086,0.04773879524333194,0.4153676753183233,0
176,main,ISE causal estimator,0.6495314588385617,0.8818181199313369,0.23228666109277518,0.10979595793802685,0.6666180423728042,1.0970181974898694,0
176,main,Design erasure estimator,0.6495314588385617,1.1298123824270052,0.48028092358844354,0.12722585041496903,0.8804497156136659,1.3791750492403445,0
176,main,Post index leakage estimator,0.6495314588385617,0.19027315790911264,-0.459258300929449,0.09685618649216882,0.00043503238446176984,0.38011128343376355,0
176,main,Oracle prospective estimator,0.6495314588385617,0.8593688540686458,0.20983739523008416,0.10856089691353878,0.6465894961181098,1.0721482120191819,1
177,main,Structured EHR estimator,0.6367474107364189,1.495298541094501,0.8585511303580821,0.14099694023446702,1.2189445382349455,1.7716525439540565,0
177,main,Naive AI estimator,0.6367474107364189,0.10989473546563198,-0.5268526752707869,0.09994191364070373,-0.08599141527014732,0.3057808862014113,0
177,main,ISE causal estimator,0.6367474107364189,0.7419867155061721,0.10523930476975318,0.10791908094007982,0.5304653168636156,0.9535081141487286,1
177,main,Design erasure estimator,0.6367474107364189,1.1147386435171667,0.47799123278074773,0.12152952440720324,0.8765407756790483,1.352936511355285,0
177,main,Post index leakage estimator,0.6367474107364189,0.09413448811540708,-0.5426129226210119,0.1034064865393088,-0.10854222550163815,0.2968112017324523,0
177,main,Oracle prospective estimator,0.6367474107364189,0.7396173571773736,0.10286994644095471,0.10959751946630461,0.5248062190234166,0.9544284953313307,1
178,main,Structured EHR estimator,0.6178331726265412,1.4915817719944766,0.8737485993679354,0.1332806589686488,1.230351680415925,1.7528118635730283,0
178,main,Naive AI estimator,0.6178331726265412,0.252094751280685,-0.36573842134585627,0.07991307161482307,0.09546513091563177,0.40872437164573816,0
178,main,ISE causal estimator,0.6178331726265412,0.7654749664500884,0.14764179382354714,0.10151145323422403,0.5665125181110093,0.9644374147891674,1
178,main,Design erasure estimator,0.6178331726265412,1.0752734155280765,0.4574402429015353,0.11655360515099027,0.8468283494321356,1.3037184816240175,0
178,main,Post index leakage estimator,0.6178331726265412,0.25753773629767457,-0.3602954363288667,0.08543571033847501,0.09008374403426356,0.4249917285610856,0
178,main,Oracle prospective estimator,0.6178331726265412,0.7730472506088653,0.155214077982324,0.10014099872733119,0.5767708931032961,0.9693236081144344,1
179,main,Structured EHR estimator,0.6488553943120607,1.1939530251205563,0.5450976308084956,0.1312577185739062,0.9366878967157002,1.4512181535254125,0
179,main,Naive AI estimator,0.6488553943120607,0.05368734102333975,-0.595168053288721,0.09793226867553968,-0.13825990558071802,0.2456345876273975,0
179,main,ISE causal estimator,0.6488553943120607,0.6204797274875282,-0.02837566682453252,0.10287776000771218,0.41883931787241235,0.8221201371026441,1
179,main,Design erasure estimator,0.6488553943120607,0.9858907439489264,0.33703534963686566,0.11688451518145217,0.7567970941932801,1.2149843937045726,0
179,main,Post index leakage estimator,0.6488553943120607,0.04436949653674157,-0.6044858977753191,0.10224736446649935,-0.15603533781759715,0.2447743308910803,0
179,main,Oracle prospective estimator,0.6488553943120607,0.6190091141236551,-0.029846280188405627,0.10252121662076616,0.4180675295469535,0.8199506987003568,1
180,main,Structured EHR estimator,0.6421278503725082,1.281155502923595,0.6390276525510868,0.13211333802200811,1.022213360400459,1.540097645446731,0
180,main,Naive AI estimator,0.6421278503725082,0.17565636528059614,-0.46647148509191205,0.08770283813443386,0.003758802537105782,0.34755392802408647,0
180,main,ISE causal estimator,0.6421278503725082,0.5763659355501519,-0.06576191482235627,0.09697098177378213,0.38630281127353894,0.7664290598267649,1
180,main,Design erasure estimator,0.6421278503725082,0.8953287235983691,0.25320087322586093,0.11714778658479541,0.6657190618921701,1.124938385304568,0
180,main,Post index leakage estimator,0.6421278503725082,0.20263158875293263,-0.43949626161957556,0.10006749725488513,0.006499294133357786,0.39876388337250745,0
180,main,Oracle prospective estimator,0.6421278503725082,0.5727152040555685,-0.06941264631693966,0.09716281798416965,0.38227608080659603,0.763154327304541,1
181,main,Structured EHR estimator,0.6587968641381043,1.406606653713399,0.7478097895752946,0.13970854002054392,1.132777915273133,1.680435392153665,0
181,main,Naive AI estimator,0.6587968641381043,0.1647543067462708,-0.49404255739183356,0.09669983099558974,-0.02477736200508507,0.3542859754976267,0
181,main,ISE causal estimator,0.6587968641381043,0.7242796530486759,0.06548278891057158,0.09895605101794261,0.5303257930535084,0.9182335130438435,1
181,main,Design erasure estimator,0.6587968641381043,1.0464373045270385,0.3876404403889342,0.11605279404661499,0.8189738281956731,1.273900780858404,0
181,main,Post index leakage estimator,0.6587968641381043,0.10038379509373285,-0.5584130690443715,0.10028189307716834,-0.09616871533751709,0.2969363055249828,0
181,main,Oracle prospective estimator,0.6587968641381043,0.7388931533877809,0.0800962892496766,0.09945433719335957,0.5439626524887962,0.9338236542867657,1
182,main,Structured EHR estimator,0.6520139321905309,1.4374000415167627,0.7853861093262318,0.14384494253146543,1.1554639541550904,1.719336128878435,0
182,main,Naive AI estimator,0.6520139321905309,0.22061130828949674,-0.43140262390103423,0.10678653998792985,0.01130968991315423,0.42991292666583925,0
182,main,ISE causal estimator,0.6520139321905309,0.7673932662537121,0.11537933406318113,0.11282517969100671,0.5462559140593389,0.9885306184480852,1
182,main,Design erasure estimator,0.6520139321905309,1.0809883818736747,0.4289744496831438,0.12875796322493113,0.8286227739528098,1.3333539897945397,0
182,main,Post index leakage estimator,0.6520139321905309,0.19627381665842028,-0.4557401155321107,0.11203247651198532,-0.02330983730507094,0.4158574706219115,0
182,main,Oracle prospective estimator,0.6520139321905309,0.7421368193615633,0.09012288717103234,0.11226262175179876,0.5221020807280378,0.9621715579950888,1
183,main,Structured EHR estimator,0.6307828801316504,1.2749606001702931,0.6441777200386427,0.1359406845563236,1.008516858439899,1.5414043419006873,0
183,main,Naive AI estimator,0.6307828801316504,0.07811453465414736,-0.552668345477503,0.08923117489363797,-0.09677856813738306,0.2530076374456778,0
183,main,ISE causal estimator,0.6307828801316504,0.46185817589586287,-0.16892470423578754,0.10794983882714373,0.25027649179466116,0.6734398599970646,1
183,main,Design erasure estimator,0.6307828801316504,1.0221838012375732,0.39140092110592284,0.12449253342651997,0.7781784357215941,1.2661891667535523,0
183,main,Post index leakage estimator,0.6307828801316504,0.12860354982040073,-0.5021793303112496,0.09512534940471208,-0.057842135012834944,0.31504923465363643,0
183,main,Oracle prospective estimator,0.6307828801316504,0.4489422010541893,-0.1818406790774611,0.10766803571190259,0.23791285105886023,0.6599715510495183,1
184,main,Structured EHR estimator,0.6353240484020877,1.389148023524549,0.7538239751224614,0.1276277683915711,1.1389975974770696,1.6392984495720284,0
184,main,Naive AI estimator,0.6353240484020877,0.13519936555367992,-0.5001246828484077,0.0954579830709186,-0.051898281265320534,0.3222970123726804,0
184,main,ISE causal estimator,0.6353240484020877,0.5582025063868963,-0.07712154201519139,0.1057712285030667,0.35089089852088556,0.7655141142529069,1
184,main,Design erasure estimator,0.6353240484020877,1.0365612199805918,0.40123717157850414,0.12224228315428982,0.7969663449981838,1.276156094963,0
184,main,Post index leakage estimator,0.6353240484020877,0.20540020465553827,-0.4299238437465494,0.10291047056898503,0.003695682340327605,0.40710472697074895,0
184,main,Oracle prospective estimator,0.6353240484020877,0.5169221869100952,-0.1184018614919925,0.10619428498902228,0.3087813883316115,0.7250629854885788,1
185,main,Structured EHR estimator,0.6365764354926997,1.3751673325793314,0.7385908970866317,0.13449586871397157,1.1115554298999473,1.6387792352587156,0
185,main,Naive AI estimator,0.6365764354926997,0.20969684887387485,-0.42687958661882486,0.08772783036291686,0.03775030136255783,0.38164339638519185,0
185,main,ISE causal estimator,0.6365764354926997,0.7926228374529657,0.15604640196026598,0.1004586895487764,0.595723805937364,0.9895218689685674,1
185,main,Design erasure estimator,0.6365764354926997,1.1651356119136111,0.5285591764209114,0.12223698458173839,0.9255511221334038,1.4047201016938184,0
185,main,Post index leakage estimator,0.6365764354926997,0.1893480165855911,-0.4472284189071086,0.09534221263200175,0.0024772798268676843,0.37621875334431454,0
185,main,Oracle prospective estimator,0.6365764354926997,0.7832153596526621,0.14663892415996238,0.09983389803386192,0.5875409195062927,0.9788897997990315,1
186,main,Structured EHR estimator,0.6429823211702473,1.4089565390866274,0.7659742179163801,0.14058627929408368,1.1334074316702234,1.6845056465030315,0
186,main,Naive AI estimator,0.6429823211702473,0.11906473512025995,-0.5239175860499874,0.09572849615144452,-0.0685631173365713,0.30669258757709117,0
186,main,ISE causal estimator,0.6429823211702473,0.6638565116948474,0.020874190524600045,0.10741524394911665,0.45332263355457875,0.874390389835116,1
186,main,Design erasure estimator,0.6429823211702473,1.0220245020794145,0.3790421809091672,0.1285119822352743,0.770141016898277,1.273907987260552,0
186,main,Post index leakage estimator,0.6429823211702473,0.12319690436101217,-0.5197854168092352,0.10120898215878897,-0.07517270067021421,0.3215665093922386,0
186,main,Oracle prospective estimator,0.6429823211702473,0.6639101435479167,0.020927822377669325,0.10709732546468423,0.4539993856371356,0.8738209014586977,1
187,main,Structured EHR estimator,0.6431359328083993,1.1187044511412765,0.47556851833287717,0.13638035716342314,0.8513989511009672,1.3860099511815858,0
187,main,Naive AI estimator,0.6431359328083993,0.11891140047885904,-0.5242245323295402,0.0982065993914588,-0.07357353432840022,0.3113963352861183,0
187,main,ISE causal estimator,0.6431359328083993,0.5923461611080163,-0.05078977170038301,0.10766571042786999,0.38132136866939115,0.8033709535466415,1
187,main,Design erasure estimator,0.6431359328083993,0.8638227146684626,0.2206867818600633,0.12412840691354259,0.6205310371179191,1.107114392219006,1
187,main,Post index leakage estimator,0.6431359328083993,0.09977848635539437,-0.543357446453005,0.10130393606232053,-0.09877722832675388,0.2983342010375426,0
187,main,Oracle prospective estimator,0.6431359328083993,0.59394184749739,-0.04919408531100933,0.10647146075578294,0.3852577844160554,0.8026259105787246,1
188,main,Structured EHR estimator,0.6337800373961512,1.3845364422489397,0.7507564048527885,0.14190224182348724,1.1064080482749046,1.6626648362229748,0
188,main,Naive AI estimator,0.6337800373961512,0.15010178300523544,-0.4836782543909157,0.08855158054978533,-0.023459314872343817,0.3236628808828147,0
188,main,ISE causal estimator,0.6337800373961512,0.7502469266986612,0.11646688930251003,0.11704675781149435,0.5208352813881323,0.9796585720091902,1
188,main,Design erasure estimator,0.6337800373961512,1.1090033735075226,0.47522333611137146,0.1301897435224822,0.8538314762034576,1.3641752708115877,0
188,main,Post index leakage estimator,0.6337800373961512,0.16342805419309372,-0.4703519832030575,0.091918473065704,-0.01673215301568612,0.3435882614018736,0
188,main,Oracle prospective estimator,0.6337800373961512,0.732500566932709,0.09872052953655786,0.11824414809057676,0.5007420366751786,0.9642590971902395,1
189,main,Structured EHR estimator,0.6495941630693329,1.4852562212192175,0.8356620581498846,0.1319700027256814,1.226595015876882,1.7439174265615531,0
189,main,Naive AI estimator,0.6495941630693329,0.16236399188104866,-0.48723017118828427,0.09036535684037107,-0.01475210752607864,0.33948009128817597,0
189,main,ISE causal estimator,0.6495941630693329,0.800047635462028,0.15045347239269502,0.10223385469139175,0.5996692802669001,1.0004259906571558,1
189,main,Design erasure estimator,0.6495941630693329,1.1634637173879363,0.5138695543186034,0.11787079519189522,0.9324369588118216,1.3944904759640508,0
189,main,Post index leakage estimator,0.6495941630693329,0.14221878943592678,-0.5073753736334061,0.09553282961383072,-0.04502555660718144,0.329463135479035,0
189,main,Oracle prospective estimator,0.6495941630693329,0.7773285303659778,0.1277343672966449,0.10217684568349662,0.5770619128263245,0.9775951479056312,1
190,main,Structured EHR estimator,0.6517525975201756,1.3699547988591019,0.7182022013389263,0.1407411662045609,1.0941021130981625,1.6458074846200412,0
190,main,Naive AI estimator,0.6517525975201756,0.17062801351750623,-0.48112458400266933,0.08612312349448877,0.0018266914683082447,0.3394293355667042,0
190,main,ISE causal estimator,0.6517525975201756,0.6703565393800215,0.01860394185984593,0.11322637667304869,0.448432841100846,0.892280237659197,1
190,main,Design erasure estimator,0.6517525975201756,0.9414208403881557,0.2896682428679801,0.12507137557600387,0.6962809442591881,1.1865607365171233,0
190,main,Post index leakage estimator,0.6517525975201756,0.2329774381126955,-0.41877515940748006,0.09319695246838194,0.0503114112746669,0.41564346495072413,0
190,main,Oracle prospective estimator,0.6517525975201756,0.6691070910112973,0.017354493491121725,0.11273978299062569,0.4481371163496709,0.8900770656729237,1
191,main,Structured EHR estimator,0.6455853014727642,1.5075408901698204,0.8619555886970562,0.14485564532298348,1.2236238253367728,1.791457955002868,0
191,main,Naive AI estimator,0.6455853014727642,0.11831095340042058,-0.5272743480723436,0.09016955906785579,-0.05842138237257677,0.29504328917341793,0
191,main,ISE causal estimator,0.6455853014727642,0.6716602528530385,0.02607495138027438,0.114290668818834,0.4476505419681239,0.8956699637379532,1
191,main,Design erasure estimator,0.6455853014727642,1.0856299742797335,0.44004467280696935,0.13477503092574178,0.8214709136652796,1.3497890348941874,0
191,main,Post index leakage estimator,0.6455853014727642,0.16339085982242693,-0.4821944416503372,0.09729775712359137,-0.027312744139812162,0.354094463784666,0
191,main,Oracle prospective estimator,0.6455853014727642,0.657105078815681,0.01151977734291687,0.11167128885849059,0.4382293526530395,0.8759808049783226,1
192,main,Structured EHR estimator,0.6521000118758525,1.186942215905241,0.5348422040293884,0.15006488857469635,0.8928150342988361,1.4810693975116458,0
192,main,Naive AI estimator,0.6521000118758525,0.010367722752987155,-0.6417322891228654,0.08692391591764091,-0.16000315244558905,0.18073859795156333,0
192,main,ISE causal estimator,0.6521000118758525,0.5881178599268643,-0.06398215194898826,0.10673067402521336,0.37892573883744607,0.7973099810162825,1
192,main,Design erasure estimator,0.6521000118758525,0.8743207554171942,0.2222207435413417,0.12468318690867823,0.629941709076185,1.1186998017582035,1
192,main,Post index leakage estimator,0.6521000118758525,-0.042488120846956925,-0.6945881327228095,0.09325086644384058,-0.22525981907688447,0.1402835773829706,0
192,main,Oracle prospective estimator,0.6521000118758525,0.5588112343140504,-0.0932887775618021,0.10622546633837669,0.35060932029083214,0.7670131483372687,1
193,main,Structured EHR estimator,0.6336609682138115,1.3399690473870853,0.7063080791732739,0.14861736070370532,1.048679020407823,1.6312590743663478,0
193,main,Naive AI estimator,0.6336609682138115,0.06720811304720313,-0.5664528551666084,0.09731355546061421,-0.1235264556556007,0.25794268175000695,0
193,main,ISE causal estimator,0.6336609682138115,0.665642948370839,0.03198198015702758,0.11614843301697024,0.4379920196575774,0.8932938770841007,1
193,main,Design erasure estimator,0.6336609682138115,1.1413895310752555,0.5077285628614441,0.13672376762391125,0.8734109465323895,1.4093681156181215,0
193,main,Post index leakage estimator,0.6336609682138115,0.07509571652662352,-0.558565251687188,0.10054737739815699,-0.12197714317376417,0.2721685762270112,0
193,main,Oracle prospective estimator,0.6336609682138115,0.6454851903730359,0.011824222159224407,0.1135809595102855,0.4228665097328763,0.8681038710131954,1
194,main,Structured EHR estimator,0.6431312432447243,1.6881386888103598,1.0450074455656355,0.13337728333445917,1.42671921347482,1.9495581641458997,0
194,main,Naive AI estimator,0.6431312432447243,0.2006133784754504,-0.44251786476927385,0.09512270828921135,0.014172870228596174,0.3870538867223047,0
194,main,ISE causal estimator,0.6431312432447243,0.7771535476969064,0.1340223044521821,0.10724156388559702,0.5669600824811362,0.9873470129126766,1
194,main,Design erasure estimator,0.6431312432447243,1.274560406844548,0.6314291635998237,0.12345612476914516,1.0325864022970235,1.5165344113920725,0
194,main,Post index leakage estimator,0.6431312432447243,0.23414255453795155,-0.40898868870677274,0.10603907921601231,0.026305959274567414,0.4419791498013357,0
194,main,Oracle prospective estimator,0.6431312432447243,0.7666157053335068,0.1234844620887825,0.105421949380468,0.5599886845477895,0.973242726119224,1
195,main,Structured EHR estimator,0.6586155836639291,1.4797384088809786,0.8211228252170495,0.14776296369363992,1.1901230000414444,1.7693538177205128,0
195,main,Naive AI estimator,0.6586155836639291,0.252915885535079,-0.40569969812885015,0.10473769545249163,0.0476300024481954,0.4582017686219626,0
195,main,ISE causal estimator,0.6586155836639291,0.7603130005716555,0.10169741690772638,0.1144720096519344,0.5359478616538641,0.9846781394894469,1
195,main,Design erasure estimator,0.6586155836639291,1.1001347711488312,0.44151918748490204,0.13049053533181804,0.8443733218984678,1.3558962203991944,0
195,main,Post index leakage estimator,0.6586155836639291,0.28051334876483763,-0.3781022348990915,0.10595438577645222,0.07284275264299128,0.488183944886684,0
195,main,Oracle prospective estimator,0.6586155836639291,0.7418872298322912,0.08327164616836202,0.11154785394019635,0.5232534361095063,0.9605210235550761,1
196,main,Structured EHR estimator,0.652583103284189,1.2206871358500584,0.5681040325658694,0.1411165180513347,0.9440987604694424,1.4972755112306744,0
196,main,Naive AI estimator,0.652583103284189,0.10378888667151177,-0.5487942166126772,0.09020942735405277,-0.07302159094243164,0.2805993642854552,0
196,main,ISE causal estimator,0.652583103284189,0.4903023496956237,-0.1622807535885653,0.11285474971840953,0.269107040247541,0.7114976591437063,1
196,main,Design erasure estimator,0.652583103284189,0.8046339247134233,0.15205082142923432,0.13695562219326884,0.5362009052146164,1.0730669442122303,1
196,main,Post index leakage estimator,0.652583103284189,0.16706449036515592,-0.4855186129190331,0.10171065057022932,-0.03228838475249354,0.36641736548280535,0
196,main,Oracle prospective estimator,0.652583103284189,0.4754450519607376,-0.1771380513234514,0.11300767663168998,0.2539500057626253,0.6969400981588499,1
197,main,Structured EHR estimator,0.6190990164786786,1.4410377481054115,0.8219387316267329,0.12860106905623853,1.188979652755184,1.6930958434556391,0
197,main,Naive AI estimator,0.6190990164786786,0.13847652947358538,-0.48062248700509325,0.08678507520411365,-0.031622217926477375,0.30857527687364816,0
197,main,ISE causal estimator,0.6190990164786786,0.5980844405167444,-0.021014575961934234,0.10063736940391582,0.4008351964850694,0.7953336845484194,1
197,main,Design erasure estimator,0.6190990164786786,0.9572752306353298,0.3381762141566512,0.12678573471179605,0.7087751906002095,1.20577527067045,0
197,main,Post index leakage estimator,0.6190990164786786,0.19456490877258398,-0.4245341077060946,0.0926746255356955,0.012922642722620808,0.3762071748225472,0
197,main,Oracle prospective estimator,0.6190990164786786,0.5821566669554005,-0.03694234952327813,0.10102155417074091,0.3841544207807483,0.7801589131300526,1
198,main,Structured EHR estimator,0.6507405803748462,1.692701613928133,1.041961033553287,0.14085675363227848,1.4166223768088673,1.9687808510473987,0
198,main,Naive AI estimator,0.6507405803748462,0.3013584739801647,-0.3493821063946815,0.09094055830167036,0.12311497970889079,0.4796019682514386,0
198,main,ISE causal estimator,0.6507405803748462,0.8180518073781187,0.1673112270032725,0.1044573995650962,0.6133153042305302,1.0227883105257072,1
198,main,Design erasure estimator,0.6507405803748462,1.2522582784394711,0.601517698064625,0.10828439360684458,1.0400208669700557,1.4644956899088866,0
198,main,Post index leakage estimator,0.6507405803748462,0.3134390276144787,-0.33730155276036744,0.09535900909341923,0.12653536979137706,0.5003426854375804,0
198,main,Oracle prospective estimator,0.6507405803748462,0.8183387835881168,0.16759820321327068,0.10478072335995345,0.6129685658026081,1.0237090013736256,1
199,main,Structured EHR estimator,0.6619305087570524,1.385872649997659,0.7239421412406066,0.14318777866330917,1.105224603817573,1.666520696177745,0
199,main,Naive AI estimator,0.6619305087570524,0.25109872418469337,-0.410831784572359,0.09578813183212141,0.06335398579373541,0.4388434625756513,0
199,main,ISE causal estimator,0.6619305087570524,0.6541748619965628,-0.007755646760489565,0.10763736867769062,0.4432056193882892,0.8651441046048365,1
199,main,Design erasure estimator,0.6619305087570524,1.0321680241926736,0.3702375154356212,0.12019318451349995,0.7965893825462137,1.2677466658391334,0
199,main,Post index leakage estimator,0.6619305087570524,0.3346618037118547,-0.32726870504519767,0.1020565126506196,0.1346310389166403,0.5346925685070691,0
199,main,Oracle prospective estimator,0.6619305087570524,0.626857331479252,-0.03507317727780035,0.10620617643441022,0.41869322566780803,0.8350214372906961,1
200,main,Structured EHR estimator,0.6514643473040205,1.4017232337718166,0.7502588864677961,0.13749796871351685,1.1322272150933235,1.6712192524503098,0
200,main,Naive AI estimator,0.6514643473040205,0.14907459183061894,-0.5023897554734016,0.0921556689361387,-0.03155051928421293,0.3296997029454508,0
200,main,ISE causal estimator,0.6514643473040205,0.715677973400869,0.06421362609684855,0.11519041249815237,0.4899047649044904,0.9414511818972476,1
200,main,Design erasure estimator,0.6514643473040205,1.0558469991211668,0.4043826518171463,0.1272499111184464,0.8064371733290118,1.3052568249133216,0
200,main,Post index leakage estimator,0.6514643473040205,0.182818592199859,-0.4686457551041615,0.0947606479990173,-0.0029122778782149084,0.3685494622779329,0
200,main,Oracle prospective estimator,0.6514643473040205,0.6863400817238845,0.034875734419864024,0.11444016832968104,0.46203735179770966,0.9106428116500593,1
201,main,Structured EHR estimator,0.6288808933129421,1.5158616395149973,0.8869807462020552,0.13625078210828764,1.2488101065827535,1.7829131724472411,0
201,main,Naive AI estimator,0.6288808933129421,0.21547415255927813,-0.4134067407536639,0.0936217428719903,0.03197553653017715,0.3989727685883791,0
201,main,ISE causal estimator,0.6288808933129421,0.6890790367279728,0.060198143415030714,0.12342736867130209,0.44716139413222067,0.9309966793237249,1
201,main,Design erasure estimator,0.6288808933129421,1.1256581300759472,0.4967772367630051,0.13737353518060863,0.8564060011219543,1.39491025902994,0
201,main,Post index leakage estimator,0.6288808933129421,0.30243806541811197,-0.3264428278948301,0.09995912248922956,0.10651818533922203,0.4983579454970019,0
201,main,Oracle prospective estimator,0.6288808933129421,0.6821340999573918,0.05325320664444977,0.12177189927895017,0.4434611773706495,0.9208070225441342,1
202,main,Structured EHR estimator,0.6623214863895299,1.3540581985312505,0.6917367121417206,0.1476185375921881,1.064725864850562,1.643390532211939,0
202,main,Naive AI estimator,0.6623214863895299,0.046422420573984685,-0.6158990658155452,0.0896317886172468,-0.12925588511581904,0.2221007262637884,0
202,main,ISE causal estimator,0.6623214863895299,0.7330196232530531,0.07069813686352322,0.11546593833449714,0.5067063841174387,0.9593328623886676,1
202,main,Design erasure estimator,0.6623214863895299,0.9354488727463584,0.2731273863568284,0.13698695504333183,0.666954440861428,1.2039433046312888,0
202,main,Post index leakage estimator,0.6623214863895299,0.01754096466403967,-0.6447805217254903,0.09409955843356362,-0.166894169865745,0.20197609919382437,0
202,main,Oracle prospective estimator,0.6623214863895299,0.7351120175938682,0.07279053120433832,0.11579466305356013,0.5081544780088904,0.9620695571788461,1
203,main,Structured EHR estimator,0.6389850159309617,1.3023704951921005,0.6633854792611388,0.12790844919082914,1.0516699347780754,1.5530710556061256,0
203,main,Naive AI estimator,0.6389850159309617,0.1139807384855946,-0.525004277445367,0.08501946022433594,-0.05265740355410385,0.28061888052529305,0
203,main,ISE causal estimator,0.6389850159309617,0.6997620901749222,0.060777074243960505,0.10016212623760654,0.5034443227492134,0.896079857600631,1
203,main,Design erasure estimator,0.6389850159309617,0.9180311687429072,0.27904615281194556,0.11457605007592549,0.6934621105940932,1.1426002268917212,0
203,main,Post index leakage estimator,0.6389850159309617,0.10651136974654218,-0.5324736461844195,0.08926002004551693,-0.06843826954267102,0.2814610090357554,0
203,main,Oracle prospective estimator,0.6389850159309617,0.66926332576064,0.030278309829678274,0.0996933351431646,0.47386438888003735,0.8646622626412426,1
204,main,Structured EHR estimator,0.6369202898434309,1.2000167315273313,0.5630964416839005,0.14561220814967066,0.9146168035539768,1.485416659500686,0
204,main,Naive AI estimator,0.6369202898434309,-0.019897394552505242,-0.6568176843959361,0.09124632603861996,-0.19874019358820036,0.15894540448318986,0
204,main,ISE causal estimator,0.6369202898434309,0.4555375081455081,-0.18138278169792277,0.10839187840387354,0.24308942647391593,0.6679855898171002,1
204,main,Design erasure estimator,0.6369202898434309,0.9087900631112595,0.2718697732678287,0.13193326601054603,0.6502008617305893,1.1673792644919296,0
204,main,Post index leakage estimator,0.6369202898434309,0.009069688685699304,-0.6278506011577315,0.10121132998025502,-0.18930451807560053,0.20744389544699912,0
204,main,Oracle prospective estimator,0.6369202898434309,0.4379658569794887,-0.19895443286394215,0.1067986341548592,0.22864053403596468,0.6472911799230128,1
205,main,Structured EHR estimator,0.6403847700300407,1.1844249957633604,0.5440402257333197,0.1508506344442206,0.8887577522526879,1.4800922392740328,0
205,main,Naive AI estimator,0.6403847700300407,0.11089272575176266,-0.529492044278278,0.09244344991165834,-0.07029643607508769,0.29208188757861303,0
205,main,ISE causal estimator,0.6403847700300407,0.5632878228656225,-0.07709694716441817,0.11870990171131661,0.33061641551144194,0.7959592302198031,1
205,main,Design erasure estimator,0.6403847700300407,0.9816905326620846,0.34130576263204393,0.12706397076709855,0.7326451499585714,1.2307359153655977,0
205,main,Post index leakage estimator,0.6403847700300407,0.1469180634180182,-0.4934667066120225,0.0976033702772452,-0.04438454232538239,0.3382206691614188,0
205,main,Oracle prospective estimator,0.6403847700300407,0.5375817639773661,-0.10280300605267456,0.11883957280193407,0.30465620128557536,0.7705073266691569,1
206,main,Structured EHR estimator,0.6224122348402648,1.3901185882904254,0.7677063534501607,0.15048324882548844,1.095171420592468,1.6850657559883828,0
206,main,Naive AI estimator,0.6224122348402648,-0.015145376075760001,-0.6375576109160248,0.0983130302946018,-0.2078389154531795,0.1775481633016595,0
206,main,ISE causal estimator,0.6224122348402648,0.49355280087718695,-0.1288594339630778,0.11623038522650707,0.2657412458332331,0.7213643559211408,1
206,main,Design erasure estimator,0.6224122348402648,0.965629963757291,0.3432177289170263,0.1354415887959713,0.7001644497171873,1.2310954777973948,0
206,main,Post index leakage estimator,0.6224122348402648,0.021949040745608637,-0.6004631940946561,0.10453632253295982,-0.18294215141899262,0.22684023291020988,0
206,main,Oracle prospective estimator,0.6224122348402648,0.4686655953735543,-0.15374663946671047,0.11494383372824286,0.24337568126619827,0.6939555094809103,1
207,main,Structured EHR estimator,0.643745802520094,1.290275334174049,0.646529531653955,0.12937815421066381,1.0366941519211479,1.54385651642695,0
207,main,Naive AI estimator,0.643745802520094,0.07833457766591248,-0.5654112248541815,0.08187073353570562,-0.08213206006407053,0.2388012153958955,0
207,main,ISE causal estimator,0.643745802520094,0.5737135838190259,-0.07003221870106802,0.09187130786609772,0.3936458204014744,0.7537813472365775,1
207,main,Design erasure estimator,0.643745802520094,0.9039123483208108,0.26016654580071685,0.10811235160177546,0.6920121391813309,1.1158125574602906,0
207,main,Post index leakage estimator,0.643745802520094,0.0652986439341905,-0.5784471585859035,0.09137776155930125,-0.11380176872203994,0.24439905659042094,0
207,main,Oracle prospective estimator,0.643745802520094,0.5730411923343991,-0.07070461018569485,0.09317028567219134,0.3904274324169041,0.755654952251894,1
208,main,Structured EHR estimator,0.6711346132106509,1.5197607283782697,0.8486261151676188,0.14798242248875365,1.2297151803003126,1.8098062764562268,0
208,main,Naive AI estimator,0.6711346132106509,0.24883950791308232,-0.42229510529756864,0.0926081934071493,0.06732744883506969,0.43035156699109495,0
208,main,ISE causal estimator,0.6711346132106509,0.8474218275590357,0.1762872143483848,0.10666444121932885,0.6383595227691512,1.0564841323489202,1
208,main,Design erasure estimator,0.6711346132106509,1.2243600899732174,0.5532254767625665,0.12742252189269856,0.9746119470635283,1.4741082328829067,0
208,main,Post index leakage estimator,0.6711346132106509,0.226559598841175,-0.44457501436947594,0.10132647465395755,0.027959708519418175,0.4251594891629318,0
208,main,Oracle prospective estimator,0.6711346132106509,0.845230987565689,0.1740963743550381,0.10687151602728276,0.6357628161522149,1.0546991589791632,1
209,main,Structured EHR estimator,0.6477930945058873,1.4041013124407724,0.7563082179348851,0.13942743087245674,1.1308235479307571,1.6773790769507877,0
209,main,Naive AI estimator,0.6477930945058873,0.07475398670338242,-0.5730391078025049,0.11619544774181848,-0.15298909087058177,0.30249706427734663,0
209,main,ISE causal estimator,0.6477930945058873,0.6309845223736653,-0.016808572132221977,0.11392255327281978,0.40769631795893857,0.8542727267883921,1
209,main,Design erasure estimator,0.6477930945058873,0.9964627727167568,0.34866967821086947,0.12884101360318845,0.7439343860545073,1.2489911593790062,0
209,main,Post index leakage estimator,0.6477930945058873,0.10555961893731611,-0.5422334755685712,0.11847756686388554,-0.12665641211589954,0.3377756499905318,0
209,main,Oracle prospective estimator,0.6477930945058873,0.6216311931448343,-0.026161901361053008,0.11495720060270406,0.3963150799635343,0.8469473063261342,1
210,main,Structured EHR estimator,0.6759719525463884,1.4795379632606285,0.80356601071424,0.1482601608581486,1.1889480479786572,1.7701278785425998,0
210,main,Naive AI estimator,0.6759719525463884,0.1705552630707825,-0.5054166894756059,0.09942318519675726,-0.024314179914861733,0.36542470605642674,0
210,main,ISE causal estimator,0.6759719525463884,0.7123141437773404,0.03634219123095195,0.11631987676235996,0.48432718532311486,0.9403011022315659,1
210,main,Design erasure estimator,0.6759719525463884,1.1595759880458534,0.48360403549946496,0.1252948454730526,0.9139980909186702,1.4051538851730365,0
210,main,Post index leakage estimator,0.6759719525463884,0.21027014057086274,-0.4657018119755257,0.10413746256857966,0.006160713936446627,0.41437956720527885,0
210,main,Oracle prospective estimator,0.6759719525463884,0.7224832194871939,0.04651126694080543,0.11452594861373469,0.49801236020427386,0.9469540787701138,1
211,main,Structured EHR estimator,0.6396090148445609,1.4804060849628864,0.8407970701183255,0.13185839380187628,1.221963633111209,1.7388485368145639,0
211,main,Naive AI estimator,0.6396090148445609,0.23214695706946856,-0.40746205777509237,0.09266401700233196,0.05052548374489793,0.4137684303940392,0
211,main,ISE causal estimator,0.6396090148445609,0.8281538771882737,0.18854486234371282,0.10735324299483505,0.617741520918397,1.0385662334581505,1
211,main,Design erasure estimator,0.6396090148445609,1.1424646853977087,0.5028556705531478,0.12207143528338245,0.9032046722422791,1.3817246985531384,0
211,main,Post index leakage estimator,0.6396090148445609,0.2254070768889911,-0.4142019379555698,0.09729214913176928,0.034714464590723304,0.41609968918725887,0
211,main,Oracle prospective estimator,0.6396090148445609,0.8301026497432735,0.19049363489871263,0.10578783018785823,0.6227585025750714,1.0374467969114756,1
212,main,Structured EHR estimator,0.6730069348551458,1.2140689687863337,0.5410620339311879,0.1383006683048998,0.9429996589087302,1.4851382786639373,0
212,main,Naive AI estimator,0.6730069348551458,0.1159917090216656,-0.5570152258334803,0.08658286302425544,-0.05371070250587505,0.28569412054920623,0
212,main,ISE causal estimator,0.6730069348551458,0.6113068971277191,-0.061700037727426715,0.10880391196021855,0.3980512296856908,0.8245625645697474,1
212,main,Design erasure estimator,0.6730069348551458,1.0572885707786102,0.3842816359234643,0.12149021650178332,0.8191677464351148,1.2954093951221055,0
212,main,Post index leakage estimator,0.6730069348551458,0.13199272262959502,-0.5410142122255508,0.09110101693932011,-0.04656527057147239,0.3105507158306624,0
212,main,Oracle prospective estimator,0.6730069348551458,0.6065900995191892,-0.06641683533595666,0.10824759413073184,0.3944248150229548,0.8187553840154236,1
213,main,Structured EHR estimator,0.6492883013507763,1.3023866638295178,0.6530983624787415,0.13761603898286737,1.032659227423098,1.5721141002359378,0
213,main,Naive AI estimator,0.6492883013507763,0.14765850652664728,-0.5016297948241291,0.08840543324089083,-0.025616142625498745,0.3209331556787933,0
213,main,ISE causal estimator,0.6492883013507763,0.5789779817712308,-0.07031031957954548,0.10121048569377353,0.38060542981143475,0.7773505337310269,1
213,main,Design erasure estimator,0.6492883013507763,0.7984281775100687,0.14913987615929236,0.11999956758697625,0.5632290250395953,1.033627329980542,1
213,main,Post index leakage estimator,0.6492883013507763,0.13877375886836568,-0.5105145424824107,0.09544127231524535,-0.048291134869515195,0.32583865260624656,0
213,main,Oracle prospective estimator,0.6492883013507763,0.5710303885801088,-0.07825791277066751,0.10129073888844488,0.37250054035875685,0.7695602368014607,1
214,main,Structured EHR estimator,0.6526314192128743,1.181880832365646,0.5292494131527717,0.1420495503241516,0.9034637137303089,1.460297951000983,0
214,main,Naive AI estimator,0.6526314192128743,-0.027972618473308432,-0.6806040376861827,0.0957609762497157,-0.2156641319227512,0.15971889497613434,0
214,main,ISE causal estimator,0.6526314192128743,0.5296525655966878,-0.12297885361618643,0.11194643115632778,0.3102375605302854,0.7490675706630903,1
214,main,Design erasure estimator,0.6526314192128743,1.0189701553560735,0.36633873614319923,0.1213556563145445,0.7811130689795662,1.2568272417325808,0
214,main,Post index leakage estimator,0.6526314192128743,-0.06071156522988517,-0.7133429844427595,0.10368953060433918,-0.26394304521438994,0.14251991475461961,0
214,main,Oracle prospective estimator,0.6526314192128743,0.5201675516357089,-0.13246386757716533,0.11352427172697953,0.2976599790508291,0.7426751242205888,1
215,main,Structured EHR estimator,0.6258249980800201,1.3356125235813883,0.7097875255013681,0.14836617396103952,1.044814822617751,1.6264102245450256,0
215,main,Naive AI estimator,0.6258249980800201,0.19590206207262334,-0.4299229360073968,0.0877566981865822,0.02389893362692222,0.3679051905183245,0
215,main,ISE causal estimator,0.6258249980800201,0.5466510476977745,-0.07917395038224562,0.11120645016268933,0.3286864053789034,0.7646156900166456,1
215,main,Design erasure estimator,0.6258249980800201,0.9106573007815264,0.2848323027015063,0.12565601963258968,0.6643715023016507,1.1569430992614023,0
215,main,Post index leakage estimator,0.6258249980800201,0.24951874016766198,-0.37630625791235817,0.0909559875151376,0.0712450046379923,0.4277924756973317,0
215,main,Oracle prospective estimator,0.6258249980800201,0.5399480246950544,-0.0858769733849657,0.1094689752161712,0.32538883327135887,0.75450721611875,1
216,main,Structured EHR estimator,0.6612689659903599,1.1372183868947827,0.4759494209044228,0.13439970452648087,0.8737949660228802,1.4006418077666853,0
216,main,Naive AI estimator,0.6612689659903599,-0.007571153863154741,-0.6688401198535147,0.08820105292964785,-0.18044521760526452,0.16530290987895505,0
216,main,ISE causal estimator,0.6612689659903599,0.4910445683144913,-0.1702243976758686,0.10581687929906347,0.2836434848883269,0.6984456517406556,1
216,main,Design erasure estimator,0.6612689659903599,0.7358298321635435,0.07456086617318358,0.1280621477014825,0.4848280226686378,0.9868316416584492,1
216,main,Post index leakage estimator,0.6612689659903599,0.013023017504652448,-0.6482459484857075,0.09468756840260795,-0.17256461656445912,0.19861065157376404,0
216,main,Oracle prospective estimator,0.6612689659903599,0.476932085510802,-0.18433688047955787,0.10545561211778429,0.2702390857599448,0.6836250852616592,1
217,main,Structured EHR estimator,0.6317740214588526,1.4387193764396577,0.8069453549808051,0.14525963011690857,1.154010501410517,1.7234282514687984,0
217,main,Naive AI estimator,0.6317740214588526,0.08662634529710331,-0.5451476761617493,0.11677020877984039,-0.14224326391138384,0.3154959545055904,0
217,main,ISE causal estimator,0.6317740214588526,0.6355965265729387,0.0038225051140861055,0.12761264116750512,0.38547574988462874,0.8857173032612488,1
217,main,Design erasure estimator,0.6317740214588526,1.0837561939563425,0.45198217249748984,0.13044671519415915,0.8280806321757905,1.3394317557368944,0
217,main,Post index leakage estimator,0.6317740214588526,0.19429210939596273,-0.4374819120628899,0.12076627818718401,-0.04240979585091792,0.43099401464284337,0
217,main,Oracle prospective estimator,0.6317740214588526,0.6438334949246542,0.012059473465801607,0.1280980168641043,0.39276138187100984,0.8949056079782987,1
218,main,Structured EHR estimator,0.615210340004989,1.4711620265939744,0.8559516865889855,0.1394669004573903,1.1978069016974895,1.7445171514904594,0
218,main,Naive AI estimator,0.615210340004989,0.3486007285337816,-0.2666096114712074,0.09224998790088564,0.16779075224804577,0.5294107048195175,0
218,main,ISE causal estimator,0.615210340004989,0.8531835086127114,0.23797316860772244,0.10709265380136214,0.6432819071620416,1.0630851100633811,0
218,main,Design erasure estimator,0.615210340004989,1.149598487696116,0.5343881476911271,0.1216073665217966,0.9112480493133948,1.3879489260788374,0
218,main,Post index leakage estimator,0.615210340004989,0.39828123807839616,-0.21692910192659282,0.099747955266593,0.20277524575587388,0.5937872304009184,0
218,main,Oracle prospective estimator,0.615210340004989,0.8424759322948758,0.22726559228988685,0.10664494405489842,0.6334518419472749,1.0515000226424767,0
219,main,Structured EHR estimator,0.6603322374725281,1.506925078262192,0.8465928407896638,0.12955704137797466,1.2529932771613614,1.7608568793630224,0
219,main,Naive AI estimator,0.6603322374725281,0.16642508141566198,-0.49390715605686614,0.09175162006706339,-0.013408093915782265,0.3462582567471062,0
219,main,ISE causal estimator,0.6603322374725281,0.7528226813107154,0.09249044383818728,0.10529331776739775,0.5464477784866157,0.959197584134815,1
219,main,Design erasure estimator,0.6603322374725281,1.1524488432149325,0.49211660574240434,0.11403781045039102,0.928934734732166,1.3759629516976988,0
219,main,Post index leakage estimator,0.6603322374725281,0.17571093061935403,-0.48462130685317406,0.0937348602838473,-0.00800939553698668,0.35943125677569476,0
219,main,Oracle prospective estimator,0.6603322374725281,0.7521775047788143,0.09184526730628617,0.10449887903186218,0.5473597018763644,0.9569953076812642,1
220,main,Structured EHR estimator,0.6600792394739492,1.4511246145700536,0.7910453750961044,0.14553450287684988,1.1658769889314278,1.7363722402086794,0
220,main,Naive AI estimator,0.6600792394739492,0.2049492670075175,-0.4551299724664317,0.09183177686836047,0.024958984345530982,0.38493954966950406,0
220,main,ISE causal estimator,0.6600792394739492,0.634435877192423,-0.025643362281526194,0.10302544180318814,0.43250601125817423,0.8363657431266718,1
220,main,Design erasure estimator,0.6600792394739492,1.0040553158488446,0.34397607637489536,0.11852758670891225,0.7717412458993765,1.2363693857983127,0
220,main,Post index leakage estimator,0.6600792394739492,0.2206291840969393,-0.4394500553770099,0.10211986610306158,0.020474246534938623,0.42078412165893997,0
220,main,Oracle prospective estimator,0.6600792394739492,0.6297016119536953,-0.030377627520253858,0.10328749137949012,0.4272581288498947,0.832145095057496,1
221,main,Structured EHR estimator,0.679257034704358,1.2776021505290185,0.5983451158246604,0.1497968788183244,0.9840002680451027,1.5712040330129344,0
221,main,Naive AI estimator,0.679257034704358,0.1628516711123452,-0.5164053635920128,0.09212291071565298,-0.017709233890334658,0.34341257611502507,0
221,main,ISE causal estimator,0.679257034704358,0.5178430368665311,-0.16141399783782695,0.11254886407031829,0.29724726328870726,0.7384388104443549,1
221,main,Design erasure estimator,0.679257034704358,0.9647841253706547,0.28552709066629667,0.1299446505169954,0.7100926103573437,1.2194756403839657,0
221,main,Post index leakage estimator,0.679257034704358,0.2189651231152931,-0.46029191158906496,0.09748866259809297,0.02788734442303087,0.4100429018075553,0
221,main,Oracle prospective estimator,0.679257034704358,0.5370064326148377,-0.14225060208952034,0.11220610401067042,0.31708246875392365,0.7569303964757518,1
222,main,Structured EHR estimator,0.6439887611474253,1.675631784267056,1.0316430231196307,0.1388417731162059,1.4035019089592926,1.9477616595748195,0
222,main,Naive AI estimator,0.6439887611474253,0.18607250399447745,-0.45791625715294787,0.09875184173861001,-0.007481105813198191,0.37962611380215305,0
222,main,ISE causal estimator,0.6439887611474253,0.8418530747398969,0.19786431359247159,0.1031279000313599,0.6397223906784315,1.0439837588013623,1
222,main,Design erasure estimator,0.6439887611474253,1.2173184013190124,0.573329640171587,0.12061914128826512,0.9809048843940127,1.453731918244012,0
222,main,Post index leakage estimator,0.6439887611474253,0.16157900000939548,-0.4824097611380298,0.10127464223473451,-0.036919298770684145,0.36007729878947514,0
222,main,Oracle prospective estimator,0.6439887611474253,0.8414280460239995,0.19743928487657414,0.10306688373164927,0.6394169539099669,1.043439138138032,1
223,main,Structured EHR estimator,0.6572595495002977,1.5090491588778636,0.8517896093775659,0.1389997588134201,1.2366096316035602,1.781488686152167,0
223,main,Naive AI estimator,0.6572595495002977,0.2966652131247846,-0.36059433637551314,0.09585595671347855,0.10878753796636667,0.4845428882832026,0
223,main,ISE causal estimator,0.6572595495002977,0.8461941822465502,0.18893463274625244,0.11323939212656838,0.6242449736784762,1.0681433908146243,1
223,main,Design erasure estimator,0.6572595495002977,1.2562603935978962,0.5990008440975985,0.12866872892445014,1.004069684905974,1.5084511022898184,0
223,main,Post index leakage estimator,0.6572595495002977,0.2952155611146529,-0.36204398838564483,0.1041042891704382,0.09117115434059406,0.49925996788871174,0
223,main,Oracle prospective estimator,0.6572595495002977,0.8324893106327776,0.1752297611324799,0.11185027521759296,0.6132627712062955,1.0517158500592598,1
224,main,Structured EHR estimator,0.6355721641827932,1.3464963300143256,0.7109241658315324,0.13480490491054345,1.0822787163896603,1.6107139436389908,0
224,main,Naive AI estimator,0.6355721641827932,0.1020177738062124,-0.5335543903765808,0.09642041353589478,-0.08696623672414137,0.29100178433656615,0
224,main,ISE causal estimator,0.6355721641827932,0.6273276363550685,-0.008244527827724668,0.1034005518717568,0.42466255468642516,0.8299927180237119,1
224,main,Design erasure estimator,0.6355721641827932,0.8820565536283453,0.24648438944555218,0.11413242324459394,0.6583570040689413,1.1057561031877494,0
224,main,Post index leakage estimator,0.6355721641827932,0.12127713321661698,-0.5142950309661762,0.10295396884992596,-0.08051264572923789,0.32306691216247185,0
224,main,Oracle prospective estimator,0.6355721641827932,0.6080809789073718,-0.02749118527542138,0.10295872125831336,0.4062818852410776,0.8098800725736659,1
225,main,Structured EHR estimator,0.6354726595075223,1.4502156626659324,0.8147430031584101,0.13415037198062624,1.187280933583905,1.7131503917479598,0
225,main,Naive AI estimator,0.6354726595075223,0.31212175382758267,-0.3233509056799396,0.09827291973124595,0.1195068311543406,0.5047366765008248,0
225,main,ISE causal estimator,0.6354726595075223,0.7580683743535286,0.12259571484600629,0.10655068790888786,0.5492290260521084,0.9669077226549487,1
225,main,Design erasure estimator,0.6354726595075223,0.9912698133618528,0.35579715385433053,0.1215245575282643,0.7530816806064549,1.2294579461172508,0
225,main,Post index leakage estimator,0.6354726595075223,0.30132030346093,-0.3341523560465923,0.10231397163804767,0.10078491905035653,0.5018556878715035,0
225,main,Oracle prospective estimator,0.6354726595075223,0.7566833632687029,0.1212107037611806,0.10626428573216724,0.5484053632336551,0.9649613633037507,1
226,main,Structured EHR estimator,0.6562794509050751,1.4291793329518228,0.7728998820467476,0.14079408541991742,1.1532229255287847,1.7051357403748608,0
226,main,Naive AI estimator,0.6562794509050751,0.09534989588343992,-0.5609295550216352,0.09384334794201182,-0.08858306608290326,0.27928285784978313,0
226,main,ISE causal estimator,0.6562794509050751,0.6278858002460896,-0.02839365065898547,0.10816672780281912,0.4158790137525642,0.8398925867396151,1
226,main,Design erasure estimator,0.6562794509050751,0.9383755435354798,0.2820960926304047,0.1154047619637205,0.7121822100865877,1.164568876984372,0
226,main,Post index leakage estimator,0.6562794509050751,0.14327428263331377,-0.5130051682717613,0.10016111542457573,-0.05304150359885465,0.33959006886548215,0
226,main,Oracle prospective estimator,0.6562794509050751,0.621501708784608,-0.03477774212046714,0.10701263882903557,0.41175693667969826,0.8312464808895177,1
227,main,Structured EHR estimator,0.6527011124901644,1.3160105224204595,0.6633094099302951,0.14112128338148275,1.0394128069927533,1.5926082378481656,0
227,main,Naive AI estimator,0.6527011124901644,0.22922464889331481,-0.42347646359684954,0.09342711623223762,0.04610750107812908,0.4123417967085006,0
227,main,ISE causal estimator,0.6527011124901644,0.6468247235000314,-0.005876388990132986,0.10885613549692551,0.4334666979260574,0.8601827490740054,1
227,main,Design erasure estimator,0.6527011124901644,0.8920975946856312,0.23939648219546683,0.1283296486440451,0.6405714833433027,1.1436237060279597,1
227,main,Post index leakage estimator,0.6527011124901644,0.24007408534116045,-0.4126270271490039,0.0985047698623392,0.047004736410975606,0.4331434342713453,0
227,main,Oracle prospective estimator,0.6527011124901644,0.6291229228571216,-0.023578189633042812,0.10933906063398485,0.4148183640145112,0.8434274816997319,1
228,main,Structured EHR estimator,0.6377539148733389,1.0911263693453723,0.45337245447203345,0.14453138633602147,0.8078448521267703,1.3744078865639744,0
228,main,Naive AI estimator,0.6377539148733389,0.0009675670204796083,-0.6367863478528593,0.09076616299864884,-0.1769341124568721,0.17886924649783134,0
228,main,ISE causal estimator,0.6377539148733389,0.4492756229891379,-0.18847829188420095,0.10767151708778037,0.2382394494970884,0.6603117964811874,1
228,main,Design erasure estimator,0.6377539148733389,0.699114830356881,0.06136091548354217,0.12523317965261213,0.4536577982377613,0.9445718624760008,1
228,main,Post index leakage estimator,0.6377539148733389,0.03929044498645379,-0.5984634698868851,0.09660408641051091,-0.1500535643781476,0.22863445435105517,0
228,main,Oracle prospective estimator,0.6377539148733389,0.44308670683757284,-0.19466720803576604,0.10736642447658193,0.23264851486347227,0.6535248988116734,1
229,main,Structured EHR estimator,0.6424908844044703,1.170126178063343,0.5276352936588726,0.13396281629713008,0.907559058120968,1.4326932980057179,0
229,main,Naive AI estimator,0.6424908844044703,0.03460608422817995,-0.6078848001762904,0.0862442968464513,-0.13443273759086458,0.2036449060472245,0
229,main,ISE causal estimator,0.6424908844044703,0.5538447153836373,-0.088646169020833,0.09667920682338094,0.36435347000981066,0.743335960757464,1
229,main,Design erasure estimator,0.6424908844044703,0.9775725581415012,0.3350816737370309,0.11309271147761567,0.7559108436453745,1.199234272637628,0
229,main,Post index leakage estimator,0.6424908844044703,0.01248165077526031,-0.63000923362921,0.09060686645563794,-0.16510780747779005,0.19007110902831068,0
229,main,Oracle prospective estimator,0.6424908844044703,0.5549137126425212,-0.08757717176194912,0.09617563090914936,0.3664094760605885,0.7434179492244539,1
230,main,Structured EHR estimator,0.6395186114484563,1.4453592620982794,0.805840650649823,0.13487762315149548,1.1809991207213482,1.7097194034752106,0
230,main,Naive AI estimator,0.6395186114484563,0.19435003315232582,-0.44516857829613055,0.08457837883419557,0.028576410637302513,0.36012365566734916,0
230,main,ISE causal estimator,0.6395186114484563,0.70456317833211,0.06504456688365368,0.10425681170158906,0.5002198273969954,0.9089065292672246,1
230,main,Design erasure estimator,0.6395186114484563,1.135112588859372,0.4955939774109157,0.12378934013699168,0.8924854821908683,1.3777396955278758,0
230,main,Post index leakage estimator,0.6395186114484563,0.229136011065345,-0.41038260038311136,0.08654778898325471,0.059502344658165784,0.39876967747252423,0
230,main,Oracle prospective estimator,0.6395186114484563,0.692030226435808,0.052511614987351685,0.1035215704932119,0.4891279482691127,0.8949325046025034,1
231,main,Structured EHR estimator,0.6420192785179925,1.3496323850692602,0.7076131065512677,0.14504128329000954,1.0653514698208415,1.633913300317679,0
231,main,Naive AI estimator,0.6420192785179925,0.09836004763423378,-0.5436592308837587,0.08523688274923576,-0.0687042425542683,0.2654243378227359,0
231,main,ISE causal estimator,0.6420192785179925,0.48250349355075833,-0.15951578496723412,0.11863171836609308,0.2499853255532159,0.7150216615483007,1
231,main,Design erasure estimator,0.6420192785179925,0.9952301122956266,0.3532108337776342,0.1290196670142043,0.7423515649477862,1.2481086596434672,0
231,main,Post index leakage estimator,0.6420192785179925,0.19390815995990723,-0.4481111185580852,0.0904225903937981,0.016679882788062955,0.3711364371317515,0
231,main,Oracle prospective estimator,0.6420192785179925,0.4838394911961323,-0.15817978732186017,0.11624819460916733,0.2559930297621643,0.7116859526301003,1
232,main,Structured EHR estimator,0.6185626585298198,1.164291044875432,0.5457283863456122,0.12731029053750606,0.9147628754219201,1.4138192143289439,0
232,main,Naive AI estimator,0.6185626585298198,0.09031072992135303,-0.5282519286084668,0.0851876442364529,-0.07665705278209467,0.2572785126248007,0
232,main,ISE causal estimator,0.6185626585298198,0.6248217601511926,0.006259101621372776,0.10303777029911296,0.4228677303649312,0.826775789937454,1
232,main,Design erasure estimator,0.6185626585298198,0.9580543725543513,0.3394917140245315,0.12271821238492991,0.7175266762798886,1.198582068828814,0
232,main,Post index leakage estimator,0.6185626585298198,0.06669638259314623,-0.5518662759366736,0.08921750363566162,-0.10816992453275057,0.24156268971904302,0
232,main,Oracle prospective estimator,0.6185626585298198,0.5965782924053837,-0.021984366124436105,0.10290055293318852,0.39489320865633426,0.7982633761544332,1
233,main,Structured EHR estimator,0.655349997909112,1.524573899720237,0.869223901811125,0.1480257121101749,1.234443503984294,1.8147042954561798,0
233,main,Naive AI estimator,0.655349997909112,0.18435397474074025,-0.47099602316837175,0.09425288043472607,-0.00038167091132285114,0.36908962039280335,0
233,main,ISE causal estimator,0.655349997909112,0.6881863722657143,0.03283637435660236,0.11246355062241925,0.4677578130457726,0.9086149314856561,1
233,main,Design erasure estimator,0.655349997909112,1.1210392720214384,0.4656892741123264,0.13300892994254346,0.8603417693340532,1.3817367747088236,0
233,main,Post index leakage estimator,0.655349997909112,0.210943939101407,-0.444406058807705,0.09971647813463647,0.015499641957519517,0.40638823624529447,0
233,main,Oracle prospective estimator,0.655349997909112,0.673681080415402,0.01833108250629001,0.10976574917717631,0.45854021202813644,0.8888219488026675,1
234,main,Structured EHR estimator,0.6501768032620674,1.4316454862633126,0.7814686830012452,0.1377671128738122,1.1616219450306406,1.7016690274959845,0
234,main,Naive AI estimator,0.6501768032620674,0.2102107258130138,-0.4399660774490536,0.09057024087091245,0.032693053706025405,0.38772839792000224,0
234,main,ISE causal estimator,0.6501768032620674,0.6077969339656325,-0.04237986929643489,0.11772778106832985,0.377050483071706,0.8385433848595589,1
234,main,Design erasure estimator,0.6501768032620674,1.0037528513885552,0.3535760481264878,0.13006429533454184,0.7488268325328532,1.2586788702442573,0
234,main,Post index leakage estimator,0.6501768032620674,0.32754805196653636,-0.32262875129553104,0.10272413571357521,0.12620874596792894,0.5288873579651437,0
234,main,Oracle prospective estimator,0.6501768032620674,0.6007454384163791,-0.04943136484568833,0.11684806102927763,0.37172323879899494,0.8297676380337632,1
235,main,Structured EHR estimator,0.6303482158317714,1.4712575580173508,0.8409093421855794,0.14206062897154106,1.1928187252331304,1.7496963908015712,0
235,main,Naive AI estimator,0.6303482158317714,0.13029770197921306,-0.5000505138525583,0.09005221216336944,-0.04620463386099102,0.3068000378194171,0
235,main,ISE causal estimator,0.6303482158317714,0.6467139223850585,0.016365706553287174,0.10676599680686072,0.43745256864361154,0.8559752761265056,1
235,main,Design erasure estimator,0.6303482158317714,1.0455835583932636,0.4152353425614922,0.12635239615891283,0.7979328619217945,1.2932342548647326,0
235,main,Post index leakage estimator,0.6303482158317714,0.1440724138839678,-0.48627580194780357,0.09711661403798463,-0.04627614963048207,0.3344209773984177,0
235,main,Oracle prospective estimator,0.6303482158317714,0.631151807383285,0.0008035915515136605,0.10733290581840034,0.42077931197922036,0.8415243027873497,1
236,main,Structured EHR estimator,0.6502343987080278,1.4082737796958222,0.7580393809877944,0.1420771896153845,1.1298024880496687,1.6867450713419758,0
236,main,Naive AI estimator,0.6502343987080278,0.10485806485543758,-0.5453763338525902,0.08884425989535832,-0.06927668453946473,0.2789928142503399,0
236,main,ISE causal estimator,0.6502343987080278,0.6701270679675683,0.019892669259540474,0.1117634820410756,0.45107064316706014,0.8891834927680764,1
236,main,Design erasure estimator,0.6502343987080278,1.0243658126282948,0.37413141392026705,0.12172361501206995,0.7857875272046377,1.262944098051952,0
236,main,Post index leakage estimator,0.6502343987080278,0.09426242970939963,-0.5559719689986282,0.0923452010197145,-0.08673416428924077,0.27525902370804,0
236,main,Oracle prospective estimator,0.6502343987080278,0.6419344667314691,-0.00829993197655865,0.11076511274919915,0.4248348457430388,0.8590340877198994,1
237,main,Structured EHR estimator,0.6433385579148646,1.2170698765875783,0.5737313186727137,0.15534290088607666,0.912597790850868,1.5215419623242885,0
237,main,Naive AI estimator,0.6433385579148646,-0.06961424985640274,-0.7129528077712673,0.10791795842833443,-0.28113344837593823,0.14190494866313275,0
237,main,ISE causal estimator,0.6433385579148646,0.43299969827639995,-0.21033885963846466,0.12839264469198133,0.18135011468011653,0.6846492818726834,1
237,main,Design erasure estimator,0.6433385579148646,0.9397519692984672,0.29641341138360255,0.14096461856658493,0.6634613169079606,1.2160426216889737,0
237,main,Post index leakage estimator,0.6433385579148646,-0.04710012411455067,-0.6904386820294153,0.11160734554728836,-0.26585052138723586,0.17165027315813453,0
237,main,Oracle prospective estimator,0.6433385579148646,0.4187514395006438,-0.2245871184142208,0.12920874123896386,0.1655023066722746,0.672000572329013,1
238,main,Structured EHR estimator,0.6417558159667603,1.5496748689101214,0.9079190529433611,0.1470060349707129,1.261543040367524,1.8378066974527187,0
238,main,Naive AI estimator,0.6417558159667603,0.06350412977546344,-0.578251686191297,0.10152814085914402,-0.13549102630845886,0.26249928585938576,0
238,main,ISE causal estimator,0.6417558159667603,0.7500032378084368,0.10824742184167646,0.1198026012350869,0.5151901393876664,0.9848163362292072,1
238,main,Design erasure estimator,0.6417558159667603,1.1823634333121897,0.5406076173454294,0.14381412069825464,0.9004877567436107,1.4642391098807688,0
238,main,Post index leakage estimator,0.6417558159667603,0.06526262803851617,-0.5764931879282442,0.10658900815083834,-0.143651827937127,0.2741770840141593,0
238,main,Oracle prospective estimator,0.6417558159667603,0.7525776799501244,0.11082186398336402,0.12130641204021357,0.5148171123513058,0.990338247548943,1
239,main,Structured EHR estimator,0.6335808191719909,1.3001445793149473,0.6665637601429564,0.14628681965901583,1.0134224127832763,1.5868667458466184,0
239,main,Naive AI estimator,0.6335808191719909,0.04365268919281588,-0.5899281299791751,0.09700706610463916,-0.14648116037227688,0.2337865387579086,0
239,main,ISE causal estimator,0.6335808191719909,0.6283924106062141,-0.0051884085657768475,0.11631574256222124,0.4004135551842605,0.8563712660281677,1
239,main,Design erasure estimator,0.6335808191719909,0.8540313373483965,0.2204505181764056,0.13414630542793352,0.5911045787096468,1.1169580959871461,1
239,main,Post index leakage estimator,0.6335808191719909,0.03927371302050791,-0.5943071061514831,0.0992891262328484,-0.15533297439587493,0.23388040043689076,0
239,main,Oracle prospective estimator,0.6335808191719909,0.6024588075540888,-0.03112201161790218,0.11531872497086741,0.37643410661118865,0.8284835084969888,1
240,main,Structured EHR estimator,0.6671200357899161,1.4058319615815538,0.7387119257916377,0.1388120650721328,1.1337603140401735,1.677903609122934,0
240,main,Naive AI estimator,0.6671200357899161,0.16920011044307895,-0.49791992534683716,0.09272129619598864,-0.012533630101058763,0.35093385098721663,0
240,main,ISE causal estimator,0.6671200357899161,0.689221913395119,0.02210187760520288,0.10192926746587437,0.4894405491620052,0.8890032776282327,1
240,main,Design erasure estimator,0.6671200357899161,1.0756117294578125,0.4084916936678964,0.1222397796570762,0.8360217613299431,1.3152016975856817,0
240,main,Post index leakage estimator,0.6671200357899161,0.17913880994917006,-0.487981225840746,0.1007828167581841,-0.018395510896870776,0.3766731307952109,0
240,main,Oracle prospective estimator,0.6671200357899161,0.6797632069180413,0.012643171128125186,0.10293956754316397,0.4780016545334399,0.8815247593026426,1
241,main,Structured EHR estimator,0.6384677694574379,1.339175576621542,0.7007078071641042,0.13791573745283453,1.0688607312139864,1.6094904220290978,0
241,main,Naive AI estimator,0.6384677694574379,0.05899568853349096,-0.579472080923947,0.09600761158948098,-0.12917923018189176,0.24717060724887369,0
241,main,ISE causal estimator,0.6384677694574379,0.6217262319575957,-0.016741537499842196,0.10826032425645957,0.40953599641493493,0.8339164675002564,1
241,main,Design erasure estimator,0.6384677694574379,0.8678033295752914,0.2293355601178535,0.1201414477834622,0.6323260919197055,1.1032805672308772,1
241,main,Post index leakage estimator,0.6384677694574379,0.13832031401158343,-0.5001474554458545,0.10467320339037459,-0.06683916463355075,0.3434797926567176,0
241,main,Oracle prospective estimator,0.6384677694574379,0.5831672952452687,-0.055300474212169215,0.10964490477243599,0.3682632818912941,0.7980713085992432,1
242,main,Structured EHR estimator,0.6450788257762131,1.380004851209214,0.7349260254330009,0.13199366119965994,1.1212972752578805,1.6387124271605475,0
242,main,Naive AI estimator,0.6450788257762131,0.19647651531703916,-0.448602310459174,0.09720842503216066,0.00594800225400427,0.38700502838007406,0
242,main,ISE causal estimator,0.6450788257762131,0.7339817291376353,0.08890290336142215,0.10983206535330844,0.5187108810451507,0.9492525772301198,1
242,main,Design erasure estimator,0.6450788257762131,1.0031205357304278,0.3580417099542147,0.12127469341272826,0.7654221366414804,1.2408189348193752,0
242,main,Post index leakage estimator,0.6450788257762131,0.17780239123206193,-0.4672764345441512,0.10051143900705087,-0.01920002922175776,0.37480481168588164,0
242,main,Oracle prospective estimator,0.6450788257762131,0.7189897447915519,0.07391091901533875,0.10880185648165715,0.5057381060875039,0.9322413834955998,1
243,main,Structured EHR estimator,0.6392381913043748,1.1646326166662764,0.5253944253619016,0.14453750266301396,0.881339111446769,1.4479261218857837,0
243,main,Naive AI estimator,0.6392381913043748,0.13013234344452398,-0.5091058478598508,0.09619811280427398,-0.05841595765185301,0.31868064454090095,0
243,main,ISE causal estimator,0.6392381913043748,0.6224761361362419,-0.016762055168132894,0.11015826410987188,0.40656593848089295,0.8383863337915908,1
243,main,Design erasure estimator,0.6392381913043748,0.8816884186196682,0.24245022731529342,0.12211046952550302,0.6423518983496823,1.121024938889654,0
243,main,Post index leakage estimator,0.6392381913043748,0.11962502479470365,-0.5196131665096712,0.09964114976229878,-0.07567162873940196,0.31492167832880924,0
243,main,Oracle prospective estimator,0.6392381913043748,0.6054458783705621,-0.033792312933812685,0.10917614870823765,0.3914606269024163,0.8194311298387078,1
244,main,Structured EHR estimator,0.6269834704373891,1.3813105625812478,0.7543270921438587,0.14390258899370498,1.099261488153586,1.6633596370089097,0
244,main,Naive AI estimator,0.6269834704373891,-0.05122336008444753,-0.6782068305218366,0.09073284793016988,-0.22905974202758048,0.12661302185868542,0
244,main,ISE causal estimator,0.6269834704373891,0.6085481076195122,-0.018435362817876944,0.112610409597765,0.38783170480789275,0.8292645104311316,1
244,main,Design erasure estimator,0.6269834704373891,0.8955213683377026,0.26853789790031346,0.13214432064080625,0.6365184998817224,1.1545242367936828,0
244,main,Post index leakage estimator,0.6269834704373891,-0.05619118737008138,-0.6831746578074704,0.09706773543107325,-0.24644394881498494,0.13406157407482217,0
244,main,Oracle prospective estimator,0.6269834704373891,0.5996985110697753,-0.02728495936761377,0.11066058966586216,0.3828037553246855,0.8165932668148652,1
245,main,Structured EHR estimator,0.6385807081068791,1.1708265016087192,0.5322457935018401,0.14618547124885775,0.8843029779609579,1.4573500252564804,0
245,main,Naive AI estimator,0.6385807081068791,0.06465141360071765,-0.5739292945061614,0.0948561208979932,-0.12126658335934902,0.2505694105607843,0
245,main,ISE causal estimator,0.6385807081068791,0.5010859730876106,-0.13749473501926845,0.11183626571217617,0.28188689229174535,0.7202850538834759,1
245,main,Design erasure estimator,0.6385807081068791,0.8566285353141804,0.21804782720730131,0.12525137987940888,0.611135830750539,1.1021212398778217,1
245,main,Post index leakage estimator,0.6385807081068791,0.08482641191208613,-0.5537542961947929,0.10848575157790187,-0.12780566118060155,0.2974584850047738,0
245,main,Oracle prospective estimator,0.6385807081068791,0.48370467601570355,-0.1548760320911755,0.11122032079844327,0.2657128472507547,0.7016965047806524,1
246,main,Structured EHR estimator,0.6492816130291668,1.2999198584850984,0.6506382454559316,0.13160561966419437,1.0419728439432774,1.5578668730269194,0
246,main,Naive AI estimator,0.6492816130291668,0.04455011744575538,-0.6047314955834113,0.0861530188244998,-0.12430979945026421,0.21341003434177497,0
246,main,ISE causal estimator,0.6492816130291668,0.5187171014217943,-0.13056451160737248,0.10694281167138978,0.3091091905458703,0.7283250122977183,1
246,main,Design erasure estimator,0.6492816130291668,0.8831247783876175,0.23384316535845073,0.12116442937233976,0.6456424968178316,1.1206070599574034,1
246,main,Post index leakage estimator,0.6492816130291668,0.08970021731387817,-0.5595813957152886,0.09273142547647566,-0.09205337662001412,0.27145381124777046,0
246,main,Oracle prospective estimator,0.6492816130291668,0.5190113624379726,-0.13027025059119413,0.1079909334755366,0.3073491328259209,0.7306735920500244,1
247,main,Structured EHR estimator,0.634589498782547,1.6419903591899632,1.007400860407416,0.148879463456198,1.3501866108158151,1.9337941075641112,0
247,main,Naive AI estimator,0.634589498782547,0.0892748037492886,-0.5453146950332584,0.09612424838962029,-0.09912872309436717,0.2776783305929444,0
247,main,ISE causal estimator,0.634589498782547,0.7191200151341441,0.08453051635159714,0.1147928095414356,0.49412610843293037,0.9441139218353579,1
247,main,Design erasure estimator,0.634589498782547,1.0671985737674103,0.43260907498486334,0.1342889970189959,0.8039921396101783,1.3304050079246423,0
247,main,Post index leakage estimator,0.634589498782547,0.13611484976513227,-0.49847464901741473,0.10339976737793283,-0.06654869429561608,0.3387783938258806,0
247,main,Oracle prospective estimator,0.634589498782547,0.7253035457623608,0.09071404697981378,0.11435571174194435,0.5011663507481499,0.9494407407765717,1
248,main,Structured EHR estimator,0.6291386154406474,1.3531556861677951,0.7240170707271477,0.14772434408605717,1.0636159717591231,1.6426954005764671,0
248,main,Naive AI estimator,0.6291386154406474,0.07823799452275967,-0.5509006209178877,0.09985596457680385,-0.11747969604777586,0.2739556850932952,0
248,main,ISE causal estimator,0.6291386154406474,0.5525854575421205,-0.0765531578985269,0.11952265772381523,0.31832104840344266,0.7868498666807984,1
248,main,Design erasure estimator,0.6291386154406474,0.9590073068938917,0.32986869145324427,0.12752375947078148,0.70906073833116,1.2089538754566234,0
248,main,Post index leakage estimator,0.6291386154406474,0.15700354577801162,-0.4721350696626358,0.10515320887667429,-0.04909674362026997,0.3631038351762932,0
248,main,Oracle prospective estimator,0.6291386154406474,0.5428644757994735,-0.08627413964117392,0.11900393593651067,0.3096167613639126,0.7761121902350344,1
249,main,Structured EHR estimator,0.6473424429520116,1.4390018990009588,0.7916594560489472,0.1523893380887955,1.1403187963469197,1.7376850016549978,0
249,main,Naive AI estimator,0.6473424429520116,0.19630208762655524,-0.4510403553254564,0.09893908913070941,0.0023814729303648086,0.3902227023227457,0
249,main,ISE causal estimator,0.6473424429520116,0.7827895804513645,0.1354471374993529,0.11466151180905713,0.5580530173056125,1.0075261435971163,1
249,main,Design erasure estimator,0.6473424429520116,1.086035117476678,0.4386926745246664,0.13019965823659352,0.8308437873329547,1.3412264476204014,0
249,main,Post index leakage estimator,0.6473424429520116,0.15116062562042565,-0.49618181733158595,0.1011499741230475,-0.04709332366074745,0.3494145749015988,0
249,main,Oracle prospective estimator,0.6473424429520116,0.7600831304174236,0.11274068746541199,0.11244304786025326,0.5396947566113273,0.9804715042235199,1
250,main,Structured EHR estimator,0.6431307862534829,1.400395310849323,0.7572645245958401,0.14607009236154533,1.114097929820694,1.686692691877952,0
250,main,Naive AI estimator,0.6431307862534829,0.0370448538183976,-0.6060859324350852,0.09123899639976141,-0.14178357912513473,0.21587328676192996,0
250,main,ISE causal estimator,0.6431307862534829,0.6406716335520491,-0.002459152701433709,0.1094154422531362,0.4262173667359022,0.8551259003681961,1
250,main,Design erasure estimator,0.6431307862534829,1.058909972904878,0.41577918665139524,0.13056032025208922,0.8030117452107832,1.314808200598973,0
250,main,Post index leakage estimator,0.6431307862534829,0.050100493033913555,-0.5930302932195693,0.09646615743964981,-0.13897317554780006,0.23917416161562718,0
250,main,Oracle prospective estimator,0.6431307862534829,0.6407072548074012,-0.0024235314460816504,0.10840957796500063,0.42822448199599994,0.8531900276188025,1
251,main,Structured EHR estimator,0.6634223807858036,1.3551597340072523,0.6917373532214487,0.13791479390743452,1.0848467379486806,1.625472730065824,0
251,main,Naive AI estimator,0.6634223807858036,0.20236857712409884,-0.4610538036617048,0.09278312822157438,0.020513645809813075,0.3842235084383846,0
251,main,ISE causal estimator,0.6634223807858036,0.710342593544067,0.04692021275826341,0.10808032654842706,0.49850515350915003,0.922180033578984,1
251,main,Design erasure estimator,0.6634223807858036,1.0802763162661801,0.4168539354803765,0.1162669903312089,0.8523930152170107,1.3081596173153496,0
251,main,Post index leakage estimator,0.6634223807858036,0.2415790377811643,-0.4218433430046393,0.09343608208080165,0.05844431690279306,0.42471375865953553,0
251,main,Oracle prospective estimator,0.6634223807858036,0.7134717448614847,0.05004936407568106,0.1092597465796205,0.4993226415654285,0.9276208481575409,1
252,main,Structured EHR estimator,0.6617766550658031,1.3177436992747396,0.6559670442089365,0.14712966400346078,1.0293695578279565,1.6061178407215226,0
252,main,Naive AI estimator,0.6617766550658031,0.2183816199330809,-0.44339503513272216,0.10488394735732766,0.012809083112718694,0.42395415675344306,0
252,main,ISE causal estimator,0.6617766550658031,0.7080769806225183,0.04630032555671526,0.11988718674309866,0.47309809460604496,0.9430558666389917,1
252,main,Design erasure estimator,0.6617766550658031,1.0774082885560863,0.4156316334902832,0.12973594497069055,0.8231258364135328,1.3316907406986398,0
252,main,Post index leakage estimator,0.6617766550658031,0.21527060344149168,-0.4465060516243114,0.11024098742910593,-0.0008017319195559314,0.43134293880253927,0
252,main,Oracle prospective estimator,0.6617766550658031,0.6990262341189802,0.03724957905317716,0.12008132066400004,0.4636668456175401,0.9343856226204204,1
253,main,Structured EHR estimator,0.6334551458324013,1.3032869120595123,0.669831766227111,0.139169855884915,1.030513994525079,1.5760598295939456,0
253,main,Naive AI estimator,0.6334551458324013,0.03221028564867929,-0.6012448601837219,0.09559910265750042,-0.15516395556002155,0.2195845268573801,0
253,main,ISE causal estimator,0.6334551458324013,0.5662601306206406,-0.06719501521176063,0.11242986769471025,0.34589758993900854,0.7866226713022727,1
253,main,Design erasure estimator,0.6334551458324013,0.9220892297681407,0.2886340839357394,0.11860344227457047,0.6896264829099825,1.1545519766262988,0
253,main,Post index leakage estimator,0.6334551458324013,0.07711078889402129,-0.5563443569383799,0.10049255784270021,-0.11985462447767112,0.2740762022657137,0
253,main,Oracle prospective estimator,0.6334551458324013,0.5511477323300248,-0.08230741350237647,0.10977566208537223,0.3359874346426952,0.7663080300173544,1
254,main,Structured EHR estimator,0.6660702058737846,1.4009758439418791,0.7349056380680945,0.143453469130399,1.119807044446297,1.6821446434374612,0
254,main,Naive AI estimator,0.6660702058737846,0.2815368319715079,-0.3845333739022767,0.10012463185782139,0.085292553530178,0.47778111041283783,0
254,main,ISE causal estimator,0.6660702058737846,0.7843018845400602,0.1182316786662756,0.12378063146689881,0.5416918468649385,1.026911922215182,1
254,main,Design erasure estimator,0.6660702058737846,1.1593531176081737,0.4932829117343891,0.14031264011186045,0.8843403429889272,1.4343658922274203,0
254,main,Post index leakage estimator,0.6660702058737846,0.28005142085337054,-0.3860187850204141,0.10396422469960645,0.07628154044214189,0.4838213012645992,0
254,main,Oracle prospective estimator,0.6660702058737846,0.7699530656951449,0.10388285982136025,0.12308061368042451,0.5287150628815128,1.0111910685087768,1
255,main,Structured EHR estimator,0.6651702238301663,1.3985603339583743,0.733390110128208,0.14800673014508278,1.108467142874012,1.6886535250427366,0
255,main,Naive AI estimator,0.6651702238301663,0.12567333869117633,-0.53949688513899,0.1104938002222354,-0.09089450974440505,0.3422411871267577,0
255,main,ISE causal estimator,0.6651702238301663,0.6190574584852366,-0.046112765344929696,0.12795933839085696,0.368257155239157,0.8698577617313163,1
255,main,Design erasure estimator,0.6651702238301663,1.1183384906842244,0.4531682668540581,0.1284893541122104,0.866499356624292,1.3701776247441568,0
255,main,Post index leakage estimator,0.6651702238301663,0.17870392656230816,-0.48646629726785817,0.11085175547448363,-0.038565514167679754,0.39597336729229604,0
255,main,Oracle prospective estimator,0.6651702238301663,0.6047202641707953,-0.060449959659371055,0.1271262021628054,0.3555529079316967,0.8538876204098939,1
256,main,Structured EHR estimator,0.6454771581294023,1.461862960879603,0.8163858027502007,0.12600909437031388,1.2148851359137878,1.7088407858454182,0
256,main,Naive AI estimator,0.6454771581294023,0.2503184970934572,-0.3951586610359451,0.08488377002584765,0.0839463078427958,0.41669068634411865,0
256,main,ISE causal estimator,0.6454771581294023,0.7108578699299004,0.06538071180049809,0.09663070891300875,0.5214616804604033,0.9002540593993975,1
256,main,Design erasure estimator,0.6454771581294023,1.1565274813886868,0.5110503232592845,0.1057877549415869,0.9491834817031765,1.363871481074197,0
256,main,Post index leakage estimator,0.6454771581294023,0.30915464610460913,-0.3363225120247932,0.09129894213177243,0.13020871952633517,0.4881005726828831,0
256,main,Oracle prospective estimator,0.6454771581294023,0.695949580528612,0.05047242239920968,0.0958795392914123,0.5080256835174439,0.8838734775397801,1
257,main,Structured EHR estimator,0.6395457359481025,1.5954316277193326,0.9558858917712301,0.13303398705730382,1.3346850130870171,1.856178242351648,0
257,main,Naive AI estimator,0.6395457359481025,0.12043455199675526,-0.5191111839513473,0.09576837535334887,-0.06727146369580853,0.3081405676893191,0
257,main,ISE causal estimator,0.6395457359481025,0.6775546111946353,0.03800887524653285,0.1186447897438217,0.4450108232967448,0.9100983990925259,1
257,main,Design erasure estimator,0.6395457359481025,1.1448220252483914,0.5052762893002889,0.12813431301295192,0.8936787717430057,1.395965278753777,0
257,main,Post index leakage estimator,0.6395457359481025,0.20831839946224237,-0.4312273364858601,0.10611375657077093,0.00033543658353135664,0.4163013623409534,0
257,main,Oracle prospective estimator,0.6395457359481025,0.6863417459559091,0.04679601000780664,0.11910504116543125,0.4528958652716639,0.9197876266401543,1
258,main,Structured EHR estimator,0.6275068844670277,1.6220043098319405,0.9944974253649128,0.14341772032931466,1.3409055779864838,1.9031030416773973,0
258,main,Naive AI estimator,0.6275068844670277,0.22042650015591214,-0.4070803843111156,0.09585320185788788,0.03255422451445189,0.4082987757973724,0
258,main,ISE causal estimator,0.6275068844670277,0.7196199345367276,0.09211305006969983,0.10678297961379682,0.5103252944936858,0.9289145745797693,1
258,main,Design erasure estimator,0.6275068844670277,1.177740950211377,0.5502340657443492,0.13171563146176785,0.919578312546312,1.435903587876442,0
258,main,Post index leakage estimator,0.6275068844670277,0.27085791425227757,-0.35664897021475017,0.10511976433018816,0.06482317616510877,0.47689265233944633,0
258,main,Oracle prospective estimator,0.6275068844670277,0.7121115807944804,0.08460469632745271,0.10727781777578246,0.5018470579539468,0.9223761036350141,1
259,main,Structured EHR estimator,0.6342517354590983,1.582343545942251,0.9480918104831527,0.14315530427210876,1.3017591495689178,1.8629279423155842,0
259,main,Naive AI estimator,0.6342517354590983,0.13536581322119529,-0.498885922237903,0.10285364760992427,-0.06622733609425627,0.3369589625366468,0
259,main,ISE causal estimator,0.6342517354590983,0.6377584785177443,0.003506743058645956,0.1126599113948623,0.41694505218381417,0.8585719048516743,1
259,main,Design erasure estimator,0.6342517354590983,1.0476849518497984,0.4134332163907001,0.12215727891631516,0.8082566851738207,1.287113218525776,0
259,main,Post index leakage estimator,0.6342517354590983,0.14292940106043556,-0.49132233439866274,0.10350751930649323,-0.05994533678029115,0.34580413890116224,0
259,main,Oracle prospective estimator,0.6342517354590983,0.611669624633997,-0.02258211082510131,0.11242882015495911,0.39130913713027715,0.8320301121377168,1
260,main,Structured EHR estimator,0.647828478916162,1.3515282017420667,0.7036997228259046,0.13750766316317994,1.082013181942234,1.6210432215418993,0
260,main,Naive AI estimator,0.647828478916162,0.26254741285818173,-0.3852810660579803,0.08740162877101645,0.09124022046698949,0.43385460524937397,0
260,main,ISE causal estimator,0.647828478916162,0.6717308777400486,0.02390239882388656,0.10448462201243777,0.46694101859567055,0.8765207368844266,1
260,main,Design erasure estimator,0.647828478916162,1.0832837206864343,0.4354552417702723,0.1101455834765453,0.8673983770724055,1.2991690643004632,0
260,main,Post index leakage estimator,0.647828478916162,0.26255155462931534,-0.3852769242868467,0.09649694229346022,0.07341754773413331,0.45168556152449735,0
260,main,Oracle prospective estimator,0.647828478916162,0.6765720932607452,0.028743614344583168,0.1030395277634449,0.47461461884439315,0.8785295676770972,1
261,main,Structured EHR estimator,0.647251922401683,1.1407651366303488,0.4935132142286658,0.14338661310862452,0.8597273749374448,1.421802898323253,0
261,main,Naive AI estimator,0.647251922401683,0.09577461927955001,-0.5514773031221331,0.0834319617674883,-0.06775202578472704,0.25930126434382705,0
261,main,ISE causal estimator,0.647251922401683,0.4737804410066823,-0.17347148139500074,0.10716969447286522,0.2637278398398665,0.6838330421734982,1
261,main,Design erasure estimator,0.647251922401683,0.8518382855723711,0.204586363170688,0.1248120333663787,0.6072067001742688,1.0964698709704732,1
261,main,Post index leakage estimator,0.647251922401683,0.14406594776659815,-0.5031859746350849,0.08716572515944214,-0.026778873545908438,0.31491076907910476,0
261,main,Oracle prospective estimator,0.647251922401683,0.48137175644725516,-0.1658801659544279,0.10623091916643282,0.2731591548810468,0.6895843580134635,1
262,main,Structured EHR estimator,0.6299530016978635,0.9470334963077327,0.3170804946098692,0.14625347779908152,0.6603766798215329,1.2336903127939325,0
262,main,Naive AI estimator,0.6299530016978635,-0.09103640923656327,-0.7209894109344268,0.08561136283678414,-0.2588346803966602,0.07676186192353364,0
262,main,ISE causal estimator,0.6299530016978635,0.38129042302800775,-0.24866257866985575,0.10947703177896255,0.16671544074124117,0.5958654053147743,0
262,main,Design erasure estimator,0.6299530016978635,0.8077714098743662,0.17781840817650274,0.13073816282261544,0.55152461074204,1.0640182090066925,1
262,main,Post index leakage estimator,0.6299530016978635,-0.09079730349367073,-0.7207503051915343,0.08929790806948551,-0.2658212033098623,0.08422659632252087,0
262,main,Oracle prospective estimator,0.6299530016978635,0.3754002178619128,-0.2545527838359507,0.1086529864210286,0.16244036447669677,0.5883600712471289,0
263,main,Structured EHR estimator,0.6667552140276011,1.184846495851332,0.518091281823731,0.13870199306875686,0.9129905894365686,1.4567024022660955,0
263,main,Naive AI estimator,0.6667552140276011,0.11956345689925109,-0.54719175712835,0.08622055019648991,-0.04942882148586915,0.28855573528437134,0
263,main,ISE causal estimator,0.6667552140276011,0.5882817615681766,-0.0784734524594245,0.1169862263854276,0.3589887578527385,0.8175747652836147,1
263,main,Design erasure estimator,0.6667552140276011,0.9368518116125434,0.2700965975849423,0.13228221501946713,0.6775786701743878,1.196124953050699,0
263,main,Post index leakage estimator,0.6667552140276011,0.16250360890033833,-0.5042516051272627,0.08862940156892656,-0.011210018174757724,0.3362172359754344,0
263,main,Oracle prospective estimator,0.6667552140276011,0.5770341975146597,-0.0897210165129414,0.11576142236702909,0.35014180967528263,0.8039265853540367,1
264,main,Structured EHR estimator,0.6292467288087575,1.4475276945843472,0.8182809657755896,0.13924253992088503,1.1746123163394124,1.7204430728292819,0
264,main,Naive AI estimator,0.6292467288087575,0.12749436133717554,-0.501752367471582,0.09522155075699462,-0.05913987814653393,0.314128600820885,0
264,main,ISE causal estimator,0.6292467288087575,0.6593379623560521,0.030091233547294594,0.10816480445596463,0.4473349456223614,0.8713409790897428,1
264,main,Design erasure estimator,0.6292467288087575,1.1115568159251714,0.4823100871164139,0.12243965783249935,0.8715750865734727,1.3515385452768702,0
264,main,Post index leakage estimator,0.6292467288087575,0.14768723097879422,-0.4815594978299633,0.10129245394650364,-0.05084597875635291,0.3462204407139413,0
264,main,Oracle prospective estimator,0.6292467288087575,0.6585031639900465,0.029256435181288953,0.10758126902761969,0.4476438766959119,0.8693624512841811,1
265,main,Structured EHR estimator,0.6430943284919169,1.4376419854508093,0.7945476569588924,0.12750544972205347,1.1877313039955846,1.6875526669060341,0
265,main,Naive AI estimator,0.6430943284919169,0.19353692097623848,-0.44955740751567846,0.09223599150210725,0.012754377632108266,0.37431946432036867,0
265,main,ISE causal estimator,0.6430943284919169,0.8127556051156708,0.16966127662375385,0.10801398949814325,0.60104818569931,1.0244630245320316,1
265,main,Design erasure estimator,0.6430943284919169,1.217192661182648,0.5740983326907311,0.12948292287232932,0.9634061323528825,1.4709791900124136,0
265,main,Post index leakage estimator,0.6430943284919169,0.20966793204026435,-0.4334263964516526,0.09327579555635314,0.026847372749812193,0.3924884913307165,0
265,main,Oracle prospective estimator,0.6430943284919169,0.779348912482462,0.13625458399054502,0.10801177767111746,0.5676458282470718,0.9910519967178522,1
266,main,Structured EHR estimator,0.6546479911124072,1.54517648538378,0.8905284942713727,0.1421240450550631,1.2666133570758562,1.8237396136917037,0
266,main,Naive AI estimator,0.6546479911124072,0.3190335383127332,-0.33561445279967406,0.10087287494672958,0.12132270341714319,0.5167443732083232,0
266,main,ISE causal estimator,0.6546479911124072,0.7314677706643635,0.07681977955195629,0.10229827625624335,0.5309631492021265,0.9319723921266005,1
266,main,Design erasure estimator,0.6546479911124072,1.252102482698536,0.5974544915861288,0.1260352631139687,1.0050733669951575,1.4991315984019147,0
266,main,Post index leakage estimator,0.6546479911124072,0.3551107857703949,-0.29953720534201234,0.10920075761399564,0.14107730084696343,0.5691442706938263,0
266,main,Oracle prospective estimator,0.6546479911124072,0.725370772384856,0.0707227812724488,0.10176077941541906,0.5259196447306347,0.9248219000390774,1
267,main,Structured EHR estimator,0.6530214301387751,1.3562532677718555,0.7032318376330804,0.1400879138579543,1.0816809566102652,1.6308255789334458,0
267,main,Naive AI estimator,0.6530214301387751,0.1766437753500181,-0.47637765478875704,0.09830713784428088,-0.01603821482477244,0.36932576552480867,0
267,main,ISE causal estimator,0.6530214301387751,0.7273657254446095,0.07434429530583442,0.11740856608688303,0.4972449359143188,0.9574865149749003,1
267,main,Design erasure estimator,0.6530214301387751,1.1427896977844194,0.4897682676456443,0.1306218491041633,0.8867708735402593,1.3988085220285795,0
267,main,Post index leakage estimator,0.6530214301387751,0.1837282968043718,-0.4692931333344033,0.10062536753804656,-0.013497423570199452,0.38095401717894306,0
267,main,Oracle prospective estimator,0.6530214301387751,0.7230847896860919,0.0700633595473168,0.11804296692082086,0.49172057452128304,0.9544490048509008,1
268,main,Structured EHR estimator,0.6326395282783578,1.1249329067494236,0.4922933784710658,0.14553682980255583,0.8396807203364142,1.4101850931624331,0
268,main,Naive AI estimator,0.6326395282783578,0.053706530305832854,-0.578932997972525,0.10116833220560328,-0.14458340081714957,0.25199646142881527,0
268,main,ISE causal estimator,0.6326395282783578,0.42144983113121604,-0.21118969714714175,0.11232286258159589,0.20129702047128809,0.641602641791144,1
268,main,Design erasure estimator,0.6326395282783578,0.7356317814467429,0.10299225316838512,0.13506556899639038,0.4709032662138178,1.000360296679668,1
268,main,Post index leakage estimator,0.6326395282783578,0.1196900751692543,-0.5129494531091034,0.10640389828805315,-0.08886156547532988,0.3282417158138385,0
268,main,Oracle prospective estimator,0.6326395282783578,0.39382609054458156,-0.23881343773377622,0.1113086528113645,0.17566113103430717,0.611991050054856,0
269,main,Structured EHR estimator,0.6519384180625847,1.284104857951514,0.6321664398889293,0.14422746055151625,1.001419035270542,1.5667906806324858,0
269,main,Naive AI estimator,0.6519384180625847,0.16339167185913225,-0.4885467462034524,0.09428619536785555,-0.021409271061864632,0.34819261478012914,0
269,main,ISE causal estimator,0.6519384180625847,0.6652229449361602,0.013284526873575508,0.10722234226748903,0.4550671540918817,0.8753787357804387,1
269,main,Design erasure estimator,0.6519384180625847,0.9591913742385297,0.30725295617594506,0.1277506507341286,0.7088000987996377,1.2095826496774218,0
269,main,Post index leakage estimator,0.6519384180625847,0.13806484335902014,-0.5138735747035645,0.09905462914208953,-0.05608222975947533,0.3322119164775156,0
269,main,Oracle prospective estimator,0.6519384180625847,0.6240491997227887,-0.027889218339795963,0.10633268830303441,0.4156371306488413,0.8324612687967361,1
270,main,Structured EHR estimator,0.6217146718074356,1.188549352536363,0.5668346807289275,0.13502651713540959,0.9238973789509604,1.4532013261217658,0
270,main,Naive AI estimator,0.6217146718074356,0.10819761863382822,-0.5135170531736073,0.09970699815266248,-0.08722809774539024,0.30362333501304667,0
270,main,ISE causal estimator,0.6217146718074356,0.6511560527334361,0.02944138092600057,0.10364458282768746,0.4480126703911687,0.8542994350757036,1
270,main,Design erasure estimator,0.6217146718074356,0.9176975292212335,0.29598285741379793,0.12175923189433258,0.6790494347083417,1.1563456237341254,0
270,main,Post index leakage estimator,0.6217146718074356,0.0830058351747858,-0.5387088366326498,0.10374671405593576,-0.1203377243748483,0.2863493947244199,0
270,main,Oracle prospective estimator,0.6217146718074356,0.650747560954155,0.02903288914671942,0.10206313093455947,0.4507038243224184,0.8507912975858916,1
271,main,Structured EHR estimator,0.6331874344367953,1.3927786051944493,0.759591170757654,0.13414463450936764,1.1298551215560888,1.6557020888328098,0
271,main,Naive AI estimator,0.6331874344367953,0.14436506348255207,-0.4888223709542432,0.09122214028199513,-0.03443033147015839,0.32316045843526253,0
271,main,ISE causal estimator,0.6331874344367953,0.6147605372306757,-0.018426897206119563,0.10555417816182809,0.40787434803349265,0.8216467264278587,1
271,main,Design erasure estimator,0.6331874344367953,1.0130529048615764,0.37986547042478114,0.12280611178593503,0.7723529257611437,1.2537528839620091,0
271,main,Post index leakage estimator,0.6331874344367953,0.20242337472398939,-0.43076405971280585,0.09624292973922692,0.01378723243510463,0.3910595170128741,0
271,main,Oracle prospective estimator,0.6331874344367953,0.6090209753620119,-0.02416645907478332,0.10500405926872694,0.40321301919530717,0.8148289315287167,1
272,main,Structured EHR estimator,0.6163820058898374,1.3293779792617764,0.712995973371939,0.14158909774045367,1.051863347690487,1.6068926108330657,0
272,main,Naive AI estimator,0.6163820058898374,0.14807721653439174,-0.4683047893554456,0.09415735812736906,-0.036471205395251616,0.3326256384640351,0
272,main,ISE causal estimator,0.6163820058898374,0.6004012937803852,-0.015980712109452178,0.10867307748825172,0.38740206190341187,0.8134005256573585,1
272,main,Design erasure estimator,0.6163820058898374,0.9440191355054652,0.32763712961562785,0.12814189655373193,0.6928610182601507,1.1951772527507798,0
272,main,Post index leakage estimator,0.6163820058898374,0.1909659051496857,-0.4254161007401517,0.10319783436401021,-0.011301850203774305,0.3932336605031457,0
272,main,Oracle prospective estimator,0.6163820058898374,0.6069164417109113,-0.009465564178926078,0.10670978410191966,0.39776526487114877,0.8160676185506739,1
273,main,Structured EHR estimator,0.6484235931696583,1.2318115328680366,0.5833879396983783,0.13574343973305514,0.9657543909912485,1.4978686747448247,0
273,main,Naive AI estimator,0.6484235931696583,-0.04408547775601994,-0.6925090709256781,0.0931494948076863,-0.22665848757908508,0.13848753206704523,0
273,main,ISE causal estimator,0.6484235931696583,0.5089109159150439,-0.13951267725461436,0.10785433090301938,0.2975164273451259,0.7203054044849619,1
273,main,Design erasure estimator,0.6484235931696583,0.7998671747506609,0.15144358158100268,0.12298016129927548,0.558826058604081,1.040908290897241,1
273,main,Post index leakage estimator,0.6484235931696583,-0.020654941642275354,-0.6690785348119336,0.10202059803597681,-0.2206153137927899,0.1793054305082392,0
273,main,Oracle prospective estimator,0.6484235931696583,0.48440168807618084,-0.16402190509347742,0.1062824352220898,0.2760881150408848,0.6927152611114769,1
274,main,Structured EHR estimator,0.6292312704241867,1.1513989201239192,0.5221676496997325,0.14220739044040628,0.8726724348607229,1.4301254053871155,0
274,main,Naive AI estimator,0.6292312704241867,0.10538183088201218,-0.5238494395421746,0.10610711926227968,-0.102588122872056,0.3133517846360804,0
274,main,ISE causal estimator,0.6292312704241867,0.6218050177594142,-0.007426252664772481,0.11895046914618537,0.3886620982328909,0.8549479372859375,1
274,main,Design erasure estimator,0.6292312704241867,0.990531660735282,0.3613003903110953,0.13558367709561397,0.7247876536278786,1.2562756678426854,0
274,main,Post index leakage estimator,0.6292312704241867,0.12468584573637131,-0.5045454246878154,0.11314008692472763,-0.09706872463609484,0.34644041610883747,0
274,main,Oracle prospective estimator,0.6292312704241867,0.6276997216837734,-0.00153154874041328,0.11793352121701352,0.39655002009842694,0.85884942326912,1
275,main,Structured EHR estimator,0.643433936588802,1.5391577039123212,0.8957237673235192,0.13716343448206786,1.2703173723274683,1.807998035497174,0
275,main,Naive AI estimator,0.643433936588802,0.19770148367987672,-0.44573245290892527,0.0934116724387008,0.014614605700023153,0.3807883616597303,0
275,main,ISE causal estimator,0.643433936588802,0.8320953234802888,0.18866138689148682,0.1025931882987627,0.631012674414714,1.0331779725458636,1
275,main,Design erasure estimator,0.643433936588802,1.2065999364025775,0.5631659998137755,0.12250004950218234,0.9664998393783001,1.446700033426855,0
275,main,Post index leakage estimator,0.643433936588802,0.18994722467604194,-0.45348671191276,0.09895838211575231,-0.004011204270832569,0.38390565362291645,0
275,main,Oracle prospective estimator,0.643433936588802,0.8172232056221517,0.17378926903334968,0.10121718811876322,0.6188375169093758,1.0156088943349275,1
276,main,Structured EHR estimator,0.6566495070002053,1.4004233908250951,0.7437738838248898,0.13704269504937502,1.1318197085283201,1.6690270731218702,0
276,main,Naive AI estimator,0.6566495070002053,0.14035104605285223,-0.5162984609473531,0.09950068131655262,-0.05467028932759091,0.3353723814332954,0
276,main,ISE causal estimator,0.6566495070002053,0.7288818598736055,0.07223235287340024,0.10777753498209369,0.5176378913087019,0.9401258284385092,1
276,main,Design erasure estimator,0.6566495070002053,0.9938098880738334,0.3371603810736281,0.12730369043384865,0.7442946548234901,1.2433251213241767,0
276,main,Post index leakage estimator,0.6566495070002053,0.13743771426984994,-0.5192117927303553,0.10744511865975238,-0.07315471830326473,0.3480301468429646,0
276,main,Oracle prospective estimator,0.6566495070002053,0.708500118101797,0.051850611101591726,0.10877787641391873,0.4952954803305163,0.9217047558730778,1
277,main,Structured EHR estimator,0.6302087950870549,1.196438265350415,0.5662294702633602,0.13126550951156873,0.9391578667077404,1.4537186639930897,0
277,main,Naive AI estimator,0.6302087950870549,0.12295816021505895,-0.5072506348719958,0.09972316684808775,-0.07249924680719305,0.31841556723731096,0
277,main,ISE causal estimator,0.6302087950870549,0.6577774355568401,0.027568640469785244,0.11633023765796058,0.42977016974723736,0.8857847013664428,1
277,main,Design erasure estimator,0.6302087950870549,0.9460272773702492,0.3158184822831943,0.1256372118205555,0.6997783422019603,1.192276212538538,0
277,main,Post index leakage estimator,0.6302087950870549,0.1349333506474287,-0.4952754444396261,0.10158646961819892,-0.06417612980424117,0.3340428310990986,0
277,main,Oracle prospective estimator,0.6302087950870549,0.6470642623623223,0.016855467275267433,0.116001347783756,0.41970162070616057,0.874426904018484,1
278,main,Structured EHR estimator,0.6456857323644939,1.5025093828945308,0.856823650530037,0.14351906348141705,1.2212120184709534,1.7838067473181083,0
278,main,Naive AI estimator,0.6456857323644939,0.02760580518408013,-0.6180799271804137,0.09878828781768546,-0.1660192389385834,0.22123084930674364,0
278,main,ISE causal estimator,0.6456857323644939,0.558115565881487,-0.08757016648300686,0.11642894948521369,0.3299148248904682,0.7863163068725059,1
278,main,Design erasure estimator,0.6456857323644939,1.0672137692584678,0.4215280368939739,0.12157907170481189,0.8289187887170365,1.3055087497998992,0
278,main,Post index leakage estimator,0.6456857323644939,0.09360197572507938,-0.5520837566394146,0.10469929823196202,-0.11160864880956618,0.29881260025972495,0
278,main,Oracle prospective estimator,0.6456857323644939,0.5508434918060914,-0.09484224055840251,0.11620750937535011,0.3230767734304052,0.7786102101817776,1
279,main,Structured EHR estimator,0.6395163856498198,1.5558297582509946,0.9163133726011747,0.15130591024183157,1.2592701741770047,1.8523893423249844,0
279,main,Naive AI estimator,0.6395163856498198,0.16238733520941578,-0.47712905044040405,0.09930127085482154,-0.032243155666034445,0.357017826084866,0
279,main,ISE causal estimator,0.6395163856498198,0.8400247201004527,0.20050833445063287,0.11440092919381177,0.6157988988805816,1.0642505413203238,1
279,main,Design erasure estimator,0.6395163856498198,1.173479480943131,0.5339630952933112,0.1343349134829214,0.9101830505166051,1.436775911369657,0
279,main,Post index leakage estimator,0.6395163856498198,0.15877653684167223,-0.4807398488081476,0.10213287329189423,-0.04140389481044046,0.3589569684937849,0
279,main,Oracle prospective estimator,0.6395163856498198,0.8291001564710878,0.18958377082126798,0.11538756505691415,0.6029405289595361,1.0552597839826396,1
280,main,Structured EHR estimator,0.6527549572712172,1.3710273648086184,0.7182724075374012,0.13908916875147428,1.0984125940557288,1.643642135561508,0
280,main,Naive AI estimator,0.6527549572712172,0.16666258162984632,-0.4860923756413709,0.09484102801882947,-0.019225833287059457,0.3525509965467521,0
280,main,ISE causal estimator,0.6527549572712172,0.577994899993371,-0.07476005727784629,0.11406747944959642,0.35442264027216197,0.8015671597145799,1
280,main,Design erasure estimator,0.6527549572712172,0.8730977582014734,0.22034280093025616,0.13385745008432864,0.6107371560361893,1.1354583603667576,1
280,main,Post index leakage estimator,0.6527549572712172,0.263247866207385,-0.38950709106383224,0.10079316050561966,0.06569327161637045,0.46080246079839954,0
280,main,Oracle prospective estimator,0.6527549572712172,0.5610131420910186,-0.09174181518019864,0.1124547687810027,0.3406017952802533,0.7814244889017838,1
281,main,Structured EHR estimator,0.6522489763462109,1.0572458691757352,0.4049968928295242,0.13877816789323155,0.7852406601050013,1.329251078246469,0
281,main,Naive AI estimator,0.6522489763462109,0.12466586565686134,-0.5275831106893496,0.09205643820250665,-0.055764753220051685,0.30509648453377436,0
281,main,ISE causal estimator,0.6522489763462109,0.4105595253188458,-0.2416894510273651,0.10683470320083416,0.20116350704521088,0.6199555435924807,0
281,main,Design erasure estimator,0.6522489763462109,0.8295463421902202,0.17729736584400924,0.12786026971023193,0.5789402135581656,1.0801524708222747,1
281,main,Post index leakage estimator,0.6522489763462109,0.17667394814119025,-0.4755750282050207,0.09616538541571361,-0.01181020727360843,0.36515810355598893,0
281,main,Oracle prospective estimator,0.6522489763462109,0.4127958466407945,-0.23945312970541643,0.10614117749622409,0.20475913874819526,0.6208325545333937,0
282,main,Structured EHR estimator,0.6384649759396357,1.433414773041277,0.7949497971016413,0.1398423512775424,1.1593237645372938,1.7075057815452601,0
282,main,Naive AI estimator,0.6384649759396357,0.04343691126010469,-0.595028064679531,0.08890659842879672,-0.1308200216603369,0.21769384418054627,0
282,main,ISE causal estimator,0.6384649759396357,0.7131335884391286,0.07466861249949286,0.11230827211203363,0.4930093750995426,0.9332578017787145,1
282,main,Design erasure estimator,0.6384649759396357,1.20725889862723,0.5687939226875942,0.1262643269292874,0.9597808178458266,1.4547369794086333,0
282,main,Post index leakage estimator,0.6384649759396357,0.03492042408152805,-0.6035445518581076,0.09248898454512175,-0.14635798562691058,0.21619883378996665,0
282,main,Oracle prospective estimator,0.6384649759396357,0.6727757750544775,0.034310799114841806,0.11083540228713903,0.455538386571685,0.89001316353727,1
283,main,Structured EHR estimator,0.6395569336050384,1.3562776985426552,0.7167207649376168,0.12783796953767002,1.105715278248822,1.6068401188364885,0
283,main,Naive AI estimator,0.6395569336050384,0.3316412571918526,-0.3079156764131858,0.09850740000900406,0.13856675317420467,0.5247157612095006,0
283,main,ISE causal estimator,0.6395569336050384,0.8775018671741589,0.2379449335691205,0.10585611099234148,0.6700238896291696,1.084979844719148,0
283,main,Design erasure estimator,0.6395569336050384,1.1764203808681977,0.5368634472631593,0.11795027923393146,0.945237833569692,1.4076029281667033,0
283,main,Post index leakage estimator,0.6395569336050384,0.28005760137245944,-0.35949933223257896,0.102567097412059,0.07902609044482381,0.4810891123000951,0
283,main,Oracle prospective estimator,0.6395569336050384,0.8567994703024823,0.21724253669744387,0.10680545739336908,0.6474607738114788,1.0661381667934857,0
284,main,Structured EHR estimator,0.6252647736572258,1.2095669941273095,0.5843022204700837,0.1310406267845905,0.9527273656295121,1.466406622625107,0
284,main,Naive AI estimator,0.6252647736572258,0.12798928677041657,-0.4972754868868092,0.08981118505733263,-0.04804063594195537,0.3040192094827885,0
284,main,ISE causal estimator,0.6252647736572258,0.6090749942442666,-0.016189779412959182,0.1069726058040249,0.3994086868683778,0.8187413016201553,1
284,main,Design erasure estimator,0.6252647736572258,0.8670527829451249,0.24178800928789912,0.11725273508450132,0.6372374221795023,1.0968681437107475,0
284,main,Post index leakage estimator,0.6252647736572258,0.1402643194727464,-0.48500045418447935,0.09324208392494546,-0.042490165020146686,0.3230188039656395,0
284,main,Oracle prospective estimator,0.6252647736572258,0.605549461605297,-0.01971531205192878,0.10525547964416976,0.3992487215027243,0.8118502017078697,1
285,main,Structured EHR estimator,0.6568409825595014,1.3212885011529325,0.6644475185934311,0.14688395475582586,1.033395949831514,1.609181052474351,0
285,main,Naive AI estimator,0.6568409825595014,-0.07138603651124749,-0.7282270190707489,0.09431330448565112,-0.2562401133031237,0.1134680402806287,0
285,main,ISE causal estimator,0.6568409825595014,0.5074739554941984,-0.14936702706530303,0.11113786068251613,0.2896437485564668,0.72530416243193,1
285,main,Design erasure estimator,0.6568409825595014,0.8570387482512,0.20019776569169856,0.11847245209917073,0.6248327421368254,1.0892447543655746,1
285,main,Post index leakage estimator,0.6568409825595014,-0.0939579050903492,-0.7507988876498506,0.10135388290611244,-0.2926115155863296,0.10469570540563118,0
285,main,Oracle prospective estimator,0.6568409825595014,0.5069639079729116,-0.14987707458658983,0.11090306855706247,0.28959389360106913,0.724333922344754,1
286,main,Structured EHR estimator,0.6314204034744453,1.2463935243339785,0.6149731208595333,0.14367127877257144,0.9647978179397385,1.5279892307282186,0
286,main,Naive AI estimator,0.6314204034744453,0.17665131024030914,-0.45476909323413617,0.09234297420518026,-0.004340919201844151,0.35764353968246243,0
286,main,ISE causal estimator,0.6314204034744453,0.6087661849078648,-0.022654218566580453,0.10577219053323533,0.40145269146272355,0.8160796783530061,1
286,main,Design erasure estimator,0.6314204034744453,0.9320125531741716,0.30059214969972636,0.12145494173177754,0.6939608673798877,1.1700642389684557,0
286,main,Post index leakage estimator,0.6314204034744453,0.1796455946885983,-0.45177480878584697,0.09801471617139576,-0.01246324900733739,0.37175443838453404,0
286,main,Oracle prospective estimator,0.6314204034744453,0.5843545449735391,-0.047065858500906166,0.10625078541561801,0.37610300555892784,0.7926060843881504,1
287,main,Structured EHR estimator,0.6471732373559352,1.5630672377066555,0.9158940003507202,0.14152273529010193,1.2856826765380558,1.8404517988752551,0
287,main,Naive AI estimator,0.6471732373559352,0.1980143765001293,-0.4491588608558059,0.10567121954780917,-0.009101213813576675,0.4051299668138353,0
287,main,ISE causal estimator,0.6471732373559352,0.7256921057993924,0.07851886844345712,0.12220112825595253,0.4861778944177254,0.9652063171810593,1
287,main,Design erasure estimator,0.6471732373559352,1.1566776949498543,0.509504457593919,0.12304758215376056,0.9155044339284836,1.3978509559712249,0
287,main,Post index leakage estimator,0.6471732373559352,0.25054135473433137,-0.39663188262160387,0.111009488507015,0.032962757260581954,0.4681199522080808,0
287,main,Oracle prospective estimator,0.6471732373559352,0.7169162636288425,0.0697430262729073,0.1215836663852008,0.47861227751384894,0.9552202497438361,1
288,main,Structured EHR estimator,0.64112550445473,1.2895604880760625,0.6484349836213325,0.16167585514609834,0.9726758119897098,1.6064451641624151,0
288,main,Naive AI estimator,0.64112550445473,-0.021077226603219874,-0.6622027310579499,0.09501320903011844,-0.207303116302252,0.16514866309581228,0
288,main,ISE causal estimator,0.64112550445473,0.5676703008512776,-0.07345520360345248,0.12138561207236348,0.32975450118944516,0.80558610051311,1
288,main,Design erasure estimator,0.64112550445473,0.8456916493940498,0.2045661449393198,0.13533090833474293,0.5804430690579537,1.1109402297301458,1
288,main,Post index leakage estimator,0.64112550445473,-0.004239683039765069,-0.6453651874944951,0.09750905360575851,-0.19535742810705176,0.1868780620275216,0
288,main,Oracle prospective estimator,0.64112550445473,0.5516942157878914,-0.08943128866683869,0.12035167316944,0.315804936375789,0.7875834951999937,1
289,main,Structured EHR estimator,0.6485444879354241,1.4590261680273011,0.810481680091877,0.13355543625472757,1.1972575129680352,1.720794823086567,0
289,main,Naive AI estimator,0.6485444879354241,0.2398480546844772,-0.40869643325094684,0.08563569057768196,0.07200210115222055,0.40769400821673385,0
289,main,ISE causal estimator,0.6485444879354241,0.7157798136505664,0.06723532571514235,0.10400487651399216,0.5119302556831418,0.9196293716179911,1
289,main,Design erasure estimator,0.6485444879354241,1.1188023455756448,0.47025785764022077,0.11592104423783599,0.8915970988694863,1.3460075922818033,0
289,main,Post index leakage estimator,0.6485444879354241,0.33175337428292456,-0.3167911136524995,0.09601319782505092,0.14356750654582476,0.5199392420200244,0
289,main,Oracle prospective estimator,0.6485444879354241,0.7072956355756139,0.05875114764018985,0.1032781277707678,0.504870505144909,0.9097207660063188,1
290,main,Structured EHR estimator,0.6207725785457073,1.2566590504847868,0.6358864719390794,0.1592870109413871,0.944456509039668,1.5688615919299056,0
290,main,Naive AI estimator,0.6207725785457073,-0.0704994006434795,-0.6912719791891868,0.09870854664882657,-0.2639681520751796,0.12296935078822059,0
290,main,ISE causal estimator,0.6207725785457073,0.476534116118987,-0.14423846242672034,0.11201610623438435,0.2569825478995937,0.6960856843383803,1
290,main,Design erasure estimator,0.6207725785457073,0.7703504833560312,0.14957790481032385,0.13491835946351902,0.5059104988075339,1.0347904679045286,1
290,main,Post index leakage estimator,0.6207725785457073,-0.05522290780440679,-0.6759954863501141,0.10536439344921063,-0.2617371189648596,0.15129130335604601,0
290,main,Oracle prospective estimator,0.6207725785457073,0.4518662783381678,-0.16890630020753955,0.11231432702522998,0.23173019736871703,0.6720023593076185,1
291,main,Structured EHR estimator,0.6539076017858729,1.2465835066802318,0.5926759048943588,0.12861561344116393,0.9944969043355505,1.498670109024913,0
291,main,Naive AI estimator,0.6539076017858729,0.11893916933647196,-0.534968432449401,0.08759580567856645,-0.052748609793518295,0.2906269484664622,0
291,main,ISE causal estimator,0.6539076017858729,0.7063124712421455,0.05240486945627254,0.10341430343764385,0.5036204365043635,0.9090045059799274,1
291,main,Design erasure estimator,0.6539076017858729,0.9316058357038223,0.27769823391794934,0.11988898309659345,0.6966234288344991,1.1665882425731455,0
291,main,Post index leakage estimator,0.6539076017858729,0.12084394005779062,-0.5330636617280823,0.09177313489542856,-0.05903140433724935,0.3007192844528306,0
291,main,Oracle prospective estimator,0.6539076017858729,0.6952534226440948,0.041345820858221916,0.10246420308457453,0.4944235845983288,0.8960832606898609,1
292,main,Structured EHR estimator,0.6413703298717351,1.2695403644208008,0.6281700345490656,0.14897240358603123,0.9775544533921796,1.561526275449422,0
292,main,Naive AI estimator,0.6413703298717351,-0.1302605366503702,-0.7716308665221053,0.09501245383958556,-0.3164849461759579,0.05596387287521748,0
292,main,ISE causal estimator,0.6413703298717351,0.3941011108852024,-0.24726921898653276,0.11421524530642861,0.17023923008460232,0.6179629916858025,0
292,main,Design erasure estimator,0.6413703298717351,0.9027505877587657,0.26138025788703056,0.13191306972611067,0.6442009710955888,1.1613002044219427,0
292,main,Post index leakage estimator,0.6413703298717351,-0.07898503830189417,-0.7203553681736293,0.10446058447050155,-0.2837277838640772,0.12575770726028884,0
292,main,Oracle prospective estimator,0.6413703298717351,0.3841016255939652,-0.25726870427776993,0.11359787606062652,0.16144978851513725,0.6067534626727932,0
293,main,Structured EHR estimator,0.6486706932192159,1.3857714028954158,0.7371007096761999,0.1364711054094354,1.1182880362929224,1.6532547694979092,0
293,main,Naive AI estimator,0.6486706932192159,0.1761067916000215,-0.47256390161919437,0.09456957806482157,-0.009249581407028779,0.36146316460707173,0
293,main,ISE causal estimator,0.6486706932192159,0.759733344056492,0.11106265083727607,0.10243713654089645,0.5589565564363349,0.960510131676649,1
293,main,Design erasure estimator,0.6486706932192159,1.0895503218667826,0.4408796286475667,0.12621178213470122,0.8421752288827682,1.336925414850797,0
293,main,Post index leakage estimator,0.6486706932192159,0.15027963714916218,-0.49839105607005374,0.10076952934540954,-0.047228640367840524,0.3477879146661649,0
293,main,Oracle prospective estimator,0.6486706932192159,0.7417450891710322,0.09307439595181632,0.10310653478762266,0.5396562809872918,0.9438338973547726,1
294,main,Structured EHR estimator,0.6544787125976059,1.3247442390015516,0.6702655264039457,0.13953295141337355,1.0512596542313395,1.5982288237717637,0
294,main,Naive AI estimator,0.6544787125976059,0.09237380211293937,-0.5621049104846666,0.09112394575150402,-0.08622913156000851,0.27097673578588727,0
294,main,ISE causal estimator,0.6544787125976059,0.6586677333724164,0.004189020774810426,0.11149322601111394,0.440141010390633,0.8771944563541997,1
294,main,Design erasure estimator,0.6544787125976059,0.9857497747465336,0.33127106214892765,0.12501931804535246,0.7407119113776428,1.2307876381154244,0
294,main,Post index leakage estimator,0.6544787125976059,0.0971924419822785,-0.5572862706153274,0.09393095268503594,-0.08691222528039194,0.28129710924494894,0
294,main,Oracle prospective estimator,0.6544787125976059,0.6156416375608259,-0.03883707503678002,0.1101978795981461,0.39965379354845953,0.8316294815731923,1
295,main,Structured EHR estimator,0.6567991259357316,1.3557077000285433,0.6989085740928117,0.1305091238826553,1.0999098172185389,1.6115055828385478,0
295,main,Naive AI estimator,0.6567991259357316,0.15668368525393062,-0.500115440681801,0.0918540286305053,-0.023350210861859788,0.336717581369721,0
295,main,ISE causal estimator,0.6567991259357316,0.550845896835813,-0.10595322909991867,0.10495237656054168,0.34513923877715125,0.7565525548944747,1
295,main,Design erasure estimator,0.6567991259357316,0.9460886514956541,0.2892895255599225,0.11660657642430584,0.7175397617040147,1.1746375412872936,0
295,main,Post index leakage estimator,0.6567991259357316,0.23079907664648888,-0.42600004928924273,0.10073447069753419,0.03335951407932186,0.4282386392136559,0
295,main,Oracle prospective estimator,0.6567991259357316,0.5274375774451479,-0.1293615484905838,0.10538981201026658,0.32087354590502537,0.7340016089852703,1
296,main,Structured EHR estimator,0.6291260886993594,1.2693011460643848,0.6401750573650254,0.12856413538716044,1.0173154407055502,1.5212868514232194,0
296,main,Naive AI estimator,0.6291260886993594,-0.00622740903200431,-0.6353534977313637,0.09267033780832609,-0.18786127113632345,0.17540645307231484,0
296,main,ISE causal estimator,0.6291260886993594,0.6619881058691379,0.032862017169778546,0.10817389353328367,0.44996727454390195,0.8740089371943739,1
296,main,Design erasure estimator,0.6291260886993594,1.087979155965787,0.4588530672664276,0.1155542599149597,0.861492806532466,1.314465505399108,0
296,main,Post index leakage estimator,0.6291260886993594,-0.008642545071266801,-0.6377686337706262,0.09792119989066955,-0.20056809685697913,0.18328300671444553,0
296,main,Oracle prospective estimator,0.6291260886993594,0.6469964083244795,0.01787031962512009,0.10758018979577644,0.43613923632475765,0.8578535803242013,1
297,main,Structured EHR estimator,0.6577721943545446,1.382267613679108,0.7244954193245635,0.1466560509827044,1.0948217537530076,1.6697134736052086,0
297,main,Naive AI estimator,0.6577721943545446,0.19344133400944513,-0.46433086034509946,0.10312529200842505,-0.008684238327067967,0.39556690634595826,0
297,main,ISE causal estimator,0.6577721943545446,0.6612568621876082,0.0034846678330635594,0.11583375979118081,0.43422269299689376,0.8882910313783225,1
297,main,Design erasure estimator,0.6577721943545446,1.020507331654846,0.3627351373003015,0.13589168142709881,0.7541596360577324,1.2868550272519599,0
297,main,Post index leakage estimator,0.6577721943545446,0.21364448588389928,-0.4441277084706453,0.10984619869305103,-0.0016540635544807225,0.4289430353222793,0
297,main,Oracle prospective estimator,0.6577721943545446,0.6417167094683949,-0.016055484886149718,0.11464754592702345,0.4170075194514289,0.8664258994853609,1
298,main,Structured EHR estimator,0.638886382104987,1.2947292785809905,0.6558428964760035,0.1374013886487676,1.025422556829406,1.564036000332575,0
298,main,Naive AI estimator,0.638886382104987,0.1061000595927273,-0.5327863225122598,0.09577026884694942,-0.08160966734729357,0.29380978653274814,0
298,main,ISE causal estimator,0.638886382104987,0.5254381101488967,-0.11344827195609031,0.108855543305051,0.3120812452709968,0.7387949750267967,1
298,main,Design erasure estimator,0.638886382104987,0.9407815119070779,0.3018951298020909,0.1260851712701037,0.6936545762176747,1.1879084475964812,0
298,main,Post index leakage estimator,0.638886382104987,0.14503486007840533,-0.4938515220265817,0.1037796246191484,-0.05837320417512554,0.3484429243319362,0
298,main,Oracle prospective estimator,0.638886382104987,0.5229491629153126,-0.11593721918967448,0.10748945621041288,0.3122698287429033,0.7336284970877218,1
299,main,Structured EHR estimator,0.6325127385291955,1.3560707440250435,0.7235580054958479,0.13417071591883117,1.0930961408241344,1.6190453472259525,0
299,main,Naive AI estimator,0.6325127385291955,0.1744338773472574,-0.45807886118193814,0.08968817441570819,-0.0013549445075306255,0.3502226992020454,0
299,main,ISE causal estimator,0.6325127385291955,0.6324277686593577,-8.49698698378587e-05,0.1106281778032369,0.41559654016501335,0.849258997153702,1
299,main,Design erasure estimator,0.6325127385291955,0.9975695533731888,0.3650568148439932,0.1284859116940332,0.7457371664528837,1.249401940293494,0
299,main,Post index leakage estimator,0.6325127385291955,0.2015153901532158,-0.43099734837597975,0.092438664500184,0.02033560773285517,0.38269517257357644,0
299,main,Oracle prospective estimator,0.6325127385291955,0.6215201874803438,-0.010992551048851773,0.10935701889381015,0.40718043044847585,0.8358599445122117,1
300,main,Structured EHR estimator,0.6511676328406988,1.2606635917983373,0.6094959589576385,0.14261810779593823,0.9811321005182985,1.5401950830783762,0
300,main,Naive AI estimator,0.6511676328406988,0.028062871702718935,-0.6231047611379799,0.1060320719634703,-0.17975998934568285,0.2358857327511207,0
300,main,ISE causal estimator,0.6511676328406988,0.5689789042505295,-0.08218872859016924,0.12130631293826921,0.33121853089152187,0.8067392776095372,1
300,main,Design erasure estimator,0.6511676328406988,0.9097307776235909,0.2585631447828921,0.13069068424284966,0.6535770365076056,1.1658845187395763,0
300,main,Post index leakage estimator,0.6511676328406988,0.013556206175733717,-0.6376114266649651,0.10996906060861555,-0.20198315261715277,0.2290955649686202,0
300,main,Oracle prospective estimator,0.6511676328406988,0.5479647620169713,-0.10320287082372748,0.12234598632718856,0.30816662881568174,0.7877628952182609,1
301,main,Structured EHR estimator,0.6176946133275105,1.3956911181447595,0.777996504817249,0.1375160571656276,1.1261596461001295,1.6652225901893896,0
301,main,Naive AI estimator,0.6176946133275105,0.19460265593722123,-0.42309195739028926,0.09511659351128963,0.008174132655093563,0.3810311792193489,0
301,main,ISE causal estimator,0.6176946133275105,0.7176625955255079,0.09996798219799741,0.10464676344715927,0.5125549391690758,0.9227702518819401,1
301,main,Design erasure estimator,0.6176946133275105,1.0650218231813549,0.44732720985384433,0.11783671053363665,0.834061870535427,1.2959817758272827,0
301,main,Post index leakage estimator,0.6176946133275105,0.19319643737520392,-0.4244981759523066,0.1037244844197351,-0.010103552087476875,0.3964964268378847,0
301,main,Oracle prospective estimator,0.6176946133275105,0.7038634402409499,0.08616882691343941,0.10364907888229441,0.5007112456316529,0.9070156348502469,1
302,main,Structured EHR estimator,0.6401371484900661,1.1978057729450062,0.5576686244549401,0.14859772734238752,0.9065542273539267,1.4890573185360858,0
302,main,Naive AI estimator,0.6401371484900661,0.025348562090369904,-0.6147885863996961,0.09613851900063361,-0.16308293515087197,0.21378005933161176,0
302,main,ISE causal estimator,0.6401371484900661,0.46482907196836665,-0.17530807652169944,0.11074146713612777,0.24777579638155622,0.6818823475551771,1
302,main,Design erasure estimator,0.6401371484900661,0.9236110594407437,0.28347391095067764,0.1347992115885996,0.6594046047270885,1.187817514154399,0
302,main,Post index leakage estimator,0.6401371484900661,0.07681751739782325,-0.5633196310922428,0.10390917960581207,-0.1268444746295684,0.28047950942521493,0
302,main,Oracle prospective estimator,0.6401371484900661,0.4500035810548354,-0.1901335674352307,0.11161785557098282,0.23123258413570907,0.6687745779739618,1
303,main,Structured EHR estimator,0.6454212267545802,1.5988220428086182,0.9534008160540379,0.1413745494314904,1.3217279259228971,1.8759161596943392,0
303,main,Naive AI estimator,0.6454212267545802,0.24134055655515912,-0.4040806701994211,0.09624490572840515,0.05270054132748503,0.4299805717828332,0
303,main,ISE causal estimator,0.6454212267545802,0.7564079247795945,0.11098669802501426,0.11346923008504461,0.5340082338129071,0.978807615746282,1
303,main,Design erasure estimator,0.6454212267545802,1.120561522815518,0.47514029606093766,0.12892911781400165,0.8678604519000747,1.3732625937309613,0
303,main,Post index leakage estimator,0.6454212267545802,0.30128236307474576,-0.3441388636798345,0.1034974526316627,0.09842735591668689,0.5041373702328047,0
303,main,Oracle prospective estimator,0.6454212267545802,0.7462089540243402,0.10078772726975993,0.112539956155569,0.5256306399594249,0.9667872680892554,1
304,main,Structured EHR estimator,0.6454951117671694,1.3212140657540672,0.6757189539868977,0.13297378375470847,1.0605854495948386,1.5818426819132958,0
304,main,Naive AI estimator,0.6454951117671694,0.1518181678552807,-0.49367694391188877,0.09375601157749854,-0.031943614836616424,0.3355799505471778,0
304,main,ISE causal estimator,0.6454951117671694,0.7275338849105276,0.08203877314335817,0.10270385655015402,0.5262343260722258,0.9288334437488295,1
304,main,Design erasure estimator,0.6454951117671694,1.0217513457477638,0.3762562339805944,0.12137092614126185,0.7838643305108906,1.259638360984637,0
304,main,Post index leakage estimator,0.6454951117671694,0.11304924137369672,-0.5324458703934727,0.09551961796581117,-0.07416920983929316,0.3002676925866866,0
304,main,Oracle prospective estimator,0.6454951117671694,0.7126940705336349,0.06719895876646542,0.10312292170874106,0.5105731439845024,0.9148149970827674,1
305,main,Structured EHR estimator,0.6532132040026967,1.3295538803006366,0.6763406762979399,0.1383348404526798,1.0584175930133841,1.600690167587889,0
305,main,Naive AI estimator,0.6532132040026967,0.16006010577003807,-0.4931530982326586,0.10384438650381161,-0.04347489177743269,0.3635951033175088,0
305,main,ISE causal estimator,0.6532132040026967,0.7017350015730739,0.04852179757037722,0.11694177378795473,0.4725291249486826,0.9309408781974652,1
305,main,Design erasure estimator,0.6532132040026967,1.0956081597326726,0.4423949557299759,0.12972889816636327,0.8413395193266006,1.3498768001387447,0
305,main,Post index leakage estimator,0.6532132040026967,0.14941674656926662,-0.50379645743343,0.10589001209786131,-0.05812767714254155,0.35696117028107477,0
305,main,Oracle prospective estimator,0.6532132040026967,0.6801624569016066,0.026949252898909926,0.11850266467125174,0.44789723414595317,0.91242767965726,1
306,main,Structured EHR estimator,0.61283756637409,1.5351018499042863,0.9222642835301963,0.13308937017166658,1.27424668436782,1.7959570154407527,0
306,main,Naive AI estimator,0.61283756637409,0.1303540912745675,-0.4824834750995225,0.08175675318728177,-0.02988914497250475,0.2905973275216398,0
306,main,ISE causal estimator,0.61283756637409,0.7148396195117267,0.10200205313763666,0.10724787781132301,0.5046337790015336,0.9250454600219198,1
306,main,Design erasure estimator,0.61283756637409,1.029396861096022,0.416559294721932,0.11878105675041718,0.7965859898652043,1.2622077323268397,0
306,main,Post index leakage estimator,0.61283756637409,0.1758146533960357,-0.43702291297805435,0.08598771898826468,0.007278724179036911,0.3443505826130345,0
306,main,Oracle prospective estimator,0.61283756637409,0.7014458497611885,0.08860828338709847,0.10561060157270231,0.494449070678692,0.9084426288436851,1
307,main,Structured EHR estimator,0.6460200106074369,1.470923128440304,0.8249031178328671,0.1346024367075287,1.2071023524935476,1.7347439043870603,0
307,main,Naive AI estimator,0.6460200106074369,0.11735592547770486,-0.528664085129732,0.08997118562694122,-0.058987598351099915,0.29369944930650965,0
307,main,ISE causal estimator,0.6460200106074369,0.5979203096959074,-0.048099700911529486,0.10605206259408324,0.39005826701150426,0.8057823523803105,1
307,main,Design erasure estimator,0.6460200106074369,0.9636103596689278,0.317590349061491,0.12996319722514255,0.7088824931076485,1.2183382262302072,0
307,main,Post index leakage estimator,0.6460200106074369,0.1683721383962396,-0.47764787221119726,0.09376843704994077,-0.015413998221644298,0.3521582750141235,0
307,main,Oracle prospective estimator,0.6460200106074369,0.577405062511375,-0.06861494809606183,0.10617670339820783,0.3692987238508877,0.7855114011718624,1
308,main,Structured EHR estimator,0.6461823050671921,1.2488021616637663,0.6026198565965742,0.14398989224131448,0.96658197287079,1.5310223504567428,0
308,main,Naive AI estimator,0.6461823050671921,0.08222097839751684,-0.5639613266696752,0.10072876966699763,-0.11520741014979853,0.2796493669448322,0
308,main,ISE causal estimator,0.6461823050671921,0.6004587822613342,-0.0457235228058579,0.11603498152934656,0.37303021846381496,0.8278873460588534,1
308,main,Design erasure estimator,0.6461823050671921,0.9321273325225623,0.2859450274553702,0.12780070075950895,0.6816379590339248,1.1826167060111998,0
308,main,Post index leakage estimator,0.6461823050671921,0.07541579692906078,-0.5707665081381313,0.10541392225067128,-0.13119549068225492,0.2820270845403765,0
308,main,Oracle prospective estimator,0.6461823050671921,0.5883801076048547,-0.05780219746233739,0.11313304955009022,0.36663933048667785,0.8101208847230316,1
309,main,Structured EHR estimator,0.6714087519502902,1.3007287814951851,0.629320029544895,0.13851584597410704,1.0292377233859353,1.572219839604435,0
309,main,Naive AI estimator,0.6714087519502902,-0.009765769209792252,-0.6811745211600824,0.10303964291962163,-0.21172346933225064,0.19219193091266615,0
309,main,ISE causal estimator,0.6714087519502902,0.6128912069690842,-0.05851754498120598,0.10860256618807275,0.4000301772404616,0.8257522366977068,1
309,main,Design erasure estimator,0.6714087519502902,0.8364581437194923,0.1650493917692022,0.12252645914363702,0.5963062837979638,1.0766100036410209,1
309,main,Post index leakage estimator,0.6714087519502902,-0.01437969073966984,-0.68578844268996,0.09946751041521058,-0.2093360111534826,0.1805766296741429,0
309,main,Oracle prospective estimator,0.6714087519502902,0.5773735401352379,-0.09403521181505226,0.10865642238075045,0.364406952268967,0.7903401280015088,1
310,main,Structured EHR estimator,0.6366483631549839,1.254893061174222,0.6182446980192381,0.12887486046395966,1.002298334664861,1.5074877876835828,0
310,main,Naive AI estimator,0.6366483631549839,0.07314670065095069,-0.5635016625040332,0.08995221742018639,-0.10315964549261461,0.249453046794516,0
310,main,ISE causal estimator,0.6366483631549839,0.574576495840052,-0.06207186731493186,0.10486899726503232,0.36903326120058866,0.7801197304795153,1
310,main,Design erasure estimator,0.6366483631549839,0.8678522915853116,0.23120392843032778,0.12183497263960413,0.6290557452116875,1.1066488379589356,1
310,main,Post index leakage estimator,0.6366483631549839,0.10619329193186398,-0.5304550712231199,0.09731069308184817,-0.08453566650855844,0.2969222503722864,0
310,main,Oracle prospective estimator,0.6366483631549839,0.5805261100313425,-0.056122253123641386,0.10492372443240329,0.374875610143832,0.786176609918853,1
311,main,Structured EHR estimator,0.638291859796531,1.4558611694238814,0.8175693096273504,0.1326287695685052,1.1959087810696112,1.7158135577781517,0
311,main,Naive AI estimator,0.638291859796531,0.06390232957097396,-0.574389530225557,0.0950307544282955,-0.12235794910848523,0.2501626082504331,0
311,main,ISE causal estimator,0.638291859796531,0.6867546350721846,0.04846277527565357,0.11120538667869323,0.4687920771819459,0.9047171929624234,1
311,main,Design erasure estimator,0.638291859796531,1.0947958745222237,0.4565040147256927,0.12376470877827782,0.8522170453167992,1.3373747037276482,0
311,main,Post index leakage estimator,0.638291859796531,0.09632111050289605,-0.541970749293635,0.1008211813846238,-0.10128840501096659,0.2939306260167587,0
311,main,Oracle prospective estimator,0.638291859796531,0.694233879522194,0.05594201972566293,0.10967119152978883,0.4792783441238079,0.90918941492058,1
312,main,Structured EHR estimator,0.6324934285012278,1.6332644619379413,1.0007710334367135,0.13906003171888773,1.3607067997689213,1.9058221241069613,0
312,main,Naive AI estimator,0.6324934285012278,0.33238985794096637,-0.30010357056026143,0.089350696815506,0.1572624921825746,0.5075172236993581,0
312,main,ISE causal estimator,0.6324934285012278,0.9110490382267944,0.2785556097255666,0.10701849388090852,0.7012927902202137,1.120805286233375,0
312,main,Design erasure estimator,0.6324934285012278,1.2359746538674163,0.6034812253661885,0.13084428607547385,0.9795198531594875,1.4924294545753451,0
312,main,Post index leakage estimator,0.6324934285012278,0.3544540822232574,-0.2780393462779704,0.09161600075431192,0.17488672074480605,0.5340214437017088,0
312,main,Oracle prospective estimator,0.6324934285012278,0.8722705399684386,0.2397771114672108,0.10626631018447676,0.6639885720068641,1.0805525079300131,0
313,main,Structured EHR estimator,0.6168669847345946,1.3923398079340255,0.7754728231994309,0.13598819075194393,1.1258029540602155,1.6588766618078354,0
313,main,Naive AI estimator,0.6168669847345946,0.1327738821108546,-0.48409310262373995,0.08597047107929398,-0.035728241204561584,0.3012760054262708,0
313,main,ISE causal estimator,0.6168669847345946,0.5074653223190181,-0.10940166241557647,0.10092848190928347,0.3096454977768225,0.7052851468612137,1
313,main,Design erasure estimator,0.6168669847345946,0.9073665685033735,0.29049958376877894,0.12583116846590325,0.6607374783102031,1.1539956586965439,0
313,main,Post index leakage estimator,0.6168669847345946,0.21314518196062074,-0.40372180277397385,0.0970450533664292,0.022936877362419505,0.40335348655882197,0
313,main,Oracle prospective estimator,0.6168669847345946,0.5190977688818557,-0.0977692158527389,0.10120481822098513,0.3207363251687248,0.7174592125949866,1
314,main,Structured EHR estimator,0.6497262920461137,1.4569992077580278,0.8072729157119142,0.15223274871026168,1.158623020285915,1.7553753952301407,0
314,main,Naive AI estimator,0.6497262920461137,0.06751121728536973,-0.582215074760744,0.11670901162377581,-0.16123844549723088,0.2962608800679703,0
314,main,ISE causal estimator,0.6497262920461137,0.7334144628903796,0.08368817084426594,0.1263764650602023,0.4857165913723831,0.9811123344083761,1
314,main,Design erasure estimator,0.6497262920461137,1.0849025171331028,0.43517622508698917,0.13882828256176616,0.8127990833120411,1.3570059509541645,0
314,main,Post index leakage estimator,0.6497262920461137,0.037490033814503936,-0.6122362582316098,0.12500437016234467,-0.2075185317036916,0.2824985993326995,0
314,main,Oracle prospective estimator,0.6497262920461137,0.713228899539539,0.0635026074934254,0.12447227840444956,0.4692632338668179,0.9571945652122602,1
315,main,Structured EHR estimator,0.6267608118595653,1.304483302500114,0.6777224906405486,0.13572308797866273,1.038466050061935,1.5705005549382929,0
315,main,Naive AI estimator,0.6267608118595653,0.05931920306247225,-0.567441608797093,0.08829399559053829,-0.11373702829498279,0.2323754344199273,0
315,main,ISE causal estimator,0.6267608118595653,0.5684602347516627,-0.058300577107902596,0.10654784362149773,0.35962646125352715,0.7772940082497983,1
315,main,Design erasure estimator,0.6267608118595653,0.9871560202308376,0.36039520837127226,0.12311610729268459,0.7458484499371758,1.2284635905244994,0
315,main,Post index leakage estimator,0.6267608118595653,0.10247036177391333,-0.524290450085652,0.09374859134564102,-0.08127687726354307,0.2862176008113697,0
315,main,Oracle prospective estimator,0.6267608118595653,0.5652924369710187,-0.06146837488854662,0.10590242032648231,0.3577236931311134,0.772861180810924,1
316,main,Structured EHR estimator,0.6384934941572172,1.3091920884006363,0.670698594243419,0.1452688013350874,1.024465237783865,1.5939189390174076,0
316,main,Naive AI estimator,0.6384934941572172,0.0076681773243930515,-0.6308253168328242,0.08791103695568434,-0.16463745510874825,0.17997380975753433,0
316,main,ISE causal estimator,0.6384934941572172,0.42966977617166585,-0.20882371798555138,0.10223288793354728,0.2292933158219132,0.6300462365214186,0
316,main,Design erasure estimator,0.6384934941572172,0.7927502244472286,0.1542567302900114,0.12431682731600731,0.5490892429078543,1.036411205986603,1
316,main,Post index leakage estimator,0.6384934941572172,0.05159364358503225,-0.586899850572185,0.09510368089005128,-0.13480957095946827,0.23799685812953275,0
316,main,Oracle prospective estimator,0.6384934941572172,0.41615025307408354,-0.2223432410831337,0.10265718612888641,0.21494216826146617,0.6173583378867009,0
317,main,Structured EHR estimator,0.6280605987385486,1.3413796600143812,0.7133190612758327,0.1388405811940866,1.0692521208739716,1.613507199154791,0
317,main,Naive AI estimator,0.6280605987385486,0.1367112968163137,-0.4913493019222349,0.09029918345849468,-0.04027510276233587,0.31369769639496325,0
317,main,ISE causal estimator,0.6280605987385486,0.61442424690145,-0.013636351837098548,0.11214995494555294,0.39461033520816624,0.8342381585947338,1
317,main,Design erasure estimator,0.6280605987385486,0.9732633573368891,0.3452027585983405,0.1267109141777506,0.7249099655484978,1.2216167491252803,0
317,main,Post index leakage estimator,0.6280605987385486,0.1958377999497398,-0.43222279878880876,0.09544780174913103,0.00876010852144296,0.3829154913780366,0
317,main,Oracle prospective estimator,0.6280605987385486,0.6068055051712732,-0.021255093567275396,0.10945020853708808,0.39228309643858056,0.8213279139039658,1
318,main,Structured EHR estimator,0.6420888062031858,1.7250672730780363,1.0829784668748506,0.14156913341575983,1.447591771583147,2.0025427745729254,0
318,main,Naive AI estimator,0.6420888062031858,0.30633291363235915,-0.3357558925708266,0.09732727157391148,0.11557146134749266,0.49709436591722567,0
318,main,ISE causal estimator,0.6420888062031858,0.8866834312020436,0.24459462499885787,0.11611795695817306,0.6590922355640244,1.1142746268400627,0
318,main,Design erasure estimator,0.6420888062031858,1.2877651223870705,0.6456763161838848,0.13181254254544603,1.0294125389979962,1.5461177057761448,0
318,main,Post index leakage estimator,0.6420888062031858,0.34156178557224465,-0.3005270206309411,0.09958328316220849,0.146378550574316,0.5367450205701733,0
318,main,Oracle prospective estimator,0.6420888062031858,0.8705973897655584,0.2285085835623727,0.11357499026042277,0.6479904088551298,1.093204370675987,0
319,main,Structured EHR estimator,0.655577601308321,1.1328083673656417,0.47723076605732073,0.1305544907150726,0.8769215655640994,1.388695169167184,0
319,main,Naive AI estimator,0.655577601308321,0.0064006836263535176,-0.6491769176819675,0.09094945398740274,-0.17186024618895585,0.18466161344166288,0
319,main,ISE causal estimator,0.655577601308321,0.4221604740491862,-0.23341712725913477,0.10378553587957735,0.2187408237252146,0.6255801243731578,0
319,main,Design erasure estimator,0.655577601308321,0.8211328729664689,0.16555527165814787,0.12498957338597644,0.5761533091299551,1.0661124368029826,1
319,main,Post index leakage estimator,0.655577601308321,0.029579203778454348,-0.6259983975298666,0.1008878774560789,-0.1681610360354603,0.227319443592369,0
319,main,Oracle prospective estimator,0.655577601308321,0.421749932012298,-0.233827669296023,0.10299188924773948,0.2198858290867286,0.6236140349378674,0
320,main,Structured EHR estimator,0.6533003250359926,1.416576028940138,0.7632757039041453,0.13912156044945528,1.1438977704592055,1.6892542874210703,0
320,main,Naive AI estimator,0.6533003250359926,0.05188171197628363,-0.6014186130597089,0.10765690348502992,-0.159125818854375,0.26288924280694226,0
320,main,ISE causal estimator,0.6533003250359926,0.5707336742167737,-0.08256665081921888,0.12726779593441018,0.32128879418532974,0.8201785542482176,1
320,main,Design erasure estimator,0.6533003250359926,1.0280712593079069,0.3747709342719143,0.14573779246493862,0.7424251860766271,1.3137173325391867,0
320,main,Post index leakage estimator,0.6533003250359926,0.11211118323101325,-0.5411891418049793,0.11225556530103314,-0.10790972475901171,0.3321320912210382,0
320,main,Oracle prospective estimator,0.6533003250359926,0.5627960981728608,-0.09050422686313175,0.12879028383511845,0.31036714185602865,0.815225054489693,1
321,main,Structured EHR estimator,0.6391251253259473,1.549103028013588,0.9099779026876407,0.15051580242138105,1.254092055267681,1.844114000759495,0
321,main,Naive AI estimator,0.6391251253259473,0.24558130405334463,-0.3935438212726027,0.09956053336126305,0.05044265866526906,0.44071994944142023,0
321,main,ISE causal estimator,0.6391251253259473,0.7245011050624692,0.08537597973652189,0.11451674054019235,0.5000482936036922,0.9489539165212463,1
321,main,Design erasure estimator,0.6391251253259473,1.142684271704856,0.5035591463789086,0.13582743871419503,0.8764624918250337,1.4089060515846783,0
321,main,Post index leakage estimator,0.6391251253259473,0.25790469382800935,-0.381220431497938,0.10648208468179308,0.04919980785169489,0.4666095798043238,0
321,main,Oracle prospective estimator,0.6391251253259473,0.7153535618485268,0.07622843652257949,0.11394801902011036,0.4920154445691105,0.9386916791279432,1
322,main,Structured EHR estimator,0.658893887552612,1.606486261810044,0.9475923742574319,0.14001098272307322,1.3320647356728204,1.8809077879472675,0
322,main,Naive AI estimator,0.658893887552612,0.25955599703303245,-0.3993378905195796,0.09149438679554162,0.08022699891377089,0.438884995152294,0
322,main,ISE causal estimator,0.658893887552612,0.6733203061137923,0.01442641856118032,0.10853769763368323,0.4605864187517732,0.8860541934758115,1
322,main,Design erasure estimator,0.658893887552612,1.1422421799230005,0.48334829237038845,0.13142566778783876,0.8846478710588366,1.3998364887871644,0
322,main,Post index leakage estimator,0.658893887552612,0.30768849704980117,-0.35120539050281085,0.09453322751733922,0.12240337111581628,0.49297362298378605,0
322,main,Oracle prospective estimator,0.658893887552612,0.653051613077931,-0.005842274474680997,0.10773557419585285,0.44188988765405945,0.8642133385018026,1
323,main,Structured EHR estimator,0.648727936484851,1.0989157274757286,0.4501877909908776,0.13392667600793426,0.8364194425001774,1.3614120124512799,0
323,main,Naive AI estimator,0.648727936484851,0.035780427766112184,-0.6129475087187388,0.0870987140235346,-0.13493305172001563,0.20649390725223998,0
323,main,ISE causal estimator,0.648727936484851,0.47051466369474754,-0.17821327279010352,0.10320080118855673,0.2682410933651763,0.6727882340243188,1
323,main,Design erasure estimator,0.648727936484851,0.8556301767036638,0.20690224021881276,0.11903285079468555,0.6223257891460802,1.0889345642612476,1
323,main,Post index leakage estimator,0.648727936484851,0.049256782817403866,-0.5994711536674472,0.09452506629322623,-0.13601234711731952,0.23452591275212725,0
323,main,Oracle prospective estimator,0.648727936484851,0.44525554678756973,-0.20347238969728132,0.1036446204222171,0.2421120907600242,0.6483990028151152,0
324,main,Structured EHR estimator,0.6533802457312857,1.2342924253228904,0.5809121795916047,0.14465589260048792,0.9507668758259341,1.5178179748198466,0
324,main,Naive AI estimator,0.6533802457312857,0.0789738503635309,-0.5744063953677548,0.08850094090287369,-0.09448799380610153,0.25243569453316334,0
324,main,ISE causal estimator,0.6533802457312857,0.5590242540395086,-0.09435599169177711,0.10280270998574426,0.3575309424674499,0.7605175656115674,1
324,main,Design erasure estimator,0.6533802457312857,0.896983441410634,0.2436031956793483,0.12209688128190745,0.6576735540980955,1.1362933287231727,0
324,main,Post index leakage estimator,0.6533802457312857,0.05933501586292355,-0.5940452298683622,0.09850111870073686,-0.13372717679052068,0.25239720851636777,0
324,main,Oracle prospective estimator,0.6533802457312857,0.5576369980737218,-0.09574324765756392,0.1008528639492841,0.359965384733125,0.7553086114143186,1
325,main,Structured EHR estimator,0.6412247257107166,1.444212004856471,0.8029872791457544,0.14199380713726276,1.165904142867436,1.7225198668455062,0
325,main,Naive AI estimator,0.6412247257107166,0.04050417159888049,-0.6007205541118361,0.09913454073584835,-0.15379952824338228,0.23480787144114323,0
325,main,ISE causal estimator,0.6412247257107166,0.6016110003638526,-0.039613725346864026,0.11677981651228549,0.3727225599997731,0.8304994407279321,1
325,main,Design erasure estimator,0.6412247257107166,0.9640172690562365,0.3227925433455199,0.12983826432189424,0.7095342709853238,1.2185002671271492,0
325,main,Post index leakage estimator,0.6412247257107166,0.10253495592583496,-0.5386897697848817,0.10566762648457241,-0.10457359198392695,0.30964350383559686,0
325,main,Oracle prospective estimator,0.6412247257107166,0.5899878126462683,-0.05123691306444833,0.11638048925584094,0.3618820537048201,0.8180935715877166,1
326,main,Structured EHR estimator,0.6455222387647286,1.4208775014018584,0.7753552626371298,0.12382158046839194,1.1781872036838101,1.6635677991199067,0
326,main,Naive AI estimator,0.6455222387647286,0.21004519549594497,-0.4354770432687836,0.08812770372832761,0.03731489618842285,0.38277549480346706,0
326,main,ISE causal estimator,0.6455222387647286,0.7925244441834324,0.1470022054187038,0.10031718695672541,0.5959027577482505,0.9891461306186142,1
326,main,Design erasure estimator,0.6455222387647286,1.1006482520312548,0.45512601326652624,0.11183626588755259,0.8814491708916518,1.3198473331708578,0
326,main,Post index leakage estimator,0.6455222387647286,0.19408097700913424,-0.45144126175559435,0.0911048330328041,0.015515504264838192,0.3726464497534303,0
326,main,Oracle prospective estimator,0.6455222387647286,0.7769847701633767,0.13146253139864816,0.10052321698852223,0.5799592648658731,0.9740102754608804,1
327,main,Structured EHR estimator,0.6395205773727087,1.6872066413605553,1.0476860639878467,0.15423957058750645,1.3848970830090428,1.9895161997120678,0
327,main,Naive AI estimator,0.6395205773727087,0.25465180068194776,-0.38486877669076097,0.0912675366156055,0.07576742891536101,0.4335361724485345,0
327,main,ISE causal estimator,0.6395205773727087,0.7627097435415223,0.12318916616881359,0.12126399406453392,0.5250323151750358,1.0003871719080089,1
327,main,Design erasure estimator,0.6395205773727087,1.2153496120613492,0.5758290346886404,0.1402631732256619,0.9404337925390518,1.4902654315836465,0
327,main,Post index leakage estimator,0.6395205773727087,0.31484025375583485,-0.3246803236168739,0.09228092777576166,0.133969635315342,0.4957108721963277,0
327,main,Oracle prospective estimator,0.6395205773727087,0.7301656026914417,0.09064502531873297,0.11956479052132447,0.4958186132696457,0.9645125921132377,1
328,main,Structured EHR estimator,0.648347520680375,1.3889159613519386,0.7405684406715636,0.14796009106041474,1.0989141828735258,1.6789177398303514,0
328,main,Naive AI estimator,0.648347520680375,0.12363211897434337,-0.5247154017060317,0.09687106014551343,-0.06623515891086296,0.3134993968595497,0
328,main,ISE causal estimator,0.648347520680375,0.6614047055979044,0.013057184917529385,0.11509189633639512,0.43582458877857,0.8869848224172389,1
328,main,Design erasure estimator,0.648347520680375,1.0484084580408686,0.40006093736049353,0.1358325241180097,0.7821767107695696,1.3146402053121675,0
328,main,Post index leakage estimator,0.648347520680375,0.15198923195259298,-0.4963582887277821,0.11392378888964662,-0.0713013942711144,0.3752798581763004,0
328,main,Oracle prospective estimator,0.648347520680375,0.6505953481189778,0.0022478274386027453,0.11561474791527927,0.42399044220503046,0.8772002540329251,1
329,main,Structured EHR estimator,0.6548172462875601,1.5197492732663493,0.8649320269787892,0.1352136329341051,1.2547305527155035,1.7847679938171952,0
329,main,Naive AI estimator,0.6548172462875601,0.29421546920816005,-0.36060177707940005,0.09440584084765291,0.10918002114676034,0.47925091726955976,0
329,main,ISE causal estimator,0.6548172462875601,0.7369815224656414,0.08216427617808131,0.10732177688600675,0.5266308397690682,0.9473322051622146,1
329,main,Design erasure estimator,0.6548172462875601,1.0876392337725733,0.4328219874850132,0.12144079079059729,0.8496152838230027,1.325663183722144,0
329,main,Post index leakage estimator,0.6548172462875601,0.3448995634939985,-0.30991768279356163,0.09974873982461901,0.1493920334377452,0.5404070935502517,0
329,main,Oracle prospective estimator,0.6548172462875601,0.7141927434679667,0.05937549718040658,0.10834935517545287,0.5018280073240791,0.9265574796118543,1
330,main,Structured EHR estimator,0.6403729524444619,1.424365943950737,0.7839929915062751,0.13708918636383963,1.1556711386776113,1.6930607492238627,0
330,main,Naive AI estimator,0.6403729524444619,0.1670181209174202,-0.4733548315270417,0.0946653919540971,-0.018526047312610122,0.35256228914745047,0
330,main,ISE causal estimator,0.6403729524444619,0.5836305786957591,-0.056742373748702835,0.10621855966226885,0.37544220175771215,0.791818955633806,1
330,main,Design erasure estimator,0.6403729524444619,1.0078286193210766,0.3674556668766147,0.12874045267626702,0.7554973320755932,1.2601599065665599,0
330,main,Post index leakage estimator,0.6403729524444619,0.21134165820037806,-0.4290312942440838,0.10219483318276656,0.011039785162155591,0.41164353123860054,0
330,main,Oracle prospective estimator,0.6403729524444619,0.5746589052551132,-0.0657140471893487,0.10579225637338098,0.36730608276328647,0.7820117277469399,1
331,main,Structured EHR estimator,0.6278635386121724,1.4963341845028022,0.8684706458906298,0.12404754315996133,1.253200999909278,1.7394673690963265,0
331,main,Naive AI estimator,0.6278635386121724,0.2564537660535002,-0.3714097725586722,0.09519225903468659,0.06987693834551448,0.4430305937614859,0
331,main,ISE causal estimator,0.6278635386121724,0.8591269919539106,0.23126345334173826,0.1094114390100559,0.6446805714942011,1.0735734124136203,0
331,main,Design erasure estimator,0.6278635386121724,1.1207950518167413,0.49293151320456896,0.12020563666941139,0.885192003944695,1.3563980996887877,0
331,main,Post index leakage estimator,0.6278635386121724,0.24360495069829538,-0.384258587913877,0.09665468020397591,0.054161777498502595,0.43304812389808817,0
331,main,Oracle prospective estimator,0.6278635386121724,0.8314586276467364,0.20359508903456403,0.10792255528018314,0.6199304192975774,1.0429868359958954,1
332,main,Structured EHR estimator,0.647983628253011,1.3391210973382361,0.6911374690852251,0.14351379849678444,1.0578340522845386,1.6204081423919336,0
332,main,Naive AI estimator,0.647983628253011,0.2761627907533737,-0.37182083749963735,0.09548272323597633,0.08901665321086008,0.4633089282958873,0
332,main,ISE causal estimator,0.647983628253011,0.6480888460863059,0.00010521783329486833,0.11053806083327598,0.43143424685308496,0.8647434453195268,1
332,main,Design erasure estimator,0.647983628253011,1.0213671867043377,0.37338355845132665,0.12622121644425088,0.7739736024736059,1.2687607709350694,0
332,main,Post index leakage estimator,0.647983628253011,0.3291856514020362,-0.31879797685097483,0.09784711560590878,0.137405304814455,0.5209659979896174,0
332,main,Oracle prospective estimator,0.647983628253011,0.6415300110768877,-0.006453617176123361,0.10994361170477335,0.42604053213553195,0.8570194900182434,1
333,main,Structured EHR estimator,0.638599263550209,1.1746659488399762,0.5360666852897672,0.1424414566678251,0.8954806937710391,1.4538512039089133,0
333,main,Naive AI estimator,0.638599263550209,0.13627245092300633,-0.5023268126272027,0.08475278922587176,-0.029843015959702318,0.30238791780571495,0
333,main,ISE causal estimator,0.638599263550209,0.46016282017105437,-0.17843644337915465,0.10146849957169256,0.261284561010537,0.6590410793315717,1
333,main,Design erasure estimator,0.638599263550209,0.8638608337291587,0.22526157017894965,0.12184299757435031,0.6250485584834321,1.1026731089748854,1
333,main,Post index leakage estimator,0.638599263550209,0.19493659629653565,-0.44366266725367337,0.09050251626837069,0.017551664410529105,0.37232152818254216,0
333,main,Oracle prospective estimator,0.638599263550209,0.4577629929027074,-0.18083627064750163,0.10095259399700238,0.2598959086685827,0.6556300771368321,1
334,main,Structured EHR estimator,0.6407123346369412,1.3949512823597516,0.7542389477228104,0.14078356806054412,1.119015488961085,1.6708870757584182,0
334,main,Naive AI estimator,0.6407123346369412,0.08768131244917463,-0.5530310221877666,0.09981246732116784,-0.10795112350031436,0.28331374839866363,0
334,main,ISE causal estimator,0.6407123346369412,0.6725318866386875,0.03181955200174624,0.11472414040217935,0.44767257145041595,0.897391201826959,1
334,main,Design erasure estimator,0.6407123346369412,1.0603429938723175,0.41963065923537624,0.12364151016507602,0.8180056339487685,1.3026803537958664,0
334,main,Post index leakage estimator,0.6407123346369412,0.10419305662810664,-0.5365192780088346,0.1046815158704742,-0.10098271447802278,0.3093688277342361,0
334,main,Oracle prospective estimator,0.6407123346369412,0.6538386190226118,0.013126284385670539,0.11401267755686186,0.43037377101116253,0.8773034670340609,1
335,main,Structured EHR estimator,0.6432042012481961,1.1309015272582017,0.4876973260100056,0.13704534417366915,0.8622926526778102,1.3995104018385933,0
335,main,Naive AI estimator,0.6432042012481961,0.0500286001656584,-0.5931756010825378,0.08575569296210694,-0.1180525580400712,0.21810975837138802,0
335,main,ISE causal estimator,0.6432042012481961,0.49084511517961843,-0.15235908606857768,0.10239184347231749,0.2901571019738761,0.6915331283853607,1
335,main,Design erasure estimator,0.6432042012481961,0.7497899713214915,0.1065857700732954,0.12489730438612276,0.5049912547246909,0.9945886879182921,1
335,main,Post index leakage estimator,0.6432042012481961,0.0708263627127708,-0.5723778385354253,0.09481668291362423,-0.11501433579793267,0.25666706122347427,0
335,main,Oracle prospective estimator,0.6432042012481961,0.48063847876949056,-0.16256572247870554,0.10138389899484253,0.2819260367395992,0.679350920799382,1
336,main,Structured EHR estimator,0.6693540791572778,1.5127938591953998,0.8434397800381219,0.13758572582065878,1.2431258365869087,1.7824618818038909,0
336,main,Naive AI estimator,0.6693540791572778,0.09597034454110684,-0.573383734616171,0.08881260420934023,-0.07810235970920001,0.2700430487914137,0
336,main,ISE causal estimator,0.6693540791572778,0.7889723009586275,0.11961822180134962,0.10811156333623355,0.5770736368196097,1.0008709650976453,1
336,main,Design erasure estimator,0.6693540791572778,1.0982787088063013,0.42892462964902345,0.11886084847550284,0.8653114457943157,1.3312459718182867,0
336,main,Post index leakage estimator,0.6693540791572778,0.10478213683506346,-0.5645719423222144,0.0972838556073525,-0.08589422015534745,0.2954584938254744,0
336,main,Oracle prospective estimator,0.6693540791572778,0.7608629446990501,0.09150886554177229,0.10646783540061343,0.5521859873138478,0.9695399020842524,1
337,main,Structured EHR estimator,0.62924084742712,1.6264125185760907,0.9971716711489707,0.14401568028086326,1.3441417852255988,1.9086832519265826,0
337,main,Naive AI estimator,0.62924084742712,0.18867101809736095,-0.4405698293297591,0.10290101858776304,-0.01301497833465462,0.39035701452937654,0
337,main,ISE causal estimator,0.62924084742712,0.8691994644586619,0.23995861703154187,0.12135351225696324,0.631346580435014,1.1070523484823098,0
337,main,Design erasure estimator,0.62924084742712,1.2264788865154825,0.5972380390883625,0.13899733983400817,0.9540441004408265,1.4989136725901386,0
337,main,Post index leakage estimator,0.62924084742712,0.17684309066110138,-0.4523977567660187,0.10693541293133159,-0.03275031868430853,0.3864365000065113,0
337,main,Oracle prospective estimator,0.62924084742712,0.8543640798376746,0.22512323241055454,0.12140507298588366,0.6164101367853426,1.0923180228900065,1
338,main,Structured EHR estimator,0.6225895291540297,1.4071986640177752,0.7846091348637455,0.13068431849031598,1.151057399776756,1.6633399282587944,0
338,main,Naive AI estimator,0.6225895291540297,0.17608327114944525,-0.44650625800458443,0.07899064941593756,0.021261598294207623,0.33090494400468284,0
338,main,ISE causal estimator,0.6225895291540297,0.7258931488012994,0.10330361964726975,0.10306112962610459,0.5238933347341344,0.9278929628684645,1
338,main,Design erasure estimator,0.6225895291540297,1.0160146235368595,0.3934250943828298,0.11353803105670233,0.7934800826657229,1.238549164407996,0
338,main,Post index leakage estimator,0.6225895291540297,0.1918204130302971,-0.4307691161237326,0.08352925892456756,0.028103065538144678,0.3555377605224495,0
338,main,Oracle prospective estimator,0.6225895291540297,0.7082190282605956,0.08562949910656592,0.10285343585057014,0.5066262939934781,0.909811762527713,1
339,main,Structured EHR estimator,0.6592504724635089,1.4575429554876453,0.7982924830241365,0.14619159928668746,1.171007420885738,1.7440784900895527,0
339,main,Naive AI estimator,0.6592504724635089,0.18182122516362384,-0.477429247299885,0.08920862130698232,0.006972327401938511,0.3566701229253092,0
339,main,ISE causal estimator,0.6592504724635089,0.6297931834531469,-0.02945728901036193,0.1119245321208866,0.4104211004962092,0.8491652664100846,1
339,main,Design erasure estimator,0.6592504724635089,1.052131387184923,0.39288091472141407,0.1270809715705895,0.8030526829065675,1.3012100914632785,0
339,main,Post index leakage estimator,0.6592504724635089,0.21001085436860245,-0.4492396180949064,0.09256562493948378,0.028582229487214256,0.3914394792499907,0
339,main,Oracle prospective estimator,0.6592504724635089,0.6080155209820896,-0.05123495148141932,0.10998438394048043,0.39244612845874793,0.8235849135054312,1
340,main,Structured EHR estimator,0.6553251109202,1.4559988809518356,0.8006737700316356,0.15188702087965425,1.1583003200277133,1.7536974418759579,0
340,main,Naive AI estimator,0.6553251109202,0.02300831022179882,-0.6323168006984011,0.09539857887288253,-0.16397290436905093,0.2099895248126486,0
340,main,ISE causal estimator,0.6553251109202,0.6460507992827121,-0.00927431163748782,0.11767551586160178,0.41540678819397264,0.8766948103714516,1
340,main,Design erasure estimator,0.6553251109202,0.9316048500190194,0.2762797390988194,0.14050138923450337,0.6562221271193929,1.206987572918646,0
340,main,Post index leakage estimator,0.6553251109202,0.007947986062805655,-0.6473771248573943,0.10314197012454074,-0.19421027538129418,0.2101062475069055,0
340,main,Oracle prospective estimator,0.6553251109202,0.646198523187689,-0.00912658773251096,0.11690618514391238,0.41706240030562075,0.8753346460697573,1
341,main,Structured EHR estimator,0.633884309211058,1.246719052857747,0.612834743646689,0.13811633820348168,0.9760110299789229,1.517427075736571,0
341,main,Naive AI estimator,0.633884309211058,0.1927772620401077,-0.4411070471709503,0.09163448678013719,0.013173667951038803,0.3723808561291766,0
341,main,ISE causal estimator,0.633884309211058,0.6674307523391759,0.03354644312811794,0.10177679364653648,0.4679482367919644,0.8669132678863875,1
341,main,Design erasure estimator,0.633884309211058,0.8993099340544073,0.2654256248433493,0.12291497566646775,0.6583965817481305,1.140223286360684,0
341,main,Post index leakage estimator,0.633884309211058,0.1815730142852828,-0.45231129492577515,0.09926242805807751,-0.012981344708549114,0.3761273732791147,0
341,main,Oracle prospective estimator,0.633884309211058,0.6638016664461246,0.02991735723506661,0.10162755545283292,0.46461165775857205,0.8629916751336771,1
342,main,Structured EHR estimator,0.6565918381502549,1.626968108258259,0.9703762701080041,0.13918333901806312,1.3541687637828552,1.8997674527336628,0
342,main,Naive AI estimator,0.6565918381502549,0.06258748018672906,-0.5940043579635258,0.0936919019265292,-0.12104864758926816,0.2462236079627263,0
342,main,ISE causal estimator,0.6565918381502549,0.623457965584126,-0.033133872566128875,0.10741241582327193,0.412929630570513,0.833986300597739,1
342,main,Design erasure estimator,0.6565918381502549,1.1707756661325392,0.5141838279822843,0.11870703340661033,0.938109880655583,1.4034414516094955,0
342,main,Post index leakage estimator,0.6565918381502549,0.0851020482577795,-0.5714897898924753,0.09773134107533867,-0.10645138024988426,0.2766554767654433,0
342,main,Oracle prospective estimator,0.6565918381502549,0.6295964363658866,-0.026995401784368322,0.10609951507537249,0.4216413868181565,0.8375514859136166,1
343,main,Structured EHR estimator,0.6553585032461673,1.1622534612831692,0.5068949580370019,0.1451323207194141,0.8777941126731176,1.4467128098932207,0
343,main,Naive AI estimator,0.6553585032461673,0.11847462112224118,-0.5368838821239261,0.09844008004493104,-0.07446793576582365,0.311417178010306,0
343,main,ISE causal estimator,0.6553585032461673,0.647941902914196,-0.007416600331971335,0.10788375461878291,0.43648974386138145,0.8593940619670104,1
343,main,Design erasure estimator,0.6553585032461673,0.9494179575010838,0.29405945425491653,0.12644506052064058,0.7015856388806283,1.1972502761215393,0
343,main,Post index leakage estimator,0.6553585032461673,0.052423959052378996,-0.6029345441937883,0.10230017814427682,-0.14808439011040359,0.25293230821516155,0
343,main,Oracle prospective estimator,0.6553585032461673,0.6528014231845097,-0.0025570800616575573,0.10836435254492927,0.44040729219644836,0.8651955541725711,1
344,main,Structured EHR estimator,0.6469482890362755,1.488056888400626,0.8411085993643505,0.14749515378514577,1.1989663869817404,1.7771473898195116,0
344,main,Naive AI estimator,0.6469482890362755,0.15480073311305242,-0.4921475559232231,0.0997966164495922,-0.0408006351281483,0.35040210135425315,0
344,main,ISE causal estimator,0.6469482890362755,0.6999723403734747,0.05302405133719912,0.12217278857945753,0.4605136747577379,0.9394310059892115,1
344,main,Design erasure estimator,0.6469482890362755,0.9934729145117027,0.3465246254754272,0.13487282469047815,0.7291221781183655,1.2578236509050398,0
344,main,Post index leakage estimator,0.6469482890362755,0.18924457456359037,-0.4577037144726852,0.10412400694304873,-0.014838479044785136,0.39332762817196587,0
344,main,Oracle prospective estimator,0.6469482890362755,0.6621630620342737,0.015214772997998116,0.12109951503585904,0.4248080125639899,0.8995181115045574,1
345,main,Structured EHR estimator,0.626106691225101,1.3939304630470595,0.7678237718219585,0.14112447631922537,1.1173264894613777,1.6705344366327413,0
345,main,Naive AI estimator,0.626106691225101,0.25630066237703053,-0.36980602884807046,0.0939024905990239,0.07225178080294367,0.44034954395111736,0
345,main,ISE causal estimator,0.626106691225101,0.6548342714313875,0.028727580206286518,0.11530308660254138,0.4288402216904064,0.8808283211723686,1
345,main,Design erasure estimator,0.626106691225101,0.9833818298798565,0.35727513865475546,0.12927274071983028,0.7300072580689891,1.2367564016907238,0
345,main,Post index leakage estimator,0.626106691225101,0.31669566012211653,-0.30941103110298446,0.10012412498647073,0.12045237514863388,0.5129389450955992,0
345,main,Oracle prospective estimator,0.626106691225101,0.6417220777304804,0.015615386505379414,0.11436693986886687,0.4175628755875014,0.8658812798734594,1
346,main,Structured EHR estimator,0.6202473213275229,1.4274301228452815,0.8071828015177586,0.1415321790540907,1.1500270518992637,1.7048331937912993,0
346,main,Naive AI estimator,0.6202473213275229,0.12557912689517353,-0.4946681944323494,0.09286492900446192,-0.05643613395357183,0.3075943877439189,0
346,main,ISE causal estimator,0.6202473213275229,0.647684113804604,0.027436792477081084,0.10633570024923514,0.43926614131610314,0.8561020862931048,1
346,main,Design erasure estimator,0.6202473213275229,0.9912064297152949,0.370959108387772,0.13016389226352365,0.7360852008787886,1.2463276585518013,0
346,main,Post index leakage estimator,0.6202473213275229,0.15138247795769227,-0.46886484336983064,0.10348431191522516,-0.05144677339614903,0.35421172931153355,0
346,main,Oracle prospective estimator,0.6202473213275229,0.6386285544042312,0.018381233076708248,0.10484110889765486,0.43313998096482764,0.8441171278436347,1
347,main,Structured EHR estimator,0.6490834875365615,1.6674593572489496,1.0183758697123881,0.13338656514090327,1.406021689572779,1.92889702492512,0
347,main,Naive AI estimator,0.6490834875365615,0.21669891310133507,-0.4323845744352265,0.09356856168796328,0.03330453219292706,0.4000932940097431,0
347,main,ISE causal estimator,0.6490834875365615,0.8593036682213583,0.21022018068479675,0.10734339358322012,0.6489106167982468,1.0696967196444698,1
347,main,Design erasure estimator,0.6490834875365615,1.1308317770198408,0.4817482894832793,0.13269033200948382,0.8707587262812526,1.390904827758429,0
347,main,Post index leakage estimator,0.6490834875365615,0.21360915459222768,-0.43547433294433385,0.09706876983819482,0.023354365709365832,0.4038639434750895,0
347,main,Oracle prospective estimator,0.6490834875365615,0.8253516244362378,0.17626813689967624,0.10754475267461408,0.6145639091939942,1.0361393396784813,1
348,main,Structured EHR estimator,0.6313134377761292,1.5276656219459832,0.896352184169854,0.12872331292548048,1.2753679286120414,1.779963315279925,0
348,main,Naive AI estimator,0.6313134377761292,0.2530666061178542,-0.37824683165827505,0.09531483875457483,0.06624952215888752,0.4398836900768209,0
348,main,ISE causal estimator,0.6313134377761292,0.7635677521468257,0.13225431437069646,0.10738871007684664,0.5530858803962063,0.9740496238974451,1
348,main,Design erasure estimator,0.6313134377761292,1.186011020851916,0.5546975830757866,0.11898474028257618,0.9528009298980666,1.4192211118057652,0
348,main,Post index leakage estimator,0.6313134377761292,0.27187440409713926,-0.35943903367899,0.10153951167887387,0.07285696120654647,0.470891846987732,0
348,main,Oracle prospective estimator,0.6313134377761292,0.7343083439934116,0.10299490621728236,0.10716027062182186,0.5242742135746408,0.9443424744121824,1
349,main,Structured EHR estimator,0.647326850601375,1.5008035751405282,0.8534767245391532,0.1474225797236885,1.2118553188820989,1.7897518313989575,0
349,main,Naive AI estimator,0.647326850601375,0.11546375565458195,-0.5318630949467931,0.10047567618471816,-0.08146856966746563,0.3123960809766295,0
349,main,ISE causal estimator,0.647326850601375,0.5945957832477907,-0.05273106735358424,0.12185436725299288,0.3557612234319247,0.8334303430636567,1
349,main,Design erasure estimator,0.647326850601375,0.9261832120495341,0.2788563614481592,0.13706465866388215,0.6575364810683251,1.1948299430307432,0
349,main,Post index leakage estimator,0.647326850601375,0.1515404015751832,-0.49578644902619173,0.10304834660570181,-0.050434357771992344,0.35351516092235874,0
349,main,Oracle prospective estimator,0.647326850601375,0.5893102618573316,-0.05801658874404336,0.11935303532417424,0.3553783126219501,0.8232422110927131,1
350,main,Structured EHR estimator,0.6372848221786916,1.1865521968362256,0.549267374657534,0.13121386362516138,0.9293730241309093,1.443731369541542,0
350,main,Naive AI estimator,0.6372848221786916,0.18496056537657515,-0.4523242568021165,0.09793171065710951,-0.006985587511359498,0.37690671826450983,0
350,main,ISE causal estimator,0.6372848221786916,0.6323579377535755,-0.004926884425116129,0.10742263866178998,0.4218095659764671,0.8429063095306839,1
350,main,Design erasure estimator,0.6372848221786916,0.9468505256093723,0.3095657034306807,0.1272188923561328,0.6975014965913521,1.1961995546273925,0
350,main,Post index leakage estimator,0.6372848221786916,0.16969067045264954,-0.46759415172604213,0.09918201274767685,-0.02470607453279708,0.3640874154380962,0
350,main,Oracle prospective estimator,0.6372848221786916,0.6122024589729635,-0.025082363205728098,0.10757598363731423,0.40135353104382765,0.8230513869020994,1
351,main,Structured EHR estimator,0.6422156618404288,1.2701983589837273,0.6279826971432986,0.14507479215849778,0.9858517663530717,1.554544951614383,0
351,main,Naive AI estimator,0.6422156618404288,0.1461772537633254,-0.49603840807710337,0.09902866650028445,-0.04791893257723212,0.34027344010388294,0
351,main,ISE causal estimator,0.6422156618404288,0.5950736825561358,-0.04714197928429298,0.10717659120578558,0.38500756379279605,0.8051398013194755,1
351,main,Design erasure estimator,0.6422156618404288,1.006882202154591,0.3646665403141621,0.12356264626718849,0.7646994154709015,1.2490649888382803,0
351,main,Post index leakage estimator,0.6422156618404288,0.13693340987092714,-0.5052822519695016,0.10918199637774272,-0.07706330302944858,0.35093012277130287,0
351,main,Oracle prospective estimator,0.6422156618404288,0.5353135097641062,-0.10690215207632259,0.10686268658318153,0.3258626440610704,0.744764375467142,1
352,main,Structured EHR estimator,0.6202380581589116,1.1746686444531158,0.5544305862942042,0.12923864518492523,0.9213608998906624,1.4279763890155692,0
352,main,Naive AI estimator,0.6202380581589116,-0.033221298083784045,-0.6534593562426957,0.0888305382826379,-0.20732915311775432,0.14088655695018623,0
352,main,ISE causal estimator,0.6202380581589116,0.5715964446042252,-0.048641613554686436,0.10372006762619883,0.3683051120568755,0.774887777151575,1
352,main,Design erasure estimator,0.6202380581589116,0.8767517629157285,0.2565137047568169,0.12065111954587893,0.6402755686058058,1.1132279572256512,0
352,main,Post index leakage estimator,0.6202380581589116,-0.06995460063489595,-0.6901926587938076,0.09345032901605445,-0.25311724550636266,0.11320804423657077,0
352,main,Oracle prospective estimator,0.6202380581589116,0.5168216031332054,-0.10341645502570629,0.10351907657810624,0.3139242130401171,0.7197189932262936,1
353,main,Structured EHR estimator,0.6369173525852816,1.2809337419766404,0.6440163893913589,0.1308249254771016,1.0245168880415214,1.5373505959117595,0
353,main,Naive AI estimator,0.6369173525852816,0.10815562596421946,-0.5287617266210621,0.07964898558176237,-0.04795638577603478,0.2642676377044737,0
353,main,ISE causal estimator,0.6369173525852816,0.507104532434233,-0.12981282015104856,0.10243500912937548,0.3063319145406571,0.707877150327809,1
353,main,Design erasure estimator,0.6369173525852816,0.8140022304828348,0.17708487789755323,0.11087787271233016,0.5966815999666677,1.031322860999002,1
353,main,Post index leakage estimator,0.6369173525852816,0.15264650218599565,-0.48427085039928597,0.08345077044742115,-0.010917007890949793,0.3162100122629411,0
353,main,Oracle prospective estimator,0.6369173525852816,0.4902951873007056,-0.146622165284576,0.10095247307137159,0.2924283400808173,0.6881620345205939,1
354,main,Structured EHR estimator,0.6417686791897327,1.7157936783685517,1.0740249991788189,0.13285435938244738,1.455399133978955,1.9761882227581484,0
354,main,Naive AI estimator,0.6417686791897327,0.35130754696114963,-0.29046113222858305,0.10072353107084567,0.1538894260622921,0.5487256678600072,0
354,main,ISE causal estimator,0.6417686791897327,0.8670722317560093,0.22530355256627665,0.1153470673523467,0.6409919797454098,1.093152483766609,1
354,main,Design erasure estimator,0.6417686791897327,1.2995171744377394,0.6577484952480067,0.12538879444218717,1.0537551373310525,1.5452792115444263,0
354,main,Post index leakage estimator,0.6417686791897327,0.40792110285688343,-0.23384757633284925,0.10826096041426575,0.19572962044492256,0.6201125852688443,0
354,main,Oracle prospective estimator,0.6417686791897327,0.8211923610473169,0.17942368185758417,0.11264285672107761,0.6004123618740047,1.041972360220629,1
355,main,Structured EHR estimator,0.6602148731348336,1.6209632063003123,0.9607483331654787,0.137857476378699,1.3507625525980622,1.8911638600025624,0
355,main,Naive AI estimator,0.6602148731348336,0.38386878994709606,-0.27634608318773757,0.09324787175522409,0.20110296130685684,0.5666346185873352,0
355,main,ISE causal estimator,0.6602148731348336,0.8136758505032862,0.15346097736845254,0.1021797598421577,0.6134035212126571,1.0139481797939152,1
355,main,Design erasure estimator,0.6602148731348336,1.0915741744297978,0.43135930129496414,0.11656045031074411,0.8631156918207393,1.320032657038856,0
355,main,Post index leakage estimator,0.6602148731348336,0.43896893216185545,-0.22124594097297817,0.10172198865516124,0.23959383439773943,0.6383440299259715,0
355,main,Oracle prospective estimator,0.6602148731348336,0.8039416298264149,0.1437267566915813,0.10261994717253267,0.6028065333682509,1.005076726284579,1
356,main,Structured EHR estimator,0.6402058648167654,1.3324502397236424,0.692244374906877,0.14954190338937642,1.0393481090804646,1.6255523703668202,0
356,main,Naive AI estimator,0.6402058648167654,0.13184727609537172,-0.5083585887213937,0.09165609797790156,-0.047798675941315316,0.31149322813205876,0
356,main,ISE causal estimator,0.6402058648167654,0.6119468025442393,-0.02825906227252617,0.10773572964532387,0.40078477243940447,0.8231088326490741,1
356,main,Design erasure estimator,0.6402058648167654,0.9247002295664942,0.2844943647497288,0.1199297028881786,0.6896380119056642,1.1597624472273242,0
356,main,Post index leakage estimator,0.6402058648167654,0.17254158064622757,-0.46766428417053785,0.0957430747069968,-0.015114845779486158,0.3601980070719413,0
356,main,Oracle prospective estimator,0.6402058648167654,0.594471087409514,-0.045734777407251404,0.10764785009255246,0.3834813012281112,0.8054608735909169,1
357,main,Structured EHR estimator,0.6279441320054893,1.1728656521699699,0.5449215201644806,0.1360397982540244,0.9062276475920821,1.4395036567478576,0
357,main,Naive AI estimator,0.6279441320054893,-0.00015267794246620706,-0.6280968099479555,0.08935658162757268,-0.17529157793250866,0.17498622204757625,0
357,main,ISE causal estimator,0.6279441320054893,0.5151751978078,-0.1127689341976893,0.10080901001808833,0.31758953817234686,0.7127608574432531,1
357,main,Design erasure estimator,0.6279441320054893,0.7852042064493765,0.15726007444388723,0.12114718330982403,0.5477557271621214,1.0226526857366316,1
357,main,Post index leakage estimator,0.6279441320054893,-0.02961692406900123,-0.6575610560744904,0.10330123127671435,-0.23208733737136136,0.1728534892333589,0
357,main,Oracle prospective estimator,0.6279441320054893,0.5242877499223121,-0.10365638208317718,0.09990614164877545,0.3284717122907122,0.720103787553912,1
358,main,Structured EHR estimator,0.6324862195833945,1.3319408622807665,0.699454642697372,0.12862175747835872,1.0798422176231834,1.5840395069383495,0
358,main,Naive AI estimator,0.6324862195833945,0.041990727128872876,-0.5904954924545216,0.09327893864907033,-0.14083599262330498,0.2248174468810507,0
358,main,ISE causal estimator,0.6324862195833945,0.552680037146372,-0.07980618243702242,0.11155505468282328,0.33403212996803844,0.7713279443247056,1
358,main,Design erasure estimator,0.6324862195833945,0.9903606541198113,0.3578744345364169,0.12582445516869933,0.7437447219891606,1.236976586250462,0
358,main,Post index leakage estimator,0.6324862195833945,0.10895508792099727,-0.5235311316623972,0.09941005096505005,-0.08588861197050084,0.30379878781249536,0
358,main,Oracle prospective estimator,0.6324862195833945,0.5560093549839924,-0.07647686459940206,0.11094912939679426,0.33854906136627566,0.7734696486017092,1
359,main,Structured EHR estimator,0.6501955653195258,1.3189663911298113,0.6687708258102855,0.13256350382345825,1.059141923635833,1.5787908586237895,0
359,main,Naive AI estimator,0.6501955653195258,0.16458140760258597,-0.48561415771693983,0.08370905396427769,0.0005116618326017064,0.3286511533725702,0
359,main,ISE causal estimator,0.6501955653195258,0.6467120414020088,-0.0034835239175170507,0.10384661671352209,0.44317267264350546,0.8502514101605121,1
359,main,Design erasure estimator,0.6501955653195258,1.0956771672530525,0.4454816019335267,0.11868850431739124,0.8630476987909657,1.3283066357151394,0
359,main,Post index leakage estimator,0.6501955653195258,0.1741727073063807,-0.47602285801314514,0.09267689690821325,-0.0074740106337172485,0.3558194252464787,0
359,main,Oracle prospective estimator,0.6501955653195258,0.6250070714959512,-0.025188493823574576,0.10424259451530737,0.4206915862459488,0.8293225567459537,1
360,main,Structured EHR estimator,0.6506882057444651,1.615632939800414,0.9649447340559488,0.12672189575663703,1.3672580241174053,1.8640078554834225,0
360,main,Naive AI estimator,0.6506882057444651,0.21806461931815788,-0.43262358642630716,0.09784820330752111,0.026282140835416495,0.40984709780089923,0
360,main,ISE causal estimator,0.6506882057444651,0.8274027268836511,0.17671452113918606,0.1064133367322828,0.6188325868883768,1.0359728668789254,1
360,main,Design erasure estimator,0.6506882057444651,1.1587336653213591,0.5080454595768941,0.12092641141618392,0.9217178989456387,1.3957494316970795,0
360,main,Post index leakage estimator,0.6506882057444651,0.2432828040480078,-0.4074054016964572,0.1022340309031321,0.04290410347786891,0.4436615046181467,0
360,main,Oracle prospective estimator,0.6506882057444651,0.8142672654252948,0.16357905968082975,0.1054459636948401,0.6075931765834082,1.0209413542671815,1
361,main,Structured EHR estimator,0.6550529519379894,1.3407303251563578,0.6856773732183684,0.1366990110760161,1.0728002634473663,1.6086603868653493,0
361,main,Naive AI estimator,0.6550529519379894,0.10914125376875249,-0.5459116981692369,0.09224262054656684,-0.07165428250251853,0.2899367900400235,0
361,main,ISE causal estimator,0.6550529519379894,0.6610832448314417,0.006030292893452249,0.10684748235758246,0.45166217941058007,0.8705043102523032,1
361,main,Design erasure estimator,0.6550529519379894,1.1047415037175075,0.44968855177951805,0.12572406581661705,0.8583223347169381,1.351160672718077,0
361,main,Post index leakage estimator,0.6550529519379894,0.1307504561459194,-0.52430249579207,0.09541067196387772,-0.05625446090328093,0.3177553731951197,0
361,main,Oracle prospective estimator,0.6550529519379894,0.6583858274071472,0.0033328754691578366,0.10589604314535152,0.45082958284225827,0.8659420719720362,1
362,main,Structured EHR estimator,0.6372166863820813,1.706095541402927,1.068878855020846,0.13908591610141402,1.4334871458441556,1.9787039369616986,0
362,main,Naive AI estimator,0.6372166863820813,0.17079706688779178,-0.4664196194942895,0.0921183458653226,-0.009754891008240507,0.35134902478382407,0
362,main,ISE causal estimator,0.6372166863820813,0.7732731593602971,0.13605647297821577,0.11662915901141875,0.5446800076979164,1.0018663110226778,1
362,main,Design erasure estimator,0.6372166863820813,1.0692439107744196,0.4320272243923383,0.12841799453121,0.817544641493248,1.320943180055591,0
362,main,Post index leakage estimator,0.6372166863820813,0.2429996307478993,-0.39421705563418197,0.0971188165571411,0.05264675029590274,0.4333525111998958,0
362,main,Oracle prospective estimator,0.6372166863820813,0.7631659850850301,0.1259492987029488,0.11358043581281244,0.5405483308919177,0.9857836392781425,1
363,main,Structured EHR estimator,0.6536606174046243,1.3420427861836297,0.6883821687790054,0.14707515852576908,1.0537754754731223,1.630310096894137,0
363,main,Naive AI estimator,0.6536606174046243,0.04809234185417593,-0.6055682755504485,0.09629563268544494,-0.14064709820929616,0.23683178191764803,0
363,main,ISE causal estimator,0.6536606174046243,0.6677986160906629,0.0141379986860386,0.11795401113830536,0.43660875425958445,0.8989884779217414,1
363,main,Design erasure estimator,0.6536606174046243,1.0257562036780357,0.3720955862734113,0.13356439581668186,0.7639699878773392,1.2875424194787322,0
363,main,Post index leakage estimator,0.6536606174046243,0.05191507010915993,-0.6017455472954644,0.10323033030522417,-0.15041637728907944,0.2542465175073993,0
363,main,Oracle prospective estimator,0.6536606174046243,0.6490556676248994,-0.004604949779724921,0.11631720279817832,0.4210739501404699,0.8770373851093289,1
364,main,Structured EHR estimator,0.6187105017155162,1.236423957715541,0.6177134560000247,0.12724306776012395,0.987027544905698,1.4858203705253838,0
364,main,Naive AI estimator,0.6187105017155162,0.16174847676644752,-0.4569620249490687,0.08908369895802355,-0.01285557319127864,0.3363525267241737,0
364,main,ISE causal estimator,0.6187105017155162,0.6701566516090576,0.05144614989354135,0.10226718533093532,0.46971296836042437,0.8706003348576907,1
364,main,Design erasure estimator,0.6187105017155162,0.9932926777210598,0.37458217600554355,0.11445827070595199,0.7689544671373939,1.2176308883047258,0
364,main,Post index leakage estimator,0.6187105017155162,0.12254173902858886,-0.49616876268692733,0.09712657224146186,-0.06782634256467637,0.31290982062185413,0
364,main,Oracle prospective estimator,0.6187105017155162,0.6572457228890115,0.03853522117349528,0.10153974565257089,0.45822782140997254,0.8562636243680505,1
365,main,Structured EHR estimator,0.6332287451627091,1.4079334962449608,0.7747047510822517,0.14073165413801292,1.1320994541344556,1.683767538355466,0
365,main,Naive AI estimator,0.6332287451627091,0.07213617794992062,-0.5610925672127884,0.09159493984245941,-0.1073899041412998,0.25166226004114106,0
365,main,ISE causal estimator,0.6332287451627091,0.6948373395882826,0.06160859442557354,0.10316932577336284,0.4926254610724915,0.8970492181040738,1
365,main,Design erasure estimator,0.6332287451627091,0.999604480277355,0.36637573511464594,0.12534380409553417,0.753930624250108,1.245278336304602,0
365,main,Post index leakage estimator,0.6332287451627091,0.06189629988886864,-0.5713324452738404,0.09703326850599607,-0.12828890638288365,0.2520815061606209,0
365,main,Oracle prospective estimator,0.6332287451627091,0.6798468008254179,0.046618055662708824,0.10330854088866187,0.4773620606836407,0.8823315409671952,1
366,main,Structured EHR estimator,0.6549725597694236,1.3370005085317702,0.6820279487623466,0.15376096246532625,1.0356290220997308,1.6383719949638096,0
366,main,Naive AI estimator,0.6549725597694236,0.028422464038929472,-0.6265500957304941,0.10071291121084693,-0.1689748419343305,0.22581977001218945,0
366,main,ISE causal estimator,0.6549725597694236,0.6814305100025365,0.026457950233112926,0.11872372250721512,0.4487320138883949,0.9141290061166781,1
366,main,Design erasure estimator,0.6549725597694236,0.9949095866117649,0.3399370268423413,0.13401732764187027,0.7322356244336992,1.2575835487898306,0
366,main,Post index leakage estimator,0.6549725597694236,0.022251341192477184,-0.6327212185769464,0.10528170020570646,-0.18410079121070747,0.22860347359566183,0
366,main,Oracle prospective estimator,0.6549725597694236,0.6734233512507284,0.018450791481304796,0.11919928238485177,0.4397927577764189,0.9070539447250379,1
367,main,Structured EHR estimator,0.6490990126308865,1.326853384953202,0.6777543723223155,0.14137670245550094,1.0497550481404203,1.6039517217659838,0
367,main,Naive AI estimator,0.6490990126308865,0.18054982686997112,-0.4685491857609154,0.0912531207943755,0.0016937101129951282,0.3594059436269471,0
367,main,ISE causal estimator,0.6490990126308865,0.6829373228403082,0.03383831020942163,0.12148712641772409,0.444822555061569,0.9210520906190474,1
367,main,Design erasure estimator,0.6490990126308865,0.9523064195134968,0.3032074068826103,0.133874818303256,0.6899117756391151,1.2147010633878785,0
367,main,Post index leakage estimator,0.6490990126308865,0.22843192231780504,-0.42066709031308147,0.09375100662927863,0.04467994932441893,0.41218389531119115,0
367,main,Oracle prospective estimator,0.6490990126308865,0.661226531214729,0.012127518583842423,0.11944606138490178,0.42711225090032146,0.8953408115291365,1
368,main,Structured EHR estimator,0.639278246789308,1.2108070200054903,0.5715287732161823,0.13084107342077012,0.9543585161007809,1.4672555239101999,0
368,main,Naive AI estimator,0.639278246789308,0.08663642293183878,-0.5526418238574692,0.09562189928031548,-0.10078249965757956,0.2740553455212571,0
368,main,ISE causal estimator,0.639278246789308,0.5178989999999107,-0.12137924678939727,0.10433165121365348,0.3134089636211499,0.7223890363786716,1
368,main,Design erasure estimator,0.639278246789308,0.8828904135657949,0.2436121667764869,0.1255827188692168,0.63674828458213,1.1290325425494598,1
368,main,Post index leakage estimator,0.639278246789308,0.16892702710196292,-0.47035121968734506,0.10224561855299348,-0.0314743852619043,0.36932843946583016,0
368,main,Oracle prospective estimator,0.639278246789308,0.504386362591652,-0.13489188419765596,0.10324217134138204,0.3020317067625432,0.7067410184207609,1
369,main,Structured EHR estimator,0.6343125326507688,1.4961578434901868,0.861845310839418,0.15669963476397697,1.1890265593527918,1.8032891276275818,0
369,main,Naive AI estimator,0.6343125326507688,0.12152079648710114,-0.5127917361636677,0.10527286157218177,-0.08481401219437514,0.3278556051685774,0
369,main,ISE causal estimator,0.6343125326507688,0.8409628197850268,0.20665028713425804,0.125739898721492,0.5945126182909025,1.087413021279151,1
369,main,Design erasure estimator,0.6343125326507688,1.1891828124473363,0.5548702797965674,0.14187614454158215,0.9111055691458352,1.4672600557488373,0
369,main,Post index leakage estimator,0.6343125326507688,0.09559213181812837,-0.5387204008326405,0.11010250469777519,-0.120208777389511,0.3113930410257677,0
369,main,Oracle prospective estimator,0.6343125326507688,0.8453822822353895,0.21106974958462066,0.12462572843477378,0.6011158545032329,1.089648709967546,1
370,main,Structured EHR estimator,0.6312655373551873,1.3459441736455011,0.7146786362903138,0.15643450459491118,1.0393325446394752,1.652555802651527,0
370,main,Naive AI estimator,0.6312655373551873,0.14555697155788982,-0.4857085657972975,0.10031632109081416,-0.05106301778010594,0.34217696089588556,0
370,main,ISE causal estimator,0.6312655373551873,0.6249924939726962,-0.006273043382491128,0.10395233400899516,0.42124591931506566,0.8287390686303266,1
370,main,Design erasure estimator,0.6312655373551873,1.0038521305981778,0.3725865932429905,0.13327401798290286,0.7426350553516882,1.2650692058446675,0
370,main,Post index leakage estimator,0.6312655373551873,0.11287683690065224,-0.5183887004545351,0.11045044592569189,-0.10360603711370385,0.3293597109150083,0
370,main,Oracle prospective estimator,0.6312655373551873,0.6150716345866122,-0.01619390276857513,0.10521106875094939,0.4088579398347514,0.821285329338473,1
371,main,Structured EHR estimator,0.6381661039678829,1.277291134047494,0.6391250300796111,0.13961912742975552,1.003637644285173,1.5509446238098148,0
371,main,Naive AI estimator,0.6381661039678829,-0.08308970907237703,-0.7212558130402599,0.09764662205826401,-0.27447708830657447,0.10829767016182043,0
371,main,ISE causal estimator,0.6381661039678829,0.41279096339579835,-0.22537514057208452,0.1090219206860496,0.19910799885114114,0.6264739279404555,0
371,main,Design erasure estimator,0.6381661039678829,0.748150275462543,0.10998417149466011,0.13681373113904907,0.4799953624300068,1.0163051884950791,1
371,main,Post index leakage estimator,0.6381661039678829,-0.03891787687619215,-0.6770839808440751,0.10106044561363378,-0.23699635027891436,0.15916059652653008,0
371,main,Oracle prospective estimator,0.6381661039678829,0.4095504606806103,-0.22861564328727257,0.10754354398272581,0.1987651144744677,0.6203358068867528,0
372,main,Structured EHR estimator,0.6434875586348014,1.5252708734820102,0.8817833148472087,0.1492235932347849,1.2327926307418318,1.8177491162221886,0
372,main,Naive AI estimator,0.6434875586348014,0.1399362230384065,-0.503551335596395,0.1064787384834684,-0.06876210438919156,0.34863455046600456,0
372,main,ISE causal estimator,0.6434875586348014,0.7107102010634432,0.06722264242864173,0.11755069137450681,0.48031084596940987,0.9411095561574765,1
372,main,Design erasure estimator,0.6434875586348014,1.1438865697930303,0.5003990111582288,0.1359479357015044,0.8774286158180816,1.410344523767979,0
372,main,Post index leakage estimator,0.6434875586348014,0.1624117775098831,-0.48107578112491833,0.11249480541219477,-0.058078041098018646,0.38290159611778485,0
372,main,Oracle prospective estimator,0.6434875586348014,0.6813343878765932,0.037846829241791724,0.11783317722565578,0.4503813605143079,0.9122874152388785,1
373,main,Structured EHR estimator,0.6376393290206147,1.5888459606072085,0.9512066315865938,0.1391201556580493,1.3161704555174318,1.8615214656969852,0
373,main,Naive AI estimator,0.6376393290206147,0.27506156404215687,-0.36257776497845784,0.08788612632369254,0.1028047564477195,0.44731837163659427,0
373,main,ISE causal estimator,0.6376393290206147,0.7081835177100467,0.07054418868943202,0.10627436179525179,0.49988576859135325,0.9164812668287402,1
373,main,Design erasure estimator,0.6376393290206147,1.0486860807917866,0.4110467517711719,0.12070350852434579,0.8121072040840689,1.2852649574995043,0
373,main,Post index leakage estimator,0.6376393290206147,0.29563221840679504,-0.34200711061381966,0.09185686540841588,0.11559276220629991,0.4756716746072902,0
373,main,Oracle prospective estimator,0.6376393290206147,0.7012114295722812,0.06357210055166651,0.10530804477001943,0.49480766182304314,0.9076151973215193,1
374,main,Structured EHR estimator,0.6576313302198592,1.2910792896064565,0.6334479593865973,0.13005530517229386,1.0361708914687604,1.5459876877441525,0
374,main,Naive AI estimator,0.6576313302198592,0.16119759768813982,-0.4964337325317194,0.078166428070786,0.007991398669399269,0.31440379670688035,0
374,main,ISE causal estimator,0.6576313302198592,0.5844179583254252,-0.073213371894434,0.10196340051455827,0.384569693316891,0.7842662233339595,1
374,main,Design erasure estimator,0.6576313302198592,0.8924655597882003,0.2348342295683411,0.1162491162024167,0.6646172920314636,1.120313827544937,0
374,main,Post index leakage estimator,0.6576313302198592,0.21023342686298027,-0.4473979033568789,0.08619306473190848,0.04129501998843965,0.3791718337375209,0
374,main,Oracle prospective estimator,0.6576313302198592,0.5499316975484354,-0.1076996326714238,0.10019052960644771,0.3535582595197979,0.7463051355770729,1
375,main,Structured EHR estimator,0.6589876992942889,1.5389533842755287,0.8799656849812398,0.15287005965938066,1.2393280673431426,1.838578701207915,0
375,main,Naive AI estimator,0.6589876992942889,0.26836269201944934,-0.39062500727483956,0.11098942807555191,0.05082341299136761,0.4859019710475311,0
375,main,ISE causal estimator,0.6589876992942889,0.7506367814254739,0.09164908213118494,0.13008021627559727,0.49567955752530324,1.0055940053256445,1
375,main,Design erasure estimator,0.6589876992942889,1.1595126110831797,0.5005249117888908,0.1399008789005184,0.8853068884381636,1.4337183337281958,0
375,main,Post index leakage estimator,0.6589876992942889,0.31083696708077757,-0.34815073221351134,0.11602345258335373,0.08343100001740428,0.5382429341441508,0
375,main,Oracle prospective estimator,0.6589876992942889,0.7444059738066547,0.08541827451236583,0.13028210231886006,0.489053053261689,0.9997588943516205,1
376,main,Structured EHR estimator,0.634818022781864,1.3022723056876218,0.6674542829057577,0.13212668944958778,1.0433039943664297,1.5612406170088138,0
376,main,Naive AI estimator,0.634818022781864,0.22550915590712442,-0.40930886687473966,0.09638521431519691,0.03659413584933849,0.4144241759649103,0
376,main,ISE causal estimator,0.634818022781864,0.7230288229588774,0.08821080017701333,0.10399024631739803,0.5192079401767773,0.9268497057409775,1
376,main,Design erasure estimator,0.634818022781864,1.10333564429352,0.468517621511656,0.11680609686130865,0.874395694445355,1.332275594141685,0
376,main,Post index leakage estimator,0.634818022781864,0.23814548885425585,-0.3966725339276082,0.10101093678634536,0.04016405275301896,0.43612692495549277,0
376,main,Oracle prospective estimator,0.634818022781864,0.6970391601584704,0.062221137376606395,0.10253888720295706,0.4960629412406746,0.8980153790762663,1
377,main,Structured EHR estimator,0.6455280342431996,1.5942115473528564,0.9486835131096568,0.13598285516414432,1.3276851512311336,1.8607379434745792,0
377,main,Naive AI estimator,0.6455280342431996,0.29329593563709394,-0.35223209860610566,0.09343324468371095,0.1101667760570205,0.47642509521716736,0
377,main,ISE causal estimator,0.6455280342431996,0.8141655662766243,0.1686375320334247,0.11216790059038584,0.5943164811194681,1.0340146514337805,1
377,main,Design erasure estimator,0.6455280342431996,1.1587644788533829,0.5132364446101833,0.12567723682684395,0.9124370946727687,1.405091863033997,0
377,main,Post index leakage estimator,0.6455280342431996,0.34658362089764466,-0.29894441334555494,0.09939980795768877,0.15175999730057468,0.5414072444947147,0
377,main,Oracle prospective estimator,0.6455280342431996,0.806570503940184,0.16104246969698444,0.1106637790116569,0.5896694970773365,1.0234715108030317,1
378,main,Structured EHR estimator,0.6482878544090842,1.1030550244159294,0.4547671700068452,0.12941698486844666,0.849397734073774,1.3567123147580848,0
378,main,Naive AI estimator,0.6482878544090842,0.10909519385073495,-0.5391926605583492,0.08096070286139423,-0.049587783757597745,0.2677781714590676,0
378,main,ISE causal estimator,0.6482878544090842,0.6574820030500164,0.009194148640932154,0.1016789959264588,0.4581911710341571,0.8567728350658756,1
378,main,Design erasure estimator,0.6482878544090842,1.0191450970223563,0.37085724261327213,0.11374998620277388,0.7961951240649195,1.242095069979793,0
378,main,Post index leakage estimator,0.6482878544090842,0.07005876542601769,-0.5782290889830666,0.08634691159547388,-0.09918118130111112,0.2392987121531465,0
378,main,Oracle prospective estimator,0.6482878544090842,0.6340357223131737,-0.014252132095910475,0.10058392627060905,0.43689122682278003,0.8311802178035674,1
379,main,Structured EHR estimator,0.6603862590875896,1.3122820982910155,0.6518958392034259,0.14837487899277657,1.0214673354651733,1.6030968611168577,0
379,main,Naive AI estimator,0.6603862590875896,0.07818292152495948,-0.5822033375626301,0.09147594787203217,-0.10110993630422357,0.25747577935414256,0
379,main,ISE causal estimator,0.6603862590875896,0.6027469008818962,-0.057639358205693436,0.12085931788320495,0.3658626378308145,0.8396311639329779,1
379,main,Design erasure estimator,0.6603862590875896,0.9536222968666516,0.29323603777906193,0.13846835863944432,0.6822243139333407,1.2250202797999625,0
379,main,Post index leakage estimator,0.6603862590875896,0.11911100985576542,-0.5412752492318242,0.09603454415075911,-0.06911669667972245,0.3073387163912533,0
379,main,Oracle prospective estimator,0.6603862590875896,0.5768235695947573,-0.0835626894928323,0.11965687875895997,0.3422960872271958,0.8113510519623188,1
380,main,Structured EHR estimator,0.6330913555139739,1.3007215618710406,0.6676302063570667,0.13993837799740869,1.0264423409961196,1.5750007827459616,0
380,main,Naive AI estimator,0.6330913555139739,0.18898126349858307,-0.4441100920153908,0.09436447446515003,0.00402689354688901,0.37393563345027714,0
380,main,ISE causal estimator,0.6330913555139739,0.7279990428838521,0.0949076873698782,0.11705746878553709,0.4985664040641994,0.9574316817035048,1
380,main,Design erasure estimator,0.6330913555139739,1.0494299249992167,0.41633856948524284,0.13267979528551124,0.7893775262396148,1.3094823237588187,0
380,main,Post index leakage estimator,0.6330913555139739,0.20168588505827936,-0.43140547045569455,0.09716955125983108,0.011233564589010453,0.3921382055275483,0
380,main,Oracle prospective estimator,0.6330913555139739,0.7088071639076042,0.07571580839363035,0.11734934416176641,0.47880244935054206,0.9388118784646664,1
381,main,Structured EHR estimator,0.6502914209811792,1.4799434691767626,0.8296520481955834,0.14484140005595178,1.196054325067097,1.7638326132864282,0
381,main,Naive AI estimator,0.6502914209811792,0.16595764684029515,-0.4843337741408841,0.08590827814592336,-0.0024225783257146305,0.33433787200630494,0
381,main,ISE causal estimator,0.6502914209811792,0.6049665425546763,-0.0453248784265029,0.11070839618927139,0.38797808602370437,0.8219549990856483,1
381,main,Design erasure estimator,0.6502914209811792,1.1200033352759253,0.4697119142947461,0.12682677095498085,0.8714228642041628,1.3685838063476878,0
381,main,Post index leakage estimator,0.6502914209811792,0.2301855133227931,-0.42010590765838607,0.08979964258072963,0.054178213864563035,0.40619281278102315,0
381,main,Oracle prospective estimator,0.6502914209811792,0.6227402822034234,-0.027551138777755835,0.11119709759657569,0.40479397091413505,0.8406865934927117,1
382,main,Structured EHR estimator,0.6270979690363839,1.3646619383738194,0.7375639693374355,0.13993202125268853,1.09039517671855,1.6389287000290889,0
382,main,Naive AI estimator,0.6270979690363839,0.21689929445160408,-0.4101986745847799,0.09553607006489889,0.029648597124402265,0.4041499917788059,0
382,main,ISE causal estimator,0.6270979690363839,0.7011084288841845,0.07401045984780052,0.10812298266640259,0.48918738285803537,0.9130294749103336,1
382,main,Design erasure estimator,0.6270979690363839,0.9630807068179921,0.33598273778160814,0.12769674827059846,0.7127950802076191,1.213366333428365,0
382,main,Post index leakage estimator,0.6270979690363839,0.23884518462065374,-0.3882527844157302,0.10232646626011234,0.03828531075083355,0.43940505849047395,0
382,main,Oracle prospective estimator,0.6270979690363839,0.6770249451997831,0.04992697616339914,0.10717790979840833,0.4669562419949027,0.8870936484046634,1
383,main,Structured EHR estimator,0.630358355539731,1.5274241357922809,0.8970657802525499,0.1488347908406497,1.2357079457446074,1.8191403258399543,0
383,main,Naive AI estimator,0.630358355539731,0.24280428494843095,-0.3875540705913,0.09049834153156787,0.06542753554655795,0.42018103435030396,0
383,main,ISE causal estimator,0.630358355539731,0.7700957158843896,0.13973736034465867,0.10318007676767349,0.5678627654197496,0.9723286663490297,1
383,main,Design erasure estimator,0.630358355539731,1.0999181265303568,0.46955977099062585,0.11938895273867492,0.865915779162554,1.3339204738981596,0
383,main,Post index leakage estimator,0.630358355539731,0.2545374699184286,-0.37582088562130234,0.10089300481880728,0.05678718047356637,0.4522877593632909,0
383,main,Oracle prospective estimator,0.630358355539731,0.7589029373487574,0.1285445818090264,0.10272639407162823,0.557559204968366,0.9602466697291487,1
384,main,Structured EHR estimator,0.6629770938078732,1.1389489269005535,0.4759718330926803,0.14807500939519677,0.8487219084859678,1.4291759453151391,0
384,main,Naive AI estimator,0.6629770938078732,0.07177891008935916,-0.5911981837185141,0.09553043587188983,-0.11546074421954491,0.2590185643982632,0
384,main,ISE causal estimator,0.6629770938078732,0.38283677456230863,-0.28014031924556454,0.11329674625966969,0.16077515189335603,0.6048983972312613,0
384,main,Design erasure estimator,0.6629770938078732,0.8492318412956503,0.18625474748777715,0.1304079521299503,0.5936322551209477,1.1048314274703528,1
384,main,Post index leakage estimator,0.6629770938078732,0.10123370974465029,-0.5617433840632229,0.09970519404811118,-0.0941884705896476,0.2966558900789482,0
384,main,Oracle prospective estimator,0.6629770938078732,0.34954272568903555,-0.3134343681188376,0.11225567645348052,0.12952159984021375,0.5695638515378574,0
385,main,Structured EHR estimator,0.634085524251734,1.5207670265258946,0.8866815022741605,0.15002964303027552,1.2267089261865545,1.8148251268652347,0
385,main,Naive AI estimator,0.634085524251734,0.243894980104176,-0.39019054414755805,0.0964302953368297,0.05489160124398981,0.43289835896436224,0
385,main,ISE causal estimator,0.634085524251734,0.7382978692452401,0.10421234499350607,0.11740119723572091,0.5081915226632271,0.9684042158272531,1
385,main,Design erasure estimator,0.634085524251734,1.2073432296016067,0.5732577053498726,0.1235817514409066,0.9651229967774297,1.4495634624257836,0
385,main,Post index leakage estimator,0.634085524251734,0.2736239777045239,-0.36046154654721013,0.10135371962793298,0.07497068723377526,0.47227726817527255,0
385,main,Oracle prospective estimator,0.634085524251734,0.7192378113650003,0.08515228711326628,0.11702001022584803,0.4898785913223382,0.9485970314076624,1
386,main,Structured EHR estimator,0.6538856071074662,1.1054091613161305,0.4515235542086643,0.14329790342787038,0.8245452705975046,1.3862730520347566,0
386,main,Naive AI estimator,0.6538856071074662,0.014177191959994343,-0.6397084151474719,0.09698213376604235,-0.17590779022144867,0.20426217414143735,0
386,main,ISE causal estimator,0.6538856071074662,0.42979774635772966,-0.22408786074973658,0.11061891701865632,0.21298466900116328,0.646610823714296,0
386,main,Design erasure estimator,0.6538856071074662,0.6782264574382344,0.02434085033076816,0.12541625980291887,0.4324105882245134,0.9240423266519554,1
386,main,Post index leakage estimator,0.6538856071074662,0.02457903139205084,-0.6293065757154154,0.10230831831284141,-0.17594527250111833,0.22510333528522,0
386,main,Oracle prospective estimator,0.6538856071074662,0.4257881668638338,-0.22809744024363243,0.10963436598813055,0.21090480952709795,0.6406715242005696,0
387,main,Structured EHR estimator,0.6320644275804088,1.544197692562341,0.9121332649819323,0.1399627316888439,1.269870738452207,1.8185246466724752,0
387,main,Naive AI estimator,0.6320644275804088,0.28276242903311755,-0.34930199854729127,0.08709246383377647,0.11206119991891567,0.4534636581473194,0
387,main,ISE causal estimator,0.6320644275804088,0.7484863902640886,0.11642196268367977,0.10420962931755265,0.5442355168016854,0.9527372637264918,1
387,main,Design erasure estimator,0.6320644275804088,1.198781762661644,0.5667173350812351,0.12219500139618157,0.959279559925128,1.4382839653981598,0
387,main,Post index leakage estimator,0.6320644275804088,0.29850111604250784,-0.333563311537901,0.09453692270577028,0.11320874753919807,0.4837934845458176,0
387,main,Oracle prospective estimator,0.6320644275804088,0.7521104157860281,0.12004598820561929,0.10220224571264767,0.5517940141892387,0.9524268173828175,1
388,main,Structured EHR estimator,0.648554259362906,1.4060721249631751,0.7575178656002691,0.139362592592216,1.1329214434824317,1.6792228064439185,0
388,main,Naive AI estimator,0.648554259362906,0.09233462363579398,-0.5562196357271121,0.09897608700272194,-0.101658506889541,0.286327754161129,0
388,main,ISE causal estimator,0.648554259362906,0.587683647560103,-0.060870611802802954,0.11288502618157505,0.366428996244216,0.8089382988759901,1
388,main,Design erasure estimator,0.648554259362906,1.0305438153228,0.3819895559598939,0.12449569850431226,0.7865322462543479,1.274555384391252,0
388,main,Post index leakage estimator,0.648554259362906,0.13248445955363844,-0.5160697998092676,0.1026830318196465,-0.06877428281286868,0.33374320192014556,0
388,main,Oracle prospective estimator,0.648554259362906,0.5535686814026258,-0.09498557796028018,0.11142732019647691,0.33517113381753105,0.7719662289877206,1
389,main,Structured EHR estimator,0.650221301602136,1.3759091561314556,0.7256878545293196,0.12466062931157636,1.131574322680766,1.6202439895821452,0
389,main,Naive AI estimator,0.650221301602136,0.20255454767563455,-0.44766675392650146,0.0998246233132993,0.006898285981567914,0.3982108093697012,0
389,main,ISE causal estimator,0.650221301602136,0.7698274105986673,0.11960610899653135,0.1047549249990233,0.5645077576005817,0.975147063596753,1
389,main,Design erasure estimator,0.650221301602136,1.2139969107819193,0.5637756091797833,0.11670203227869572,0.9852609275156757,1.442732894048163,0
389,main,Post index leakage estimator,0.650221301602136,0.19739800258273832,-0.45282329901939766,0.10249802977468288,-0.003498135775640121,0.39829414094111676,0
389,main,Oracle prospective estimator,0.650221301602136,0.7671645540480394,0.11694325244590342,0.10398816441544402,0.5633477517937692,0.9709813563023096,1
390,main,Structured EHR estimator,0.6360633228534927,1.3280801788023417,0.6920168559488491,0.14992856797303566,1.0342201855751918,1.6219401720294917,0
390,main,Naive AI estimator,0.6360633228534927,-0.002251410669802665,-0.6383147335232953,0.10248028585422435,-0.2031127709440824,0.19860994960447706,0
390,main,ISE causal estimator,0.6360633228534927,0.5366800761953671,-0.09938324665812559,0.1274118617813227,0.28695282710397463,0.7864073252867595,1
390,main,Design erasure estimator,0.6360633228534927,0.9651609131169124,0.3290975902634198,0.1357869516588726,0.6990184878655221,1.2313033383683027,0
390,main,Post index leakage estimator,0.6360633228534927,0.060966898049434115,-0.5750964248040585,0.10628721468870835,-0.14735604274043423,0.26928983883930246,0
390,main,Oracle prospective estimator,0.6360633228534927,0.5265363339861998,-0.10952698886729284,0.1258889608612185,0.27979397069821155,0.7732786972741881,1
391,main,Structured EHR estimator,0.6608773676282683,1.694428440784699,1.0335510731564308,0.14025110570936672,1.4195362735943402,1.9693206079750578,0
391,main,Naive AI estimator,0.6608773676282683,0.08833103028535509,-0.5725463373429133,0.09539497274826732,-0.09864311630124885,0.27530517687195905,0
391,main,ISE causal estimator,0.6608773676282683,0.7333420100812195,0.07246464245295114,0.10584615870956726,0.5258835390104677,0.9408004811519712,1
391,main,Design erasure estimator,0.6608773676282683,1.1526145149803984,0.49173714735213003,0.1347530157612848,0.8884986040882802,1.4167304258725166,0
391,main,Post index leakage estimator,0.6608773676282683,0.10156905231920187,-0.5593083153090664,0.10204004400968203,-0.09842943393977492,0.30156753857817864,0
391,main,Oracle prospective estimator,0.6608773676282683,0.7219522633832767,0.06107489575500835,0.10714440603787408,0.5119492275490435,0.9319552992175099,1
392,main,Structured EHR estimator,0.6530833577335807,1.2181800882866427,0.565096730553062,0.13129683193646913,0.9608382976911632,1.4755218788821223,0
392,main,Naive AI estimator,0.6530833577335807,0.0375641037817025,-0.6155192539518782,0.0873904822783407,-0.1337212414838453,0.20884944904725028,0
392,main,ISE causal estimator,0.6530833577335807,0.5658520633888258,-0.08723129434475496,0.10024389288414177,0.3693740333359079,0.7623300934417436,1
392,main,Design erasure estimator,0.6530833577335807,0.8482961611169649,0.1952128033833842,0.11901262628406543,0.6150314136001966,1.0815609086337332,1
392,main,Post index leakage estimator,0.6530833577335807,0.03831062155480863,-0.614772736178772,0.0914952290960251,-0.14102002747340056,0.21764127058301783,0
392,main,Oracle prospective estimator,0.6530833577335807,0.5517016085391967,-0.10138174919438403,0.10064706457104156,0.35443336197995523,0.7489698550984382,1
393,main,Structured EHR estimator,0.6514516165930353,1.3834781786547867,0.7320265620617514,0.13896901930720373,1.1110989008126675,1.655857456496906,0
393,main,Naive AI estimator,0.6514516165930353,0.16670596144185143,-0.48474565515118384,0.0907938398289524,-0.011249964622895264,0.3446618875065981,0
393,main,ISE causal estimator,0.6514516165930353,0.7930162798394909,0.14156466324645556,0.10652486007077962,0.5842275541007628,1.0018050055782188,1
393,main,Design erasure estimator,0.6514516165930353,1.110462903082055,0.4590112864890197,0.11433129762042005,0.8863735597460317,1.3345522464180783,0
393,main,Post index leakage estimator,0.6514516165930353,0.15244176163872386,-0.49900985495431144,0.09549681549656484,-0.03473199673454322,0.3396155200119909,0
393,main,Oracle prospective estimator,0.6514516165930353,0.7786300368621011,0.12717842026906578,0.10670942513908452,0.5694795635894954,0.9877805101347068,1
394,main,Structured EHR estimator,0.6441304758899565,1.309655399240373,0.6655249233504165,0.13308211640714088,1.048814451082377,1.570496347398369,0
394,main,Naive AI estimator,0.6441304758899565,0.1743354885415566,-0.4697949873484,0.0997215776533885,-0.02111880365908486,0.36978978074219804,0
394,main,ISE causal estimator,0.6441304758899565,0.7622264202723948,0.11809594438243831,0.11175210342851516,0.5431922975525052,0.9812605429922845,1
394,main,Design erasure estimator,0.6441304758899565,1.0971434538604974,0.45301297797054085,0.11837535500170136,0.8651277580571627,1.329159149663832,0
394,main,Post index leakage estimator,0.6441304758899565,0.170319671209698,-0.47381080468025855,0.10046162122944155,-0.02658510640000744,0.3672244488194034,0
394,main,Oracle prospective estimator,0.6441304758899565,0.7422724823887672,0.09814200649881066,0.11117630764323602,0.5243669194080246,0.9601780453695098,1
395,main,Structured EHR estimator,0.6496095724329988,1.516340776038935,0.8667312036059361,0.15312322613928916,1.2162192528059281,1.8164622992719417,0
395,main,Naive AI estimator,0.6496095724329988,0.21026721179431493,-0.4393423606386838,0.09816084117922758,0.01787196308302888,0.40266246050560095,0
395,main,ISE causal estimator,0.6496095724329988,0.7305907662708495,0.08098119383785074,0.11511698878619056,0.5049614682499161,0.956220064291783,1
395,main,Design erasure estimator,0.6496095724329988,0.9875442876507796,0.33793471521778085,0.135717056052222,0.7215388577884245,1.2535497175131347,0
395,main,Post index leakage estimator,0.6496095724329988,0.23676078088580746,-0.41284879154719134,0.09902078936651255,0.04268003372744286,0.4308415280441721,0
395,main,Oracle prospective estimator,0.6496095724329988,0.7090433617884682,0.05943378935546939,0.11499498080166758,0.48365319941719975,0.9344335241597366,1
396,main,Structured EHR estimator,0.6399503205444035,1.3761999705219206,0.7362496499775171,0.1294232093222452,1.12253048025032,1.6298694607935211,0
396,main,Naive AI estimator,0.6399503205444035,0.13036251134532686,-0.5095878091990766,0.10413067668893203,-0.0737336149649799,0.33445863765563366,0
396,main,ISE causal estimator,0.6399503205444035,0.7314891506430741,0.09153883009867059,0.106707230678489,0.5223429785132356,0.9406353227729125,1
396,main,Design erasure estimator,0.6399503205444035,0.9913157396643313,0.3513654191199278,0.12970996512850766,0.7370842080124562,1.2455472713162064,0
396,main,Post index leakage estimator,0.6399503205444035,0.1176625318020398,-0.5222877887423637,0.10275791178398273,-0.08374297529456635,0.31906803889864593,0
396,main,Oracle prospective estimator,0.6399503205444035,0.7058115338504163,0.0658612133060128,0.10542333464350544,0.49918179794914563,0.9124412697516869,1
397,main,Structured EHR estimator,0.645181177527758,1.3337515753615707,0.6885703978338127,0.14131328547323527,1.0567775358340297,1.6107256148891118,0
397,main,Naive AI estimator,0.645181177527758,0.09965944816590823,-0.5455217293618498,0.09805758897381643,-0.09253342622277198,0.29185232255458843,0
397,main,ISE causal estimator,0.645181177527758,0.5430143255476424,-0.10216685198011566,0.11046835850059411,0.32649634288647794,0.7595323082088068,1
397,main,Design erasure estimator,0.645181177527758,0.9963119432293307,0.35113076570157264,0.12478224090160907,0.7517387510621769,1.2408851353964845,0
397,main,Post index leakage estimator,0.645181177527758,0.16850203230286034,-0.47667914522489774,0.10652384838461608,-0.04028471053098717,0.3772887751367079,0
397,main,Oracle prospective estimator,0.645181177527758,0.5475420847482708,-0.09763909277948724,0.10921938229368379,0.3334720954526506,0.761612074043891,1
398,main,Structured EHR estimator,0.6357076914690042,1.4599611905186352,0.824253499049631,0.1437029255735878,1.178303456394403,1.7416189246428673,0
398,main,Naive AI estimator,0.6357076914690042,0.09584091487646855,-0.5398667765925357,0.10088731536091952,-0.10189822323093371,0.2935800529838708,0
398,main,ISE causal estimator,0.6357076914690042,0.5940491455931814,-0.04165854587582274,0.11577966682505302,0.36712099861607755,0.8209772925702854,1
398,main,Design erasure estimator,0.6357076914690042,0.8737021792156611,0.23799448774665688,0.12434069905343267,0.6299944090709331,1.117409949360389,1
398,main,Post index leakage estimator,0.6357076914690042,0.16352149930087462,-0.47218619216812957,0.1053719649955819,-0.04300755209046589,0.37005055069221515,0
398,main,Oracle prospective estimator,0.6357076914690042,0.5597871415656455,-0.07592054990335872,0.11421165218203116,0.33593230328886436,0.7836419798424266,1
399,main,Structured EHR estimator,0.6618781473580625,1.211542741187925,0.5496645938298624,0.15236995042922077,0.9128976383466523,1.5101878440291976,0
399,main,Naive AI estimator,0.6618781473580625,-0.014753692251062874,-0.6766318396091253,0.09889730348536235,-0.2085924070823731,0.17908502258024733,0
399,main,ISE causal estimator,0.6618781473580625,0.47096157243964426,-0.19091657491841824,0.11894505723789126,0.23782926025337742,0.704093884625911,1
399,main,Design erasure estimator,0.6618781473580625,0.9583098239677516,0.29643167660968905,0.13583084949980206,0.6920813589481395,1.2245382889873637,0
399,main,Post index leakage estimator,0.6618781473580625,0.0318161918032996,-0.6300619555547629,0.10590507571037244,-0.17575775658903037,0.2393901401956296,0
399,main,Oracle prospective estimator,0.6618781473580625,0.46232064528610073,-0.19955750207196177,0.11756379841031409,0.23189560040188512,0.6927456901703164,1
400,main,Structured EHR estimator,0.6439985533986856,1.4468774022603137,0.8028788488616281,0.13527753140464183,1.1817334407072158,1.7120213638134116,0
400,main,Naive AI estimator,0.6439985533986856,0.13785287231637386,-0.5061456810823117,0.08650527173805105,-0.031697460290206175,0.3074032049229539,0
400,main,ISE causal estimator,0.6439985533986856,0.6689324998578935,0.02493394645920788,0.10351213840827925,0.46604870857766617,0.8718162911381209,1
400,main,Design erasure estimator,0.6439985533986856,0.9671694102997799,0.32317085690109426,0.11799697761567088,0.735895334173065,1.1984434864264948,0
400,main,Post index leakage estimator,0.6439985533986856,0.14544664609436514,-0.4985519073043205,0.0947646139432356,-0.040291997234376625,0.3311852894231069,0
400,main,Oracle prospective estimator,0.6439985533986856,0.6416340890929154,-0.0023644643057701975,0.10242451562394851,0.4408820384699763,0.8423861397158545,1
401,main,Structured EHR estimator,0.645817277962538,1.5658083784864505,0.9199911005239125,0.13874273196998416,1.2938726238252816,1.8377441331476194,0
401,main,Naive AI estimator,0.645817277962538,0.17440924978559783,-0.47140802817694016,0.1045720633128633,-0.03055199430761424,0.3793704938788099,0
401,main,ISE causal estimator,0.645817277962538,0.8477490757808641,0.20193179781832615,0.11543419158163398,0.6214980602808615,1.0740000912808667,1
401,main,Design erasure estimator,0.645817277962538,1.2624358922716057,0.6166186143090677,0.13228233066078612,1.003162524176465,1.5217092603667464,0
401,main,Post index leakage estimator,0.645817277962538,0.14734678093972,-0.498470497022818,0.10642906221448693,-0.06125418100067437,0.3559477428801144,0
401,main,Oracle prospective estimator,0.645817277962538,0.8466118296524864,0.20079455168994842,0.11307478624729181,0.6249852486077945,1.0682384106971783,1
402,main,Structured EHR estimator,0.6394997484016426,1.4607766511319913,0.8212769027303487,0.13720165600465076,1.1918614053628758,1.7296918969011068,0
402,main,Naive AI estimator,0.6394997484016426,0.16773142886896797,-0.4717683195326746,0.08599696192589987,-0.0008226165057957646,0.3362854742437317,0
402,main,ISE causal estimator,0.6394997484016426,0.5606452328706523,-0.07885451553099032,0.10659979897082715,0.35170962688783103,0.7695808388534735,1
402,main,Design erasure estimator,0.6394997484016426,0.9797585618132645,0.3402588134116219,0.12477116991274463,0.735207068784285,1.2243100548422439,0
402,main,Post index leakage estimator,0.6394997484016426,0.24836149104437377,-0.3911382573572688,0.09059936198337107,0.07078674155696649,0.42593624053178103,0
402,main,Oracle prospective estimator,0.6394997484016426,0.546631899102919,-0.0928678492987236,0.10686078306668709,0.33718476429221234,0.7560790339136256,1
403,main,Structured EHR estimator,0.6519219367529395,1.3266892889930337,0.6747673522400942,0.13352893720332565,1.0649725720745153,1.5884060059115521,0
403,main,Naive AI estimator,0.6519219367529395,0.19844129982344005,-0.45348063692949947,0.0948287842220017,0.012576882748316726,0.3843057168985634,0
403,main,ISE causal estimator,0.6519219367529395,0.7161342752178154,0.06421233846487584,0.1101972030341262,0.5001477572709281,0.9321207931647026,1
403,main,Design erasure estimator,0.6519219367529395,1.0689940572584544,0.4170721205055149,0.1305576534937293,0.813101056410745,1.3248870581061638,0
403,main,Post index leakage estimator,0.6519219367529395,0.2155333930957354,-0.43638854365720414,0.09985155875697668,0.01982433793206112,0.4112424482594097,0
403,main,Oracle prospective estimator,0.6519219367529395,0.7083597056173341,0.056437768864394555,0.11071721303690464,0.491353968065001,0.9253654431696672,1
404,main,Structured EHR estimator,0.6354940450273335,1.3456618452955822,0.7101678002682487,0.1338299733604459,1.0833550975091082,1.6079685930820562,0
404,main,Naive AI estimator,0.6354940450273335,0.09413051460243946,-0.541363530424894,0.09082700755763655,-0.08389042021052817,0.2721514494154071,0
404,main,ISE causal estimator,0.6354940450273335,0.5107064693979373,-0.12478757562939624,0.10946140098402395,0.29616212346925036,0.7252508153266242,1
404,main,Design erasure estimator,0.6354940450273335,0.8117724974657569,0.17627845243842333,0.11839811041517868,0.5797122010520066,1.0438327938795071,1
404,main,Post index leakage estimator,0.6354940450273335,0.18660272038503226,-0.4488913246423013,0.10004498328678015,-0.009485446857056823,0.38269088762712133,0
404,main,Oracle prospective estimator,0.6354940450273335,0.49544963581699897,-0.14004440921033456,0.10828784061105905,0.28320546821932324,0.7076938034146747,1
405,main,Structured EHR estimator,0.66590102038927,1.596933232231158,0.931032211841888,0.1403050815190414,1.321935272453837,1.8719311920084791,0
405,main,Naive AI estimator,0.66590102038927,0.08800202205283789,-0.5778989983364321,0.10371533449442062,-0.11528003355622654,0.29128407766190234,0
405,main,ISE causal estimator,0.66590102038927,0.5755303843037988,-0.09037063608547125,0.12160668108895151,0.3371812893694538,0.8138794792381437,1
405,main,Design erasure estimator,0.66590102038927,1.0831428079443002,0.41724178755503016,0.12863229189134914,0.8310235158372559,1.3352621000513445,0
405,main,Post index leakage estimator,0.66590102038927,0.21045310246115723,-0.4554479179281128,0.11009527712960263,-0.005333640712863907,0.42623984563517836,0
405,main,Oracle prospective estimator,0.66590102038927,0.5755167445083507,-0.09038427588091935,0.12265715063787705,0.33510872925811164,0.8159247597585897,1
406,main,Structured EHR estimator,0.6254154257122909,1.375868317294585,0.750452891582294,0.13691161172551,1.1075215583125853,1.6442150762765846,0
406,main,Naive AI estimator,0.6254154257122909,0.19543399795585753,-0.4299814277564334,0.09438068485783918,0.010447855634492742,0.3804201402772223,0
406,main,ISE causal estimator,0.6254154257122909,0.7492576962280061,0.12384227051571517,0.11280791597724667,0.5281541809126027,0.9703612115434095,1
406,main,Design erasure estimator,0.6254154257122909,1.1157302876612503,0.49031486194895935,0.1305409928746225,0.8598699416269902,1.3715906336955104,0
406,main,Post index leakage estimator,0.6254154257122909,0.1929292319998863,-0.4324861937124046,0.10146302095266686,-0.005938289067340757,0.39179675306711337,0
406,main,Oracle prospective estimator,0.6254154257122909,0.7273734750098189,0.10195804929752794,0.1117517718167057,0.5083400022490757,0.946406947770562,1
407,main,Structured EHR estimator,0.6426610051948888,1.2970050490565925,0.6543440438617038,0.1375714303978185,1.0273650454768684,1.5666450526363167,0
407,main,Naive AI estimator,0.6426610051948888,0.02159435489227376,-0.621066650302615,0.0910977573757576,-0.15695724956421112,0.20014595934875865,0
407,main,ISE causal estimator,0.6426610051948888,0.6611634689176906,0.018502463722801843,0.11015782728867841,0.445254127431881,0.8770728104035003,1
407,main,Design erasure estimator,0.6426610051948888,1.0236412285277983,0.3809802233329095,0.12786356748299044,0.7730286362611369,1.2742538207944596,0
407,main,Post index leakage estimator,0.6426610051948888,0.010982268388014861,-0.6316787368068739,0.09730908949431141,-0.1797435470208355,0.20170808379686522,0
407,main,Oracle prospective estimator,0.6426610051948888,0.6482014415054999,0.005540436310611074,0.10945345328786367,0.4336726730612871,0.8627302099497126,1
408,main,Structured EHR estimator,0.6414500880426072,1.6624085057827827,1.0209584177401756,0.12918189805126173,1.4092119856023095,1.9156050259632558,0
408,main,Naive AI estimator,0.6414500880426072,0.2168623389616946,-0.42458774908091257,0.09889814237835748,0.023021979900113954,0.41070269802327525,0
408,main,ISE causal estimator,0.6414500880426072,0.7745696819613741,0.13311959391876693,0.09821355799503215,0.5820711082911111,0.9670682556316371,1
408,main,Design erasure estimator,0.6414500880426072,1.0731718585142973,0.43172177047169014,0.11228207559448034,0.8530989903491158,1.2932447266794789,0
408,main,Post index leakage estimator,0.6414500880426072,0.2554774951545169,-0.38597259288809027,0.10770685090142765,0.044372067387718706,0.4665829229213151,0
408,main,Oracle prospective estimator,0.6414500880426072,0.7586286843622086,0.11717859631960148,0.09762872997845898,0.5672763736044291,0.9499809951199882,1
409,main,Structured EHR estimator,0.6222807999494179,1.5020467863464768,0.8797659863970589,0.1376149095285888,1.2323215636704428,1.7717720090225109,0
409,main,Naive AI estimator,0.6222807999494179,0.14403347248643908,-0.4782473274629788,0.10584629489171905,-0.06342526550133026,0.3514922104742084,0
409,main,ISE causal estimator,0.6222807999494179,0.7835439088770663,0.1612631089276484,0.11703303679205634,0.5541591567646358,1.0129286609894967,1
409,main,Design erasure estimator,0.6222807999494179,1.1917238097349439,0.569443009785526,0.12647559820019005,0.9438316372625714,1.4396159822073162,0
409,main,Post index leakage estimator,0.6222807999494179,0.137472803593285,-0.48480799635613286,0.1114645516127838,-0.08099771756777124,0.35594332475434126,0
409,main,Oracle prospective estimator,0.6222807999494179,0.7941622215407873,0.17188142159136943,0.11489765596440452,0.5689628158505544,1.0193616272310202,1
410,main,Structured EHR estimator,0.6449056722183056,1.3336835725803824,0.6887779003620768,0.14239931114736104,1.0545809227315548,1.61278622242921,0
410,main,Naive AI estimator,0.6449056722183056,0.24404049554885612,-0.40086517666944954,0.08771919666828597,0.07211087007901562,0.4159701210186966,0
410,main,ISE causal estimator,0.6449056722183056,0.6938929853586928,0.04898731314038718,0.10846380525191586,0.48130392706493774,0.9064820436524479,1
410,main,Design erasure estimator,0.6449056722183056,1.0130236003455626,0.36811792812725697,0.12612556441335349,0.7658174940953898,1.2602297065957355,0
410,main,Post index leakage estimator,0.6449056722183056,0.2752762855032916,-0.36962938671501405,0.09354251090500555,0.09193296412948071,0.45861960687710246,0
410,main,Oracle prospective estimator,0.6449056722183056,0.6965543928046213,0.051648720586315644,0.10749381099450836,0.48586652325538493,0.9072422623538576,1
411,main,Structured EHR estimator,0.6703796171224323,1.2567656497192532,0.5863860325968209,0.14958427782563533,0.963580465181008,1.5499508342574984,0
411,main,Naive AI estimator,0.6703796171224323,0.08809951789040925,-0.5822800992320231,0.09140250954331369,-0.09104940081448558,0.26724843659530406,0
411,main,ISE causal estimator,0.6703796171224323,0.641418918924952,-0.028960698197480372,0.11095668941040417,0.4239438076805598,0.8588940301693442,1
411,main,Design erasure estimator,0.6703796171224323,1.0444648737504454,0.37408525662801306,0.1272434741558755,0.7950676644049294,1.2938620830959613,0
411,main,Post index leakage estimator,0.6703796171224323,0.07329807405227981,-0.5970815430701525,0.09979828389913653,-0.1223065623900278,0.2689027104945874,0
411,main,Oracle prospective estimator,0.6703796171224323,0.6393201971495567,-0.031059419972875646,0.11046071488639299,0.42281719597222645,0.8558231983268869,1
412,main,Structured EHR estimator,0.653168038943829,1.1435779410156126,0.4904099020717836,0.14875950251252623,0.8520093160910611,1.435146565940164,0
412,main,Naive AI estimator,0.653168038943829,0.07060559614681869,-0.5825624427970103,0.09430123979240326,-0.1142248338462917,0.2554360261399291,0
412,main,ISE causal estimator,0.653168038943829,0.5375496209028027,-0.11561841804102635,0.11814630967897799,0.3059828539320058,0.7691163878735996,1
412,main,Design erasure estimator,0.653168038943829,0.8345354395183727,0.1813674005745437,0.13950436071716016,0.5611068925127388,1.1079639865240067,1
412,main,Post index leakage estimator,0.653168038943829,0.07331097030366696,-0.5798570686401621,0.09936813093254368,-0.12145056632411866,0.26807250693145257,0
412,main,Oracle prospective estimator,0.653168038943829,0.5177851531139617,-0.13538288582986735,0.11767052128577923,0.2871509313938344,0.7484193748340889,1
413,main,Structured EHR estimator,0.6471924027631746,1.4964235600413007,0.8492311572781261,0.145008439548179,1.2122070185268699,1.7806401015557316,0
413,main,Naive AI estimator,0.6471924027631746,0.0939422499488051,-0.5532501528143695,0.09343990045657326,-0.08919995494607849,0.2770844548436887,0
413,main,ISE causal estimator,0.6471924027631746,0.7403190738223963,0.09312667105922168,0.11827422094573328,0.508501600768759,0.9721365468760335,1
413,main,Design erasure estimator,0.6471924027631746,1.1295282352379294,0.48233583247475487,0.13172295844193074,0.8713512366917452,1.3877052337841138,0
413,main,Post index leakage estimator,0.6471924027631746,0.1167103142673202,-0.5304820884958543,0.10331265343093986,-0.08578248645732192,0.3192031149919623,0
413,main,Oracle prospective estimator,0.6471924027631746,0.7050317862842879,0.057839383521113286,0.11773663812770549,0.47426797555398514,0.9357955970145906,1
414,main,Structured EHR estimator,0.6357559891480241,1.3144843719627504,0.6787283828147262,0.1521553000984365,1.0162599837698147,1.612708760155686,0
414,main,Naive AI estimator,0.6357559891480241,0.057922053870567085,-0.5778339352774571,0.1039138526264767,-0.14574909727732724,0.2615932050184614,0
414,main,ISE causal estimator,0.6357559891480241,0.6693286547586279,0.03357266561060379,0.1199904463209198,0.4341473799696251,0.9045099295476307,1
414,main,Design erasure estimator,0.6357559891480241,0.8723594444327947,0.23660345528477056,0.12816194874557446,0.6211620248914687,1.1235568639741207,1
414,main,Post index leakage estimator,0.6357559891480241,0.05932891419564426,-0.5764270749523799,0.1091604522701464,-0.15462557225384269,0.27328340064513124,0
414,main,Oracle prospective estimator,0.6357559891480241,0.660000783580818,0.024244794432793926,0.11968016063527502,0.425427668735679,0.894573898425957,1
415,main,Structured EHR estimator,0.6536323603398901,1.2326851114821094,0.5790527511422192,0.13366514692032555,0.9707014235182713,1.4946687994459475,0
415,main,Naive AI estimator,0.6536323603398901,0.25786519463378016,-0.39576716570611,0.09292887649868062,0.07572459669636616,0.44000579257119415,0
415,main,ISE causal estimator,0.6536323603398901,0.6038161615720986,-0.04981619876779153,0.10487394529657385,0.3982632287908139,0.8093690943533833,1
415,main,Design erasure estimator,0.6536323603398901,1.0171849875096588,0.36355262716976866,0.12515201036313073,0.7718870471979226,1.262482927821395,0
415,main,Post index leakage estimator,0.6536323603398901,0.2830968488483286,-0.37053551149156155,0.10148927187696374,0.08417787596947965,0.4820158217271775,0
415,main,Oracle prospective estimator,0.6536323603398901,0.5817506590958492,-0.07188170124404092,0.1063690575649233,0.37326730626859955,0.7902340119230988,1
416,main,Structured EHR estimator,0.6622095260758932,1.6386538573084333,0.97644433123254,0.14526334264052984,1.3539377057329949,1.9233700088838717,0
416,main,Naive AI estimator,0.6622095260758932,0.08883275569515028,-0.573376770380743,0.09453799152906359,-0.09646170770181434,0.2741272190921149,0
416,main,ISE causal estimator,0.6622095260758932,0.65288757607577,-0.009321950000123258,0.1144885799374803,0.4284899593983086,0.8772851927532314,1
416,main,Design erasure estimator,0.6622095260758932,1.0624299586214543,0.40022043254556106,0.1328055424794186,0.8021310953617938,1.3227288218811148,0
416,main,Post index leakage estimator,0.6622095260758932,0.14463497210404316,-0.51757455397185,0.1000519406558633,-0.05146683158144891,0.3407367757895352,0
416,main,Oracle prospective estimator,0.6622095260758932,0.6631905752975541,0.000981049221660868,0.11389193251948405,0.43996238755936534,0.8864187630357429,1
417,main,Structured EHR estimator,0.6596162634976225,1.2840664271768307,0.6244501636792082,0.1435396014129175,1.0027288084075123,1.5654040459461491,0
417,main,Naive AI estimator,0.6596162634976225,-0.02285781724354157,-0.682474080741164,0.10104092716333915,-0.2208980344836863,0.17518239999660315,0
417,main,ISE causal estimator,0.6596162634976225,0.6960087797279256,0.03639251623030315,0.11741603798037234,0.46587334528639585,0.9261442141694554,1
417,main,Design erasure estimator,0.6596162634976225,1.0022933986626692,0.3426771351650467,0.12156174089946081,0.764032386499726,1.2405544108256124,0
417,main,Post index leakage estimator,0.6596162634976225,-0.07323601626820847,-0.732852279765831,0.10942640040600393,-0.28771176106397617,0.14123972852755923,0
417,main,Oracle prospective estimator,0.6596162634976225,0.6557562543199588,-0.0038600091776637147,0.1174422990659202,0.4255693481507552,0.8859431604891623,1
418,main,Structured EHR estimator,0.6663721410016819,1.2187142522790027,0.5523421112773208,0.13591352142478605,0.952323750286422,1.4851047542715832,0
418,main,Naive AI estimator,0.6663721410016819,0.17658504269535003,-0.4897870983063318,0.09023497057075604,-0.0002754996233318152,0.3534455850140319,0
418,main,ISE causal estimator,0.6663721410016819,0.6942910063737656,0.027918865372083768,0.10217204585366074,0.49403379650059054,0.8945482162469407,1
418,main,Design erasure estimator,0.6663721410016819,0.9850791075857619,0.31870696658408004,0.11556941167478424,0.7585630607031848,1.211595154468339,0
418,main,Post index leakage estimator,0.6663721410016819,0.1273090403240815,-0.5390631006776003,0.10099435081994251,-0.07063988728300583,0.3252579679311688,0
418,main,Oracle prospective estimator,0.6663721410016819,0.6494099415657504,-0.01696219943593147,0.10081404442597292,0.4518144144908435,0.8470054686406573,1
419,main,Structured EHR estimator,0.6450847032538408,1.3603273775409197,0.7152426742870789,0.12840313267864248,1.1086572374907804,1.611997517591059,0
419,main,Naive AI estimator,0.6450847032538408,0.17243688813014196,-0.47264781512369886,0.09516057415451477,-0.014077837212707,0.3589516134729909,0
419,main,ISE causal estimator,0.6450847032538408,0.6476212053586723,0.002536502104831473,0.10709827941794017,0.43770857769950955,0.857533833017835,1
419,main,Design erasure estimator,0.6450847032538408,0.9879260444460957,0.34284134119225484,0.1239064279979744,0.7450694455700658,1.2307826433221254,0
419,main,Post index leakage estimator,0.6450847032538408,0.2296069257229966,-0.41547777753084425,0.1018155062199597,0.030048533531875588,0.4291653179141176,0
419,main,Oracle prospective estimator,0.6450847032538408,0.6340201191769684,-0.011064584076872386,0.10582052950053632,0.42661188135591727,0.8414283569980197,1
420,main,Structured EHR estimator,0.6310735173630312,1.3510954020561172,0.720021884693086,0.1423932585383117,1.0720046153210263,1.6301861887912081,0
420,main,Naive AI estimator,0.6310735173630312,0.1410261167769479,-0.4900474005860833,0.09432089144390234,-0.04384283045310067,0.32589506400699647,0
420,main,ISE causal estimator,0.6310735173630312,0.6193500612500712,-0.011723456112959996,0.11016547297872836,0.40342573421176364,0.8352743882883787,1
420,main,Design erasure estimator,0.6310735173630312,0.863808054126792,0.23273453676376077,0.12693905380330744,0.6150075086723094,1.1126085995812744,1
420,main,Post index leakage estimator,0.6310735173630312,0.1666268732095431,-0.4644466441534881,0.0978390646409254,-0.025137693486670665,0.3583914399057569,0
420,main,Oracle prospective estimator,0.6310735173630312,0.6031072113133266,-0.027966306049704626,0.10969099545082385,0.3881128602297118,0.8181015623969413,1
421,main,Structured EHR estimator,0.6171610545613613,1.2744787866185772,0.6573177320572159,0.1481949556305516,0.9840166735826961,1.5649408996544583,0
421,main,Naive AI estimator,0.6171610545613613,0.10686919415148327,-0.5102918604098781,0.11000971858979201,-0.10874985428450906,0.3224882425874756,0
421,main,ISE causal estimator,0.6171610545613613,0.6245226249100972,0.0073615703487359685,0.1188478531069162,0.39158083282054146,0.857464416999653,1
421,main,Design erasure estimator,0.6171610545613613,0.9775179428575375,0.3603568882961762,0.13199243399076957,0.7188127722356291,1.2362231134794457,0
421,main,Post index leakage estimator,0.6171610545613613,0.09900563756064076,-0.5181554170007205,0.11265880403103569,-0.12180561834018919,0.3198168934614707,0
421,main,Oracle prospective estimator,0.6171610545613613,0.612722218466326,-0.004438836095035259,0.11878776875307533,0.37989819171029837,0.8455462452223537,1
422,main,Structured EHR estimator,0.6287632838508307,1.4489323987232896,0.8201691148724589,0.14073817379700992,1.1730855780811502,1.724779219365429,0
422,main,Naive AI estimator,0.6287632838508307,0.22952616453064106,-0.3992371193201896,0.0953034136534906,0.042731473769799494,0.41632085529148266,0
422,main,ISE causal estimator,0.6287632838508307,0.7180082363252179,0.08924495247438724,0.10602631336456111,0.5101966621306782,0.9258198105197577,1
422,main,Design erasure estimator,0.6287632838508307,1.0560183308387483,0.4272550469879176,0.12129440447236182,0.8182812980729192,1.2937553636045775,0
422,main,Post index leakage estimator,0.6287632838508307,0.2369981379244549,-0.3917651459263758,0.10418693987486728,0.03279173576971503,0.44120454007919474,0
422,main,Oracle prospective estimator,0.6287632838508307,0.713600297321223,0.0848370134703923,0.10690619469566832,0.504064155717713,0.923136438924733,1
423,main,Structured EHR estimator,0.6295800095577787,1.1693177725394734,0.5397377629816947,0.1381039775877533,0.8986339764674769,1.44000156861147,0
423,main,Naive AI estimator,0.6295800095577787,0.05359921215042149,-0.5759807974073572,0.09397608401374236,-0.13059391251651353,0.2377923368173565,0
423,main,ISE causal estimator,0.6295800095577787,0.5598493589604107,-0.06973065059736805,0.10960277257229845,0.3450279247187057,0.7746707932021156,1
423,main,Design erasure estimator,0.6295800095577787,0.878685923098453,0.24910591354067424,0.12824677565912534,0.6273222428065672,1.1300496033903387,1
423,main,Post index leakage estimator,0.6295800095577787,0.036685019825051915,-0.5928949897327268,0.09816943267756545,-0.15572706822297638,0.22909710787308019,0
423,main,Oracle prospective estimator,0.6295800095577787,0.5645335263815282,-0.0650464831762505,0.10863524833048609,0.3516084396537755,0.7774586131092809,1
424,main,Structured EHR estimator,0.6576155826626758,1.3085012585481897,0.6508856758855138,0.137274624854531,1.039442993833309,1.5775595232630704,0
424,main,Naive AI estimator,0.6576155826626758,-0.0994588319121871,-0.7570744145748629,0.1099894159994983,-0.31503808727120375,0.11612042344682955,0
424,main,ISE causal estimator,0.6576155826626758,0.6873144020232205,0.029698819360544637,0.11265716492447245,0.46650635877125446,0.9081224452751865,1
424,main,Design erasure estimator,0.6576155826626758,1.1588388585495892,0.5012232758869134,0.12601630004256098,0.9118469104661697,1.4058308066330087,0
424,main,Post index leakage estimator,0.6576155826626758,-0.16729909673907592,-0.8249146794017518,0.11285914573097652,-0.3885030223717899,0.05390482889363807,0
424,main,Oracle prospective estimator,0.6576155826626758,0.6847284661601775,0.027112883497501628,0.11217272361595028,0.4648699278729149,0.90458700444744,1
425,main,Structured EHR estimator,0.6457063374517729,1.3825130581009528,0.73680672064918,0.13592170115351285,1.1161065238400676,1.648919592361838,0
425,main,Naive AI estimator,0.6457063374517729,0.21631230452017433,-0.4293940329315985,0.08736804336607923,0.04507093952265906,0.3875536695176896,0
425,main,ISE causal estimator,0.6457063374517729,0.7004063333173259,0.054699995865553075,0.10595042418839873,0.49274350190806443,0.9080691647265875,1
425,main,Design erasure estimator,0.6457063374517729,1.093140333673609,0.4474339962218361,0.11925687361701456,0.8593968613842604,1.3268838059629575,0
425,main,Post index leakage estimator,0.6457063374517729,0.20623857991951527,-0.4394677575322576,0.09109372561947554,0.027694877705343207,0.38478228213368737,0
425,main,Oracle prospective estimator,0.6457063374517729,0.6781545139877688,0.032448176535995965,0.10722965312643312,0.46798439385995994,0.8883246341155777,1
426,main,Structured EHR estimator,0.6326568558370399,1.1989812993002222,0.5663244434631823,0.1256634019231889,0.952681031530772,1.4452815670696724,0
426,main,Naive AI estimator,0.6326568558370399,0.04604752041565222,-0.5866093354213877,0.08098947697067446,-0.11269185444686972,0.20478689527817415,0
426,main,ISE causal estimator,0.6326568558370399,0.5548412790849478,-0.07781557675209205,0.09886309032366973,0.36106962205055515,0.7486129361193405,1
426,main,Design erasure estimator,0.6326568558370399,0.9184796558326093,0.28582279999556937,0.11734414213020479,0.6884851372574079,1.1484741744078106,0
426,main,Post index leakage estimator,0.6326568558370399,0.034867627795047304,-0.5977892280419926,0.0856815105627637,-0.13306813290796954,0.20280338849806417,0
426,main,Oracle prospective estimator,0.6326568558370399,0.5516024252977347,-0.08105443053930517,0.09889908361419525,0.35776022141391206,0.7454446291815574,1
427,main,Structured EHR estimator,0.6474830977007442,1.4974567465041067,0.8499736488033625,0.13782279603832803,1.2273240662689837,1.7675894267392296,0
427,main,Naive AI estimator,0.6474830977007442,0.2170002891861068,-0.4304828085146374,0.09500094220891993,0.030798442456623748,0.40320213591558984,0
427,main,ISE causal estimator,0.6474830977007442,0.7844686444532568,0.13698554675251262,0.10620043689657067,0.5763157881359783,0.9926215007705353,1
427,main,Design erasure estimator,0.6474830977007442,1.237865932406078,0.5903828347053337,0.12365009350398776,0.9955117491382619,1.4802201156738939,0
427,main,Post index leakage estimator,0.6474830977007442,0.22831456878453144,-0.41916852891621276,0.10083001931600469,0.03068773092516225,0.4259414066439006,0
427,main,Oracle prospective estimator,0.6474830977007442,0.7759888607894015,0.12850576308865735,0.10639416126908947,0.5674563047019862,0.9845214168768169,1
428,main,Structured EHR estimator,0.6391128738001632,1.3244499556627205,0.6853370818625573,0.13677034383049697,1.0563800817549465,1.5925198295704945,0
428,main,Naive AI estimator,0.6391128738001632,0.25327131711039874,-0.3858415566897645,0.09808758913004242,0.06101964241551561,0.4455229918052819,0
428,main,ISE causal estimator,0.6391128738001632,0.7514933270466532,0.11238045324648993,0.10991444239260802,0.5360610199571414,0.966925634136165,1
428,main,Design erasure estimator,0.6391128738001632,1.0294826060062008,0.39036973220603755,0.127584480174486,0.7794170248642083,1.2795481871481933,0
428,main,Post index leakage estimator,0.6391128738001632,0.277188214315191,-0.36192465948497227,0.10113911802638963,0.0789555429834673,0.47542088564691465,0
428,main,Oracle prospective estimator,0.6391128738001632,0.7337544444358446,0.09464157063568135,0.10815892541746926,0.5217629506176049,0.9457459382540843,1
429,main,Structured EHR estimator,0.6339248259991898,1.3002403766856188,0.666315550686429,0.13606989775591333,1.0335433770840288,1.5669373762872087,0
429,main,Naive AI estimator,0.6339248259991898,0.04684106705324613,-0.5870837589459437,0.08463437449387379,-0.11904230695474648,0.21272444106123872,0
429,main,ISE causal estimator,0.6339248259991898,0.6161047050302815,-0.017820120968908282,0.10750216990761748,0.4054004520113512,0.8268089580492117,1
429,main,Design erasure estimator,0.6339248259991898,0.8885057527082022,0.25458092670901245,0.12116204216805579,0.6510281500588129,1.1259833553575915,0
429,main,Post index leakage estimator,0.6339248259991898,0.059086307523653944,-0.5748385184755358,0.08790319915105524,-0.11320396281241431,0.2313765778597222,0
429,main,Oracle prospective estimator,0.6339248259991898,0.6096909529984325,-0.0242338730007573,0.10606039362012629,0.40181258150298493,0.81756932449388,1
430,main,Structured EHR estimator,0.6308134805944942,1.8446123344564305,1.2137988538619364,0.13214033723227123,1.5856172734811789,2.1036073954316823,0
430,main,Naive AI estimator,0.6308134805944942,0.3046179544658099,-0.32619552612868424,0.09712336578660422,0.11425615752406565,0.4949797514075542,0
430,main,ISE causal estimator,0.6308134805944942,0.8415285623291813,0.21071508173468712,0.11517869278965374,0.61577832446146,1.0672788001969027,1
430,main,Design erasure estimator,0.6308134805944942,1.3615434583054549,0.7307299777109607,0.12957545065487008,1.1075755750219094,1.6155113415890003,0
430,main,Post index leakage estimator,0.6308134805944942,0.3702128800564365,-0.26060060053805767,0.10000676885234931,0.17419961310583185,0.5662261470070411,0
430,main,Oracle prospective estimator,0.6308134805944942,0.8437679286554388,0.21295444806094466,0.11533750698407558,0.6177064149666507,1.069829442344227,1
431,main,Structured EHR estimator,0.6568056682679752,1.3014060259939344,0.6446003577259592,0.13850734469054674,1.0299316304004629,1.572880421587406,0
431,main,Naive AI estimator,0.6568056682679752,0.10224458425048437,-0.5545610840174908,0.10410514516617585,-0.1018015002752203,0.30629066877618905,0
431,main,ISE causal estimator,0.6568056682679752,0.5706304708523253,-0.08617519741564983,0.11264420754061139,0.349847824072727,0.7914131176319237,1
431,main,Design erasure estimator,0.6568056682679752,1.0163349106391182,0.35952924237114303,0.12853520271656252,0.7644059133146557,1.2682639079635807,0
431,main,Post index leakage estimator,0.6568056682679752,0.176978424025886,-0.4798272442420891,0.11132358584028607,-0.04121580422107468,0.3951726522728467,0
431,main,Oracle prospective estimator,0.6568056682679752,0.5704700710336631,-0.08633559723431206,0.11251211206968155,0.34994633137708725,0.790993810690239,1
432,main,Structured EHR estimator,0.6461109856463618,1.1538510197583105,0.5077400341119487,0.14113173836210882,0.8772328125685772,1.430469226948044,0
432,main,Naive AI estimator,0.6461109856463618,0.10474487927992197,-0.5413661063664399,0.10089632552380523,-0.09301191874673627,0.30250167730658023,0
432,main,ISE causal estimator,0.6461109856463618,0.5484069183678506,-0.09770406727851122,0.11406007428183483,0.32484917277545433,0.7719646639602469,1
432,main,Design erasure estimator,0.6461109856463618,0.9591445476180032,0.31303356197164134,0.12983977710700748,0.7046585844882685,1.2136305107477379,0
432,main,Post index leakage estimator,0.6461109856463618,0.10423932226340052,-0.5418716633829613,0.10769501582057953,-0.10684290874493535,0.3153215532717364,0
432,main,Oracle prospective estimator,0.6461109856463618,0.5336313833777974,-0.11247960226856446,0.11223279565088128,0.3136551039020701,0.7536076628535247,1
433,main,Structured EHR estimator,0.6492291044073485,1.3784306911984698,0.7292015867911213,0.13866042856702612,1.1066562512070988,1.650205131189841,0
433,main,Naive AI estimator,0.6492291044073485,0.04881976123654243,-0.6004093431708061,0.0992885460112576,-0.14578578894552247,0.2434253114186073,0
433,main,ISE causal estimator,0.6492291044073485,0.5527109249612348,-0.09651817944611374,0.12266758208042514,0.3122824640836015,0.793139385838868,1
433,main,Design erasure estimator,0.6492291044073485,0.975292978608119,0.32606387420077054,0.133987194445869,0.7126780774942159,1.2379078797220222,0
433,main,Post index leakage estimator,0.6492291044073485,0.13837891211696096,-0.5108501922903875,0.10361797620327493,-0.0647123212414579,0.3414701454753798,0
433,main,Oracle prospective estimator,0.6492291044073485,0.5105159776878447,-0.13871312671950375,0.12167797122411697,0.2720271540885755,0.749004801287114,1
434,main,Structured EHR estimator,0.6350884694407523,1.104957652119618,0.4698691826788658,0.1501562660326277,0.8106513706956677,1.3992639335435684,0
434,main,Naive AI estimator,0.6350884694407523,-0.00899037717929759,-0.6440788466200499,0.09103525031908932,-0.18741946780471266,0.16943871344611747,0
434,main,ISE causal estimator,0.6350884694407523,0.48121950447081224,-0.15386896496994001,0.11224509120849917,0.2612191257021539,0.7012198832394706,1
434,main,Design erasure estimator,0.6350884694407523,0.7695963132129674,0.13450784377221514,0.13066279307041404,0.5134972387949559,1.025695387630979,1
434,main,Post index leakage estimator,0.6350884694407523,-0.01040681171536241,-0.6454952811561147,0.09611221163331599,-0.19878674651666173,0.17797312308593694,0
434,main,Oracle prospective estimator,0.6350884694407523,0.47734192479507825,-0.157746544645674,0.11010316440928777,0.2615397225528742,0.6931441270372822,1
435,main,Structured EHR estimator,0.6534002767930375,1.3196780264386427,0.6662777496456053,0.14608820937545278,1.0333451360627552,1.6060109168145302,0
435,main,Naive AI estimator,0.6534002767930375,-0.03703324705714401,-0.6904335238501815,0.10048062290334057,-0.23397526794769152,0.15990877383340352,0
435,main,ISE causal estimator,0.6534002767930375,0.4302176825486789,-0.22318259424435855,0.11546860299594659,0.2038992206766236,0.6565361444207343,1
435,main,Design erasure estimator,0.6534002767930375,0.8282272637673369,0.17482698697429944,0.12577036098368904,0.5817173562393063,1.0747371712953675,1
435,main,Post index leakage estimator,0.6534002767930375,-0.020759679497876972,-0.6741599562909144,0.10685264915323014,-0.23019087183820805,0.18867151284245412,0
435,main,Oracle prospective estimator,0.6534002767930375,0.4216064536255233,-0.23179382316751418,0.1144137039462051,0.1973555938909613,0.6458573133600853,0
436,main,Structured EHR estimator,0.6347411182440325,1.5017646167879315,0.867023498543899,0.14455489785884099,1.2184370169846033,1.7850922165912597,0
436,main,Naive AI estimator,0.6347411182440325,0.14644815941646197,-0.4882929588275705,0.10155981459368728,-0.05260907718716509,0.345505396020089,0
436,main,ISE causal estimator,0.6347411182440325,0.5969427965912117,-0.03779832165282071,0.11403186753617536,0.37344033622030803,0.8204452569621155,1
436,main,Design erasure estimator,0.6347411182440325,1.031123570134008,0.39638245188997556,0.1299348686466634,0.7764512275865478,1.2857959126814682,0
436,main,Post index leakage estimator,0.6347411182440325,0.19149647835284578,-0.4432446398911867,0.10576977853307269,-0.015812287571976696,0.3988052442776683,0
436,main,Oracle prospective estimator,0.6347411182440325,0.5935831324438158,-0.04115798580021668,0.11499502979351987,0.36819287404851686,0.8189733908391147,1
437,main,Structured EHR estimator,0.6402609756011818,1.165670602721613,0.5254096271204313,0.14795277743283733,0.8756831589532519,1.4556580464899742,0
437,main,Naive AI estimator,0.6402609756011818,0.03609409058760462,-0.6041668850135772,0.10206020019859692,-0.16394390180164534,0.2361320829768546,0
437,main,ISE causal estimator,0.6402609756011818,0.5194553877240696,-0.12080558787711215,0.11955713865532053,0.2851233959596414,0.7537873794884978,1
437,main,Design erasure estimator,0.6402609756011818,0.9233308542236943,0.28306987862251254,0.135078285648337,0.6585774143529538,1.188084294094435,0
437,main,Post index leakage estimator,0.6402609756011818,0.044729587210387535,-0.5955313883907942,0.10533913226279842,-0.16173511202469737,0.2511942864454724,0
437,main,Oracle prospective estimator,0.6402609756011818,0.5015991932021904,-0.1386617823989914,0.11902517532575797,0.26830984956370474,0.734888536840676,1
438,main,Structured EHR estimator,0.6380937128425447,1.480891203714956,0.8427974908724113,0.1482686691588447,1.1902846121636204,1.7714977952662916,0
438,main,Naive AI estimator,0.6380937128425447,0.17364436822687157,-0.4644493446156731,0.09916922716311785,-0.02072731701283942,0.36801605346658256,0
438,main,ISE causal estimator,0.6380937128425447,0.6221230309695509,-0.015970681872993775,0.10971481985252794,0.40708198405859614,0.8371640778805056,1
438,main,Design erasure estimator,0.6380937128425447,0.9837943406570159,0.3457006278144712,0.11402818795493788,0.7602990922653377,1.207289589048694,0
438,main,Post index leakage estimator,0.6380937128425447,0.22183475967199887,-0.41625895317054584,0.10572275281697892,0.014618164150720203,0.42905135519327753,0
438,main,Oracle prospective estimator,0.6380937128425447,0.6284785296574891,-0.009615183185055609,0.11101536753536351,0.4108884092881766,0.8460686500268015,1
439,main,Structured EHR estimator,0.6353745161521803,1.5062601201442327,0.8708856039920524,0.14548572770168286,1.2211080938489343,1.7914121464395312,0
439,main,Naive AI estimator,0.6353745161521803,0.25369302363282725,-0.38168149251935307,0.10148430430080213,0.05478378720325508,0.45260226006239945,0
439,main,ISE causal estimator,0.6353745161521803,0.9209824479444462,0.28560793179226585,0.11050302865305421,0.7043965117844599,1.1375683841044324,0
439,main,Design erasure estimator,0.6353745161521803,1.2940455887198943,0.658671072567714,0.12594963201504344,1.047184309970409,1.5409068674693795,0
439,main,Post index leakage estimator,0.6353745161521803,0.2095426879657352,-0.42583182818644516,0.10895734194000563,-0.004013702236675826,0.4230990781681462,0
439,main,Oracle prospective estimator,0.6353745161521803,0.910350626247064,0.27497611009488365,0.10996211529040774,0.6948248802778648,1.125876372216263,0
440,main,Structured EHR estimator,0.6303815440112044,1.3608161309730604,0.730434586961856,0.14396181140327208,1.0786509806226472,1.6429812813234737,0
440,main,Naive AI estimator,0.6303815440112044,0.2017272199642846,-0.4286543240469198,0.0968579360657446,0.0118856652754252,0.391568774653144,0
440,main,ISE causal estimator,0.6303815440112044,0.6572975582376736,0.026916014226469165,0.11159882184355825,0.43856386742429937,0.8760312490510478,1
440,main,Design erasure estimator,0.6303815440112044,0.9548996509761801,0.32451810696497574,0.12934909817782164,0.7013754185476497,1.2084238834047105,0
440,main,Post index leakage estimator,0.6303815440112044,0.2190046780798459,-0.41137686593135847,0.10228400031313888,0.01852803746609369,0.41948131869359806,0
440,main,Oracle prospective estimator,0.6303815440112044,0.6207695690552562,-0.009611974955948233,0.11168613902469766,0.40186473656684873,0.8396744015436636,1
441,main,Structured EHR estimator,0.6501190921630511,1.3744120101611184,0.7242929179980673,0.13742571659264047,1.105057605639543,1.6437664146826938,0
441,main,Naive AI estimator,0.6501190921630511,-0.11065989594271337,-0.7607789881057645,0.09003872180619955,-0.2871357906828645,0.06581599879743776,0
441,main,ISE causal estimator,0.6501190921630511,0.46717522211550744,-0.18294387004754364,0.11019937663471019,0.2511844439114755,0.6831660003195394,1
441,main,Design erasure estimator,0.6501190921630511,0.8503036023753168,0.2001845102122657,0.12310726228100005,0.6090133683045567,1.0915938364460769,1
441,main,Post index leakage estimator,0.6501190921630511,-0.06031365459143772,-0.7104327467544888,0.09513995007317397,-0.2467879567348587,0.12616064755198325,0
441,main,Oracle prospective estimator,0.6501190921630511,0.4562599637150699,-0.1938591284479812,0.10823771506358598,0.24411404219044136,0.6684058852396983,1
442,main,Structured EHR estimator,0.6344701333729731,1.2228062085087414,0.5883360751357684,0.13750299231323906,0.9533003435747929,1.49231207344269,0
442,main,Naive AI estimator,0.6344701333729731,0.14588746934491484,-0.4885826640280583,0.09112546726291043,-0.0327184464903896,0.3244933851802193,0
442,main,ISE causal estimator,0.6344701333729731,0.5693557411117364,-0.06511439226123672,0.10938450236700074,0.35496211647241493,0.7837493657510578,1
442,main,Design erasure estimator,0.6344701333729731,0.8418675705753572,0.20739743720238413,0.12981420892846343,0.5874317210755688,1.0963034200751456,1
442,main,Post index leakage estimator,0.6344701333729731,0.16010794577299925,-0.47436218759997384,0.09185000031303832,-0.019918054840555866,0.34013394638655436,0
442,main,Oracle prospective estimator,0.6344701333729731,0.5463074601020257,-0.0881626732709474,0.10988451154106152,0.33093381748154516,0.7616811027225062,1
443,main,Structured EHR estimator,0.6592565068075493,1.6149535290347163,0.955697022227167,0.1371921755057492,1.346056865043448,1.8838501930259848,0
443,main,Naive AI estimator,0.6592565068075493,0.17311623606417945,-0.48614027074336985,0.08728028385744817,0.0020468797035810282,0.34418559242477786,0
443,main,ISE causal estimator,0.6592565068075493,0.7981049510641535,0.13884844425660414,0.11285040374458088,0.576918159724775,1.019291742403532,1
443,main,Design erasure estimator,0.6592565068075493,1.2214055563995336,0.5621490495919843,0.12528663657266567,0.9758437487171089,1.4669673640819583,0
443,main,Post index leakage estimator,0.6592565068075493,0.20434957015784844,-0.4549069366497009,0.09137276823352286,0.02525894442014362,0.3834401958955532,0
443,main,Oracle prospective estimator,0.6592565068075493,0.7766430440301038,0.11738653722255443,0.11224266380969732,0.556647422963097,0.9966386650971105,1
444,main,Structured EHR estimator,0.6448682610907203,1.1317033539802457,0.4868350928895254,0.15388838906824506,0.8300821114064854,1.433324596554006,0
444,main,Naive AI estimator,0.6448682610907203,0.0460840781034913,-0.5987841829872289,0.0885058433949457,-0.12738737495060226,0.21955553115758486,0
444,main,ISE causal estimator,0.6448682610907203,0.4970093512700573,-0.14785890982066296,0.11287774549145302,0.2757689701068094,0.7182497324333053,1
444,main,Design erasure estimator,0.6448682610907203,0.9728636401889007,0.32799537909818044,0.1236312195567831,0.7305464498576058,1.2151808305201957,0
444,main,Post index leakage estimator,0.6448682610907203,0.0843175517923934,-0.5605507092983268,0.09340452892016732,-0.09875532489113455,0.26739042847592137,0
444,main,Oracle prospective estimator,0.6448682610907203,0.4914999481752923,-0.15336831291542796,0.11299656325065685,0.2700266842040049,0.7129732121465797,1
445,main,Structured EHR estimator,0.6396239944495881,1.5427266826590442,0.9031026882094562,0.15180831555531493,1.245182384170627,1.8402709811474613,0
445,main,Naive AI estimator,0.6396239944495881,0.22671234371940252,-0.41291165073018554,0.10160122992550402,0.02757393306541464,0.42585075437339037,0
445,main,ISE causal estimator,0.6396239944495881,0.7174486349045777,0.0778246404549896,0.11754940362610733,0.4870518037974073,0.947845466011748,1
445,main,Design erasure estimator,0.6396239944495881,1.2072547934755913,0.5676307990260032,0.13567505888101375,0.9413316780688044,1.4731779088823782,0
445,main,Post index leakage estimator,0.6396239944495881,0.2702549603220531,-0.36936903412753497,0.11190479512512928,0.05092156187679969,0.4895883587673065,0
445,main,Oracle prospective estimator,0.6396239944495881,0.7075866463812177,0.06796265193162965,0.11716530721511649,0.47794264423958943,0.937230648522846,1
446,main,Structured EHR estimator,0.633783109196337,1.4397076522979746,0.8059245431016376,0.13411721961801495,1.1768379018466653,1.702577402749284,0
446,main,Naive AI estimator,0.633783109196337,0.14212883148054056,-0.4916542777157964,0.09871477509210323,-0.051352127699981764,0.3356097906610629,0
446,main,ISE causal estimator,0.633783109196337,0.6866651770518751,0.05288206785553817,0.10574082709918128,0.4794131559374798,0.8939171981662705,1
446,main,Design erasure estimator,0.633783109196337,0.9787869718924376,0.3450038626961006,0.11921277042470578,0.7451299418600142,1.2124440019248608,0
446,main,Post index leakage estimator,0.633783109196337,0.16013277259236666,-0.47365033660397027,0.1048467744472011,-0.0453669053241475,0.3656324505088808,0
446,main,Oracle prospective estimator,0.633783109196337,0.683712808517014,0.049929699320677035,0.10594587099760325,0.47605890136171164,0.8913667156723164,1
447,main,Structured EHR estimator,0.640693769022383,1.2661029467289389,0.6254091777065559,0.13997473224919776,0.9917524715205113,1.5404534219373665,0
447,main,Naive AI estimator,0.640693769022383,0.16623766250370117,-0.47445610651868175,0.09045212262602845,-0.011048497843314575,0.3435238228507169,0
447,main,ISE causal estimator,0.640693769022383,0.6886398977952576,0.04794612877287463,0.1039653183433473,0.4848678738422969,0.8924119217482183,1
447,main,Design erasure estimator,0.640693769022383,1.1718378572313675,0.5311440882089845,0.12776366397323316,0.9214210758438305,1.4222546386189046,0
447,main,Post index leakage estimator,0.640693769022383,0.11798769682766322,-0.5227060721947198,0.09845966586711588,-0.07499324827188392,0.31096864192721035,0
447,main,Oracle prospective estimator,0.640693769022383,0.6897445901027965,0.04905082108041359,0.10332035603145645,0.48723669228114186,0.8922524879244512,1
448,main,Structured EHR estimator,0.6635906856643832,1.4600503526473305,0.7964596669829473,0.1515890007613755,1.1629359111550346,1.7571647941396265,0
448,main,Naive AI estimator,0.6635906856643832,0.26103316729524184,-0.40255751836914133,0.09301965562423824,0.07871464227173489,0.4433516923187488,0
448,main,ISE causal estimator,0.6635906856643832,0.7631235797532712,0.09953289408888799,0.1134543359277106,0.5407530813349584,0.985494078171584,1
448,main,Design erasure estimator,0.6635906856643832,1.1697656392491782,0.506174953584795,0.1341724483662292,0.906787640451369,1.4327436380469876,0
448,main,Post index leakage estimator,0.6635906856643832,0.2708915186012412,-0.39269916706314195,0.10061474112891795,0.07368662598856204,0.4680964112139204,0
448,main,Oracle prospective estimator,0.6635906856643832,0.7696047688170687,0.10601408315268557,0.11500477380619142,0.5441954121569336,0.9950141254772039,1
449,main,Structured EHR estimator,0.6542327128377202,1.4268040351337188,0.7725713222959986,0.138667848228564,1.1550150526057332,1.6985930176617043,0
449,main,Naive AI estimator,0.6542327128377202,0.22787518285120797,-0.4263575299865122,0.1074349647682612,0.017302651905416022,0.4384477137969999,0
449,main,ISE causal estimator,0.6542327128377202,0.7437392555777803,0.08950654274006009,0.10801571976627827,0.5320284448358749,0.9554500663196858,1
449,main,Design erasure estimator,0.6542327128377202,1.1663869490641874,0.5121542362264672,0.11647561537520854,0.9380947429287787,1.394679155199596,0
449,main,Post index leakage estimator,0.6542327128377202,0.23744058051362887,-0.41679213232409135,0.11376129398369085,0.014468444305594824,0.46041271672166295,0
449,main,Oracle prospective estimator,0.6542327128377202,0.7364523691661484,0.0822196563284282,0.10660203541397152,0.5275123797547643,0.9453923585775326,1
450,main,Structured EHR estimator,0.6228834348323778,1.4133964005460242,0.7905129657136464,0.14854750657165366,1.122243287665583,1.7045495134264654,0
450,main,Naive AI estimator,0.6228834348323778,0.0753531656489621,-0.5475302691834157,0.09935241154275658,-0.11937756097484079,0.27008389227276497,0
450,main,ISE causal estimator,0.6228834348323778,0.46565842508525507,-0.15722500974712278,0.11866163563349032,0.23308161924361406,0.6982352309268961,1
450,main,Design erasure estimator,0.6228834348323778,0.9520591611569112,0.3291757263245334,0.13616244860040902,0.6851807619001096,1.218937560413713,0
450,main,Post index leakage estimator,0.6228834348323778,0.15903812202883766,-0.4638453128035402,0.102673139888748,-0.04220123215310842,0.36027747621078376,0
450,main,Oracle prospective estimator,0.6228834348323778,0.4434978704252843,-0.17938556440709352,0.11805844756288573,0.2121033132020283,0.6748924276485404,1
451,main,Structured EHR estimator,0.651823337505121,1.376252502758769,0.7244291652536481,0.1327389270686703,1.1160842057041753,1.6364207998133629,0
451,main,Naive AI estimator,0.651823337505121,0.03428300175174812,-0.6175403357533729,0.09570790963750551,-0.1533045011377627,0.22187050464125893,0
451,main,ISE causal estimator,0.651823337505121,0.6732313851117772,0.021408047606656155,0.1034719699955473,0.47042632392050443,0.8760364463030499,1
451,main,Design erasure estimator,0.651823337505121,0.971557803428921,0.31973446592379995,0.11913561621319212,0.7380519956510644,1.2050636112067774,0
451,main,Post index leakage estimator,0.651823337505121,0.013607896136985428,-0.6382154413681356,0.09699237111012743,-0.17649715123886434,0.2037129435128352,0
451,main,Oracle prospective estimator,0.651823337505121,0.6293658994622793,-0.022457438042841726,0.10287882028609766,0.4277234117015279,0.8310083872230307,1
452,main,Structured EHR estimator,0.6367764817672068,1.2500934718800953,0.6133169901128885,0.13706685880498026,0.981442428622334,1.5187445151378567,0
452,main,Naive AI estimator,0.6367764817672068,0.15657739379959973,-0.4801990879676071,0.0920157702377019,-0.023773515866295974,0.3369283034654954,0
452,main,ISE causal estimator,0.6367764817672068,0.5485720977077527,-0.08820438405945408,0.10373536414908971,0.3452507839755369,0.7518934114399686,1
452,main,Design erasure estimator,0.6367764817672068,0.8216351619081901,0.18485868014098328,0.12039177872023156,0.5856672756165362,1.057603048199844,1
452,main,Post index leakage estimator,0.6367764817672068,0.17139527746768243,-0.46538120429952434,0.09595610479104395,-0.016678687922763724,0.3594692428581286,0
452,main,Oracle prospective estimator,0.6367764817672068,0.5127357422215912,-0.12404073954561556,0.10304988154781398,0.31075797438787583,0.7147135100553066,1
453,main,Structured EHR estimator,0.6627051451136288,1.514163542786582,0.8514583976729533,0.13805215908826954,1.2435813109735738,1.7847457745995903,0
453,main,Naive AI estimator,0.6627051451136288,0.3548540126497032,-0.3078511324639256,0.09325110495330535,0.1720818469412247,0.5376261783581817,0
453,main,ISE causal estimator,0.6627051451136288,0.9073773734037425,0.2446722282901137,0.10664112140544789,0.6983607754490646,1.1163939713584203,0
453,main,Design erasure estimator,0.6627051451136288,1.2527895703528562,0.5900844252392274,0.12232653368180868,1.0130295643365113,1.4925495763692012,0
453,main,Post index leakage estimator,0.6627051451136288,0.33870718248887843,-0.32399796262475034,0.09594568057200765,0.15065364856774344,0.5267607164100134,0
453,main,Oracle prospective estimator,0.6627051451136288,0.9062400819547142,0.2435349368410854,0.10580657471460483,0.6988591955140887,1.1136209683953395,0
454,main,Structured EHR estimator,0.6366080093709335,1.2933057568018338,0.6566977474309003,0.14560654219371763,1.0079169341021472,1.5786945795015204,0
454,main,Naive AI estimator,0.6366080093709335,0.08580287763804859,-0.5508051317328849,0.09695577864855648,-0.1042304485131221,0.27583620378921925,0
454,main,ISE causal estimator,0.6366080093709335,0.5632274426667144,-0.07338056670421911,0.1068775340949445,0.35374747584062316,0.7727074094928057,1
454,main,Design erasure estimator,0.6366080093709335,0.8883384594192122,0.25173045004827865,0.12436662656022623,0.6445798713611688,1.1320970474772556,0
454,main,Post index leakage estimator,0.6366080093709335,0.09404401420819017,-0.5425639951627433,0.10347214218295409,-0.10876138447039985,0.2968494128867802,0
454,main,Oracle prospective estimator,0.6366080093709335,0.5603010005795799,-0.07630700879135366,0.10703691485740238,0.3505086474590712,0.7700933537000886,1
455,main,Structured EHR estimator,0.6589466737535943,1.3944585447291633,0.735511870975569,0.13836952281773773,1.1232542800063974,1.6656628094519292,0
455,main,Naive AI estimator,0.6589466737535943,0.04564005455508256,-0.6133066191985117,0.10271461233729905,-0.15568058562602355,0.2469606947361887,0
455,main,ISE causal estimator,0.6589466737535943,0.5488314399803618,-0.11011523377323251,0.11666352352653891,0.3201709338683455,0.777491946092378,1
455,main,Design erasure estimator,0.6589466737535943,1.0009850738306023,0.34203840007700803,0.12457703414293636,0.756814086910447,1.2451560607507575,0
455,main,Post index leakage estimator,0.6589466737535943,0.08344295348709233,-0.575503720266502,0.10869336944333363,-0.1295960506218416,0.29648195759602625,0
455,main,Oracle prospective estimator,0.6589466737535943,0.5370333263184504,-0.12191334743514393,0.11748018216705305,0.30677216927102635,0.7672944833658744,1
456,main,Structured EHR estimator,0.6285886415797765,1.3570983629482374,0.7285097213684609,0.1514919791681925,1.06017408377858,1.6540226421178947,0
456,main,Naive AI estimator,0.6285886415797765,0.03123342150899192,-0.5973552200707846,0.09784150386581447,-0.16053592606800446,0.2230027690859883,0
456,main,ISE causal estimator,0.6285886415797765,0.4629697501704359,-0.16561889140934055,0.11237455520977138,0.242715621959284,0.6832238783815878,1
456,main,Design erasure estimator,0.6285886415797765,0.8747403262490315,0.24615168466925508,0.12518891426595355,0.6293700542877626,1.1201105982103006,0
456,main,Post index leakage estimator,0.6285886415797765,0.09575112649142059,-0.5328375150883559,0.10528559116374712,-0.11060863218952377,0.30211088517236495,0
456,main,Oracle prospective estimator,0.6285886415797765,0.40821676381520305,-0.2203718777645734,0.11211482788561129,0.18847170115940493,0.6279618264710012,0
457,main,Structured EHR estimator,0.6287129851409997,1.7422896658406726,1.1135766806996727,0.1283009979495649,1.4908197098595255,1.9937596218218196,0
457,main,Naive AI estimator,0.6287129851409997,0.3874995572671344,-0.2412134278738653,0.09775115530180394,0.19590729287559872,0.5790918216586701,0
457,main,ISE causal estimator,0.6287129851409997,0.9783813609364713,0.3496683757954716,0.10683000021088748,0.7689945605231319,1.1877681613498108,0
457,main,Design erasure estimator,0.6287129851409997,1.3859873830076332,0.7572743978666335,0.11946697813364304,1.1518321058656928,1.6201426601495736,0
457,main,Post index leakage estimator,0.6287129851409997,0.4026136276600168,-0.22609935748098292,0.10359120894520864,0.19957485812740786,0.6056523971926258,0
457,main,Oracle prospective estimator,0.6287129851409997,0.9691528428959741,0.34043985775497443,0.10711972625030106,0.759198179445384,1.1791075063465641,0
458,main,Structured EHR estimator,0.6383543679893694,1.426970279072521,0.7886159110831515,0.16661829184755575,1.1003984270513116,1.7535421310937302,0
458,main,Naive AI estimator,0.6383543679893694,0.07873700735655108,-0.5596173606328183,0.09268202991728083,-0.10291977128131936,0.26039378599442153,0
458,main,ISE causal estimator,0.6383543679893694,0.5688919140634382,-0.0694624539259312,0.11855833384357913,0.3365175797300231,0.8012662483968533,1
458,main,Design erasure estimator,0.6383543679893694,0.9955191021472795,0.35716473415791006,0.1319247165354062,0.7369466577378834,1.2540915465566755,0
458,main,Post index leakage estimator,0.6383543679893694,0.12100251686751541,-0.517351851121854,0.09810653725657073,-0.07128629615536321,0.31329132989039404,0
458,main,Oracle prospective estimator,0.6383543679893694,0.5650839994148853,-0.0732703685744841,0.11729436730903212,0.3351870394891824,0.7949809593405882,1
459,main,Structured EHR estimator,0.6353579114057986,1.25441300579109,0.6190550943852915,0.15080046124094362,0.9588441017588405,1.5499819098233396,0
459,main,Naive AI estimator,0.6353579114057986,0.09823220356968493,-0.5371257078361136,0.08796937656345746,-0.07418777449469169,0.2706521816340616,0
459,main,ISE causal estimator,0.6353579114057986,0.5144393486882906,-0.120918562717508,0.1127056085080956,0.29353635601242317,0.735342341364158,1
459,main,Design erasure estimator,0.6353579114057986,0.9503660046370282,0.3150080932312297,0.13107598390876338,0.6934570761758521,1.2072749330982044,0
459,main,Post index leakage estimator,0.6353579114057986,0.13429217646477054,-0.501065734941028,0.09224173425737982,-0.046501622679693905,0.315085975609235,0
459,main,Oracle prospective estimator,0.6353579114057986,0.507365725728874,-0.1279921856769246,0.11064924586508276,0.29049320383331173,0.7242382476244362,1
460,main,Structured EHR estimator,0.6587098692414807,1.657127931199768,0.9984180619582873,0.13765090614377384,1.3873321551579711,1.9269237072415648,0
460,main,Naive AI estimator,0.6587098692414807,0.1155290182019581,-0.5431808510395226,0.10154768289138685,-0.08350444026516013,0.31456247666907633,0
460,main,ISE causal estimator,0.6587098692414807,0.6210475498528151,-0.0376623193886656,0.11357949035217822,0.3984317487625457,0.8436633509430844,1
460,main,Design erasure estimator,0.6587098692414807,1.0725117823386576,0.41380191309717695,0.13098956688688934,0.8157722312403546,1.3292513334369607,0
460,main,Post index leakage estimator,0.6587098692414807,0.16934447898290658,-0.48936539025857406,0.1068819577163189,-0.04014415814107847,0.37883311610689163,0
460,main,Oracle prospective estimator,0.6587098692414807,0.5955204877570132,-0.06318938148446751,0.11235864372884492,0.3752975460484771,0.8157434294655492,1
461,main,Structured EHR estimator,0.6487249998650658,1.2580502414483263,0.6093252415832605,0.1254386709944572,1.0121904462991902,1.5039100365974625,0
461,main,Naive AI estimator,0.6487249998650658,0.06643448018974704,-0.5822905196753188,0.09377394354339845,-0.11736244915531391,0.250231409534808,0
461,main,ISE causal estimator,0.6487249998650658,0.5792941328918515,-0.06943086697321432,0.10315144838240975,0.3771172940623284,0.7814709717213746,1
461,main,Design erasure estimator,0.6487249998650658,0.9733997324236986,0.3246747325586328,0.12245952884912005,0.7333790558794233,1.2134204089679739,0
461,main,Post index leakage estimator,0.6487249998650658,0.10937566610766311,-0.5393493337574027,0.09745347184432157,-0.08163313870720718,0.3003844709225334,0
461,main,Oracle prospective estimator,0.6487249998650658,0.5483360089437609,-0.10038899092130493,0.10349258072492518,0.3454905507229076,0.7511814671646142,1
462,main,Structured EHR estimator,0.6497337287142779,1.3890623059653104,0.7393285772510325,0.14044367401631197,1.113792704893339,1.664331907037282,0
462,main,Naive AI estimator,0.6497337287142779,0.17756711775041475,-0.47216661096386314,0.09817618220261642,-0.014858199366713426,0.36999243486754296,0
462,main,ISE causal estimator,0.6497337287142779,0.5654680344492956,-0.08426569426498232,0.10900597102739881,0.35181633123559397,0.7791197376629972,1
462,main,Design erasure estimator,0.6497337287142779,0.9546765036808637,0.30494277496658573,0.12314433814992126,0.713313600907018,1.1960394064547093,0
462,main,Post index leakage estimator,0.6497337287142779,0.24108440736761189,-0.40864932134666604,0.10207031682589722,0.04102658638885334,0.4411422283463704,0
462,main,Oracle prospective estimator,0.6497337287142779,0.5310702206183768,-0.1186635080959011,0.10953370619800187,0.31638415647029317,0.7457562847664605,1
463,main,Structured EHR estimator,0.6434053055332655,1.4271025423467694,0.7836972368135039,0.14520844256965346,1.1424939949102486,1.7117110897832901,0
463,main,Naive AI estimator,0.6434053055332655,0.04126645359161609,-0.6021388519416494,0.09983995661983404,-0.1544198613832586,0.2369527685664908,0
463,main,ISE causal estimator,0.6434053055332655,0.573674314335855,-0.06973099119741044,0.11623738525864637,0.3458490392289082,0.8014995894428019,1
463,main,Design erasure estimator,0.6434053055332655,0.9558302823110741,0.31242497677780867,0.1359389552382303,0.6893899300441428,1.2222706345780054,0
463,main,Post index leakage estimator,0.6434053055332655,0.088773790092374,-0.5546315154408915,0.10589115519874012,-0.11877287409715663,0.2963204542819046,0
463,main,Oracle prospective estimator,0.6434053055332655,0.5647328547398568,-0.07867245079340868,0.11506889375748652,0.3391978229751832,0.7902678865045304,1
464,main,Structured EHR estimator,0.6727351371378385,1.3940231657029176,0.7212880285650791,0.136296322236348,1.1268823741196756,1.6611639572861596,0
464,main,Naive AI estimator,0.6727351371378385,0.13044859716325563,-0.5422865399745829,0.0992572915062467,-0.06409569418898789,0.3249928885154991,0
464,main,ISE causal estimator,0.6727351371378385,0.7322475770673251,0.05951243992948663,0.11034735517985661,0.5159667609148062,0.9485283932198441,1
464,main,Design erasure estimator,0.6727351371378385,1.1111160078231528,0.4383808706853143,0.12247247000973212,0.8710699666040779,1.3511620490422278,0
464,main,Post index leakage estimator,0.6727351371378385,0.1185656305485273,-0.5541695065893112,0.10369050728937843,-0.08466776373865441,0.321799024835709,0
464,main,Oracle prospective estimator,0.6727351371378385,0.7186572444648889,0.04592210732705038,0.10956591701965583,0.5039080471063635,0.9334064418234143,1
465,main,Structured EHR estimator,0.6651572330792647,1.2402554185990273,0.5750981855197627,0.13111510658511702,0.9832698096921979,1.4972410275058567,0
465,main,Naive AI estimator,0.6651572330792647,0.1131633327484617,-0.551993900330803,0.0903933173106095,-0.06400756918033292,0.29033423467725633,0
465,main,ISE causal estimator,0.6651572330792647,0.596817406893797,-0.06833982618546763,0.09725310241557976,0.40620132615926074,0.7874334876283333,1
465,main,Design erasure estimator,0.6651572330792647,0.9548665905930358,0.28970935751377114,0.11752728801168787,0.7245131060901275,1.185220075095944,0
465,main,Post index leakage estimator,0.6651572330792647,0.0984598898280966,-0.566697343251168,0.10089327980974035,-0.09929093859899447,0.2962107182551877,0
465,main,Oracle prospective estimator,0.6651572330792647,0.6098192581025687,-0.055337974976696014,0.09790675431160663,0.41792201965181963,0.8017164965533177,1
466,main,Structured EHR estimator,0.6490550458705191,1.220204240774511,0.571149194903992,0.15627077826915903,0.9139135153669593,1.5264949661820628,0
466,main,Naive AI estimator,0.6490550458705191,0.03808284455283423,-0.6109722013176848,0.11403626331564526,-0.18542823154583046,0.2615939206514989,0
466,main,ISE causal estimator,0.6490550458705191,0.6552967623563286,0.006241716485809512,0.11653895390949139,0.4268804126937255,0.8837131120189317,1
466,main,Design erasure estimator,0.6490550458705191,1.0847369672114793,0.4356819213409602,0.13322082363736787,0.8236241528822383,1.3458497815407202,0
466,main,Post index leakage estimator,0.6490550458705191,-0.030043448460202266,-0.6790984943307213,0.11799289265664992,-0.2613095180672361,0.20122262114683157,0
466,main,Oracle prospective estimator,0.6490550458705191,0.669627955921611,0.020572910051091853,0.11596188678337592,0.44234265782619414,0.8969132540170277,1
467,main,Structured EHR estimator,0.6513140292422062,1.5116939300154177,0.8603799007732116,0.14458229998897926,1.2283126220370184,1.795075237993817,0
467,main,Naive AI estimator,0.6513140292422062,0.09333793171973359,-0.5579760975224726,0.10525431104744767,-0.11296051793326384,0.299636381372731,0
467,main,ISE causal estimator,0.6513140292422062,0.7657027970874598,0.11438876784525365,0.12039424156777336,0.529730083614624,1.0016755105602955,1
467,main,Design erasure estimator,0.6513140292422062,1.179322270233781,0.5280082409915747,0.14147498327983454,0.9020313030053052,1.4566132374622565,0
467,main,Post index leakage estimator,0.6513140292422062,0.09087103865835046,-0.5604429905838557,0.10794141975763352,-0.12069414406661123,0.30243622138331216,0
467,main,Oracle prospective estimator,0.6513140292422062,0.7486404152153239,0.09732638597311771,0.11911687925178055,0.5151713318818341,0.9821094985488137,1
468,main,Structured EHR estimator,0.6364295370946998,1.4204825731125577,0.7840530360178578,0.13543792490772993,1.155024240293407,1.6859409059317083,0
468,main,Naive AI estimator,0.6364295370946998,0.22789669449157304,-0.40853284260312683,0.09311219611207766,0.04539679011190084,0.41039659887124524,0
468,main,ISE causal estimator,0.6364295370946998,0.6903794925907528,0.05394995549605297,0.10463700833592993,0.4852909562523302,0.8954680289291754,1
468,main,Design erasure estimator,0.6364295370946998,0.997614603351664,0.3611850662569641,0.127851890644473,0.7470248976884969,1.248204309014831,0
468,main,Post index leakage estimator,0.6364295370946998,0.23651945317384615,-0.3999100839208537,0.10316404713765877,0.03431792078403498,0.43872098556365735,0
468,main,Oracle prospective estimator,0.6364295370946998,0.6668224575524091,0.03039292045770925,0.10473338816229438,0.46154501675431214,0.872099898350506,1
469,main,Structured EHR estimator,0.6340554564204608,1.2128973573102388,0.578841900889778,0.12996285928511472,0.958170153111414,1.4676245615090637,0
469,main,Naive AI estimator,0.6340554564204608,0.1279650068323473,-0.5060904495881136,0.09243005493179277,-0.05319790083396653,0.3091279144986611,0
469,main,ISE causal estimator,0.6340554564204608,0.5744854628814113,-0.05956999353904946,0.11348075742128119,0.3520631783357002,0.7969077474271224,1
469,main,Design erasure estimator,0.6340554564204608,0.8959569253440088,0.26190146892354804,0.12889828877356202,0.6433162793478273,1.1485975713401904,0
469,main,Post index leakage estimator,0.6340554564204608,0.15183939581808106,-0.48221606060237976,0.09306410730170885,-0.030566254493268274,0.3342450461294304,0
469,main,Oracle prospective estimator,0.6340554564204608,0.5796206631009106,-0.054434793319550145,0.11185185815403897,0.36039102111899424,0.7988503050828271,1
470,main,Structured EHR estimator,0.6329096346979908,1.4427784076137256,0.8098687729157348,0.1328735024494466,1.1823463428128103,1.7032104724146409,0
470,main,Naive AI estimator,0.6329096346979908,0.2617749876855969,-0.37113464701239385,0.0928751526606558,0.07973968847071156,0.4438102869004823,0
470,main,ISE causal estimator,0.6329096346979908,0.7630764583455867,0.1301668236475959,0.11011423638183318,0.5472525550371936,0.9789003616539798,1
470,main,Design erasure estimator,0.6329096346979908,1.0653616172746627,0.43245198257667194,0.12165857953709774,0.8269108013819512,1.3038124331673744,0
470,main,Post index leakage estimator,0.6329096346979908,0.2857287399741368,-0.347180894723854,0.09570608900547198,0.0981448055234117,0.47331267442486186,0
470,main,Oracle prospective estimator,0.6329096346979908,0.7546476401490189,0.12173800545102809,0.1103355710265675,0.5383899209369465,0.9709053593610912,1
471,main,Structured EHR estimator,0.653788575825007,1.387608332751053,0.7338197569260461,0.13974768175857277,1.1137028765042505,1.6615137889978557,0
471,main,Naive AI estimator,0.653788575825007,0.09061825193572663,-0.5631703238892805,0.1056707832635227,-0.11649648326077784,0.2977329871322311,0
471,main,ISE causal estimator,0.653788575825007,0.6694874075421614,0.01569883171715436,0.11721960921473966,0.43973697348127166,0.8992378416030511,1
471,main,Design erasure estimator,0.653788575825007,1.0402808701099162,0.38649229428490917,0.1308370600630725,0.7838402323862941,1.2967215078335383,0
471,main,Post index leakage estimator,0.653788575825007,0.13051118001608364,-0.5232773958089234,0.11340472256935612,-0.09176207621985435,0.3527844362520216,0
471,main,Oracle prospective estimator,0.653788575825007,0.6523725035854815,-0.0014160722395255565,0.11760130362533486,0.4218739484798252,0.8828710586911378,1
472,main,Structured EHR estimator,0.6670384368016748,1.4813566246748233,0.8143181878731485,0.13479234675889018,1.2171636250273985,1.7455496243222481,0
472,main,Naive AI estimator,0.6670384368016748,0.2505934640548544,-0.41644497274682046,0.10523795750849074,0.04432706733821254,0.4568598607714962,0
472,main,ISE causal estimator,0.6670384368016748,0.7884249347639242,0.12138649796224932,0.10913893607879148,0.5745126200494929,1.0023372494783556,1
472,main,Design erasure estimator,0.6670384368016748,1.1081694659174761,0.44113102911580127,0.12438625913977408,0.864372398003519,1.3519665338314333,0
472,main,Post index leakage estimator,0.6670384368016748,0.303051861132325,-0.36398657566934983,0.11008004163713382,0.08729497952354273,0.5188087427411073,0
472,main,Oracle prospective estimator,0.6670384368016748,0.7648130717155592,0.09777463491388438,0.1088049597502099,0.5515553506051478,0.9780707928259706,1
473,main,Structured EHR estimator,0.628010900636759,1.256148753396134,0.628137852759375,0.131727246565274,0.997963350128197,1.514334156664071,0
473,main,Naive AI estimator,0.628010900636759,0.08204041747833014,-0.5459704831584289,0.09082309057944359,-0.09597284005737929,0.2600536750140396,0
473,main,ISE causal estimator,0.628010900636759,0.5934933307577203,-0.034517569879038756,0.10673210226306981,0.38429841032210343,0.8026882511933371,1
473,main,Design erasure estimator,0.628010900636759,0.9004927313408223,0.2724818307040633,0.12518152367314908,0.6551369449414501,1.1458485177401945,0
473,main,Post index leakage estimator,0.628010900636759,0.100058484488121,-0.527952416148638,0.09481857843101318,-0.08578592923666482,0.2859028982129068,0
473,main,Oracle prospective estimator,0.628010900636759,0.5937895882290728,-0.03422131240768622,0.10491537154420622,0.3881554600024286,0.799423716455717,1
474,main,Structured EHR estimator,0.648919953910649,1.460393796815932,0.8114738429052829,0.13298157410670794,1.1997499115667845,1.7210376820650795,0
474,main,Naive AI estimator,0.648919953910649,0.21821495737659355,-0.4307049965340555,0.08403239395899517,0.05351146521696301,0.3829184495362241,0
474,main,ISE causal estimator,0.648919953910649,0.7216300969532254,0.07271014304257639,0.10736865690973472,0.5111875294101453,0.9320726644963055,1
474,main,Design erasure estimator,0.648919953910649,1.0773246092181483,0.42840465530749927,0.11945036624903824,0.8432018913700334,1.3114473270662632,0
474,main,Post index leakage estimator,0.648919953910649,0.26171107784786585,-0.3872088760627832,0.09027668044024202,0.08476878418499148,0.43865337151074024,0
474,main,Oracle prospective estimator,0.648919953910649,0.6824762466097453,0.03355629269909621,0.10694428116062879,0.4728654555349128,0.8920870376845778,1
475,main,Structured EHR estimator,0.6376692238057222,1.2628664277212855,0.6251972039155633,0.1282908470185965,1.0114163675648364,1.5143164878777347,0
475,main,Naive AI estimator,0.6376692238057222,0.16551634728128803,-0.47215287652443416,0.08857378442005329,-0.00808827018201641,0.33912096474459247,0
475,main,ISE causal estimator,0.6376692238057222,0.49556698926958975,-0.14210223453613247,0.10165707513854436,0.2963191219980428,0.6948148565411367,1
475,main,Design erasure estimator,0.6376692238057222,0.8839262316921584,0.24625700788643623,0.11385185037483748,0.660776604957477,1.1070758584268399,0
475,main,Post index leakage estimator,0.6376692238057222,0.2710805609442911,-0.3665886628614311,0.09662412052805087,0.0816972847093114,0.46046383717927086,0
475,main,Oracle prospective estimator,0.6376692238057222,0.5048101983457247,-0.1328590254599975,0.10082702402107506,0.3071892312644176,0.7024311654270319,1
476,main,Structured EHR estimator,0.6210491355898491,1.2111840795668734,0.5901349439770243,0.1554888469608888,0.9064259395235312,1.5159422196102155,0
476,main,Naive AI estimator,0.6210491355898491,0.11834716502937774,-0.5027019705604714,0.08817812151534836,-0.054481953140705044,0.29117628319946054,0
476,main,ISE causal estimator,0.6210491355898491,0.5001443250287816,-0.1209048105610675,0.10269273817586738,0.29886655820408153,0.7014220918534817,1
476,main,Design erasure estimator,0.6210491355898491,0.8666305420805949,0.24558140649074578,0.1260251368312809,0.6196212738912843,1.1136398102699054,1
476,main,Post index leakage estimator,0.6210491355898491,0.12449686472745097,-0.4965522708623981,0.0994675891518392,-0.07045961001015386,0.31945333946505583,0
476,main,Oracle prospective estimator,0.6210491355898491,0.5131740373989369,-0.10787509819091223,0.10212102217610726,0.31301683393376667,0.713331240864107,1
477,main,Structured EHR estimator,0.6226319600240925,1.3838894783076006,0.7612575182835081,0.13680811564510367,1.1157455716431974,1.6520333849720037,0
477,main,Naive AI estimator,0.6226319600240925,0.24444539536895665,-0.37818656465513584,0.10259393250327911,0.043361287662529585,0.44552950307538375,0
477,main,ISE causal estimator,0.6226319600240925,0.7334050748849295,0.11077311486083696,0.11312264430209147,0.5116846920528302,0.9551254577170287,1
477,main,Design erasure estimator,0.6226319600240925,1.0876271715524337,0.4649952115283412,0.12634866341124099,0.8399837912664014,1.335270551838466,0
477,main,Post index leakage estimator,0.6226319600240925,0.2446655971625659,-0.37796636286152663,0.10802186319811305,0.0329427452942643,0.4563884490308675,0
477,main,Oracle prospective estimator,0.6226319600240925,0.7029697214566362,0.08033776143254368,0.111186986297957,0.48504322831264046,0.9208962146006319,1
478,main,Structured EHR estimator,0.6579236041642175,1.5844915924789573,0.9265679883147399,0.14305691450965857,1.3041000400400264,1.8648831449178882,0
478,main,Naive AI estimator,0.6579236041642175,-0.0414348884092596,-0.699358492573477,0.1069576511349314,-0.25107188463372515,0.16820210781520595,0
478,main,ISE causal estimator,0.6579236041642175,0.6012207417236175,-0.056702862440599966,0.11949612848348422,0.3670083298959884,0.8354331535512466,1
478,main,Design erasure estimator,0.6579236041642175,1.0041867709588836,0.3462631667946662,0.1291804338270268,0.7509931206579111,1.2573804212598563,0
478,main,Post index leakage estimator,0.6579236041642175,-0.002696942049767907,-0.6606205462139854,0.1133568735554148,-0.22487641421838092,0.21948253011884508,0
478,main,Oracle prospective estimator,0.6579236041642175,0.5809052089870136,-0.07701839517720388,0.1189022579329423,0.34785678343844667,0.8139536345355805,1
479,main,Structured EHR estimator,0.6548858911415677,1.4932327151646696,0.8383468240231019,0.13516495851249308,1.2283093964801832,1.758156033849156,0
479,main,Naive AI estimator,0.6548858911415677,0.0941700300679668,-0.5607158610736009,0.09062032968928305,-0.08344581612302797,0.27178587625896156,0
479,main,ISE causal estimator,0.6548858911415677,0.7220461326510395,0.06716024150947175,0.10318167070168036,0.519810058075746,0.9242822072263329,1
479,main,Design erasure estimator,0.6548858911415677,1.1220726251033022,0.4671867339617345,0.11759341529570391,0.8915895311237225,1.3525557190828819,0
479,main,Post index leakage estimator,0.6548858911415677,0.15033645402586657,-0.5045494371157011,0.10036622741361302,-0.046381351704814944,0.3470542597565481,0
479,main,Oracle prospective estimator,0.6548858911415677,0.7111272128587801,0.05624132171721241,0.10172644753449929,0.5117433756911616,0.9105110500263986,1
480,main,Structured EHR estimator,0.6289854899634278,1.378015396811097,0.7490299068476692,0.14600639540343205,1.0918428618203704,1.6641879318018238,0
480,main,Naive AI estimator,0.6289854899634278,0.18549180535808518,-0.44349368460534266,0.09094074465737827,0.007247945829623792,0.3637356648865466,0
480,main,ISE causal estimator,0.6289854899634278,0.735257038021354,0.10627154805792616,0.10700126273648744,0.5255345630578386,0.9449795129848694,1
480,main,Design erasure estimator,0.6289854899634278,1.048725549295988,0.4197400593325601,0.1236028750686479,0.806463914161438,1.2909871844305378,0
480,main,Post index leakage estimator,0.6289854899634278,0.19943159591022183,-0.429553894053206,0.09957510242109527,0.004264395164875118,0.3945987966555685,0
480,main,Oracle prospective estimator,0.6289854899634278,0.7330083615054763,0.10402287154204848,0.10454929549621415,0.5280917423328966,0.9379249806780561,1
481,main,Structured EHR estimator,0.6425702135032908,1.4258447708219877,0.7832745573186969,0.1444810237729028,1.142661964227098,1.7090275774168773,0
481,main,Naive AI estimator,0.6425702135032908,0.12712157691894896,-0.5154486365843418,0.08882204852251525,-0.046969638185180934,0.3012127920230788,0
481,main,ISE causal estimator,0.6425702135032908,0.668358993392294,0.02578877988900319,0.10988123217598884,0.4529917783273558,0.8837262084572322,1
481,main,Design erasure estimator,0.6425702135032908,1.0368956789218404,0.3943254654185496,0.12756132596609704,0.7868754800282902,1.2869158778153906,0
481,main,Post index leakage estimator,0.6425702135032908,0.1450964394232415,-0.49747377408004934,0.09684954906296792,-0.04472867674017561,0.3349215555866586,0
481,main,Oracle prospective estimator,0.6425702135032908,0.6567235353407669,0.014153321837476085,0.10765681742196531,0.44571617319371487,0.8677308974878188,1
482,main,Structured EHR estimator,0.633773320440405,1.363460949900921,0.7296876294605159,0.14264228997624387,1.083882061547483,1.643039838254359,0
482,main,Naive AI estimator,0.633773320440405,0.228402079302897,-0.405371241137508,0.09420397256077975,0.043762293083768694,0.41304186552202526,0
482,main,ISE causal estimator,0.633773320440405,0.6732289363806061,0.03945561594020108,0.10679077503072,0.46391901732039487,0.8825388554408173,1
482,main,Design erasure estimator,0.633773320440405,0.9892154915635688,0.3554421711231638,0.12361446666733954,0.7469311368955833,1.2314998462315543,0
482,main,Post index leakage estimator,0.633773320440405,0.26200636934101934,-0.3717669510993857,0.0979006607697916,0.0701210742322278,0.4538916644498109,0
482,main,Oracle prospective estimator,0.633773320440405,0.6622494458448319,0.0284761254044269,0.10633361185725419,0.4538355666046137,0.8706633250850502,1
483,main,Structured EHR estimator,0.6259939483518054,1.4624476268812157,0.8364536785294102,0.14835968391366555,1.1716626464104312,1.7532326073520001,0
483,main,Naive AI estimator,0.6259939483518054,0.028588117842008046,-0.5974058305097973,0.10307405442131834,-0.1734370288237759,0.230613264507792,0
483,main,ISE causal estimator,0.6259939483518054,0.5303172309421731,-0.09567671740963235,0.1175739840970785,0.29987222211189923,0.760762239772447,1
483,main,Design erasure estimator,0.6259939483518054,0.9784220093209973,0.3524280609691919,0.13934773508691856,0.7053004485506369,1.2515435700913577,0
483,main,Post index leakage estimator,0.6259939483518054,0.05581017018470429,-0.5701837781671012,0.11108087248498316,-0.1619083398858627,0.2735286802552713,0
483,main,Oracle prospective estimator,0.6259939483518054,0.4999510025751746,-0.12604294577663083,0.1163743820225936,0.2718572138108911,0.7280447913394581,1
484,main,Structured EHR estimator,0.6354803125957651,1.4126107472032332,0.7771304346074681,0.14240361240907082,1.1334996668814545,1.6917218275250119,0
484,main,Naive AI estimator,0.6354803125957651,0.20250921263577604,-0.43297109995998906,0.08622321175479623,0.03351171759637542,0.3715067076751767,0
484,main,ISE causal estimator,0.6354803125957651,0.7156560119312901,0.08017569933552504,0.11036136545995825,0.49934773562977197,0.9319642882328083,1
484,main,Design erasure estimator,0.6354803125957651,1.0878318847328612,0.4523515721370961,0.1299641687254143,0.8331021140310492,1.342561655434673,0
484,main,Post index leakage estimator,0.6354803125957651,0.2172202412316458,-0.4182600713641193,0.0901243988814942,0.040576419423917154,0.39386406303937443,0
484,main,Oracle prospective estimator,0.6354803125957651,0.7144260403088813,0.07894572771311625,0.11040837024425057,0.49802563463015026,0.9308264459876124,1
485,main,Structured EHR estimator,0.6505651575784698,1.0621956911607908,0.41163053358232105,0.12687269297863288,0.8135252129226704,1.3108661693989112,0
485,main,Naive AI estimator,0.6505651575784698,0.06652686493416395,-0.5840382926443058,0.08551284574137126,-0.10107831271892372,0.23413204258725162,0
485,main,ISE causal estimator,0.6505651575784698,0.5073911947677624,-0.14317396281070738,0.10280928614106329,0.3058849939312783,0.7088973956042465,1
485,main,Design erasure estimator,0.6505651575784698,0.8156819313048758,0.16511677372640599,0.11550122529894115,0.5892995297189512,1.0420643328908004,1
485,main,Post index leakage estimator,0.6505651575784698,0.09306066304081488,-0.5575044945376549,0.09155775081543012,-0.08639252855742814,0.2725138546390579,0
485,main,Oracle prospective estimator,0.6505651575784698,0.4752886089581441,-0.17527654862032566,0.10185707843774788,0.2756487352201583,0.6749284826961299,1
486,main,Structured EHR estimator,0.6251000919872556,1.3726031765041224,0.7475030845168669,0.1476651994213634,1.0831793856382501,1.6620269673699948,0
486,main,Naive AI estimator,0.6251000919872556,0.19564595272019727,-0.42945413926705833,0.09661192416761302,0.006286581351675757,0.3850053240887188,0
486,main,ISE causal estimator,0.6251000919872556,0.8381262801704323,0.21302618818317676,0.11437829535214414,0.6139448212802299,1.0623077390606348,1
486,main,Design erasure estimator,0.6251000919872556,1.0164627885506168,0.3913626965633612,0.1326172194392961,0.7565330384495964,1.276392538651637,0
486,main,Post index leakage estimator,0.6251000919872556,0.14313265366023703,-0.48196743832701855,0.10214241668866987,-0.057066483049555916,0.34333179037003,0
486,main,Oracle prospective estimator,0.6251000919872556,0.8332344970777749,0.20813440509051928,0.11328510649869064,0.6111956883403412,1.0552733058152084,1
487,main,Structured EHR estimator,0.6398383453760242,1.2817326111938632,0.6418942658178389,0.14500348922468018,0.99752577231349,1.5659394500742363,0
487,main,Naive AI estimator,0.6398383453760242,0.14046580312893583,-0.4993725422470884,0.09115131501357322,-0.03819077429766768,0.3191223805555393,0
487,main,ISE causal estimator,0.6398383453760242,0.66908491270425,0.029246567328225725,0.10725184041423633,0.4588713054923468,0.8792985199161532,1
487,main,Design erasure estimator,0.6398383453760242,1.0847868583116733,0.4449485129356491,0.1263141821798042,0.8372110612392571,1.3323626553840895,0
487,main,Post index leakage estimator,0.6398383453760242,0.12451429389806967,-0.5153240514779546,0.09845486037711801,-0.06845723244108162,0.31748582023722094,0
487,main,Oracle prospective estimator,0.6398383453760242,0.664391414717878,0.02455306934185375,0.10828137390761854,0.45215992185894566,0.8766229075768104,1
488,main,Structured EHR estimator,0.6342315991440178,1.475660502826593,0.8414289036825752,0.14199773405294938,1.1973449440828121,1.753976061570374,0
488,main,Naive AI estimator,0.6342315991440178,0.30085696893951974,-0.3333746302044981,0.08721883532757871,0.12990805169746547,0.47180588618157404,0
488,main,ISE causal estimator,0.6342315991440178,0.7296867169668003,0.09545511782278249,0.10633347580261399,0.5212731043936769,0.9381003295399237,1
488,main,Design erasure estimator,0.6342315991440178,1.1072979403810912,0.47306634123707336,0.12284877958954787,0.8665143323855774,1.348081548376605,0
488,main,Post index leakage estimator,0.6342315991440178,0.2990761236523287,-0.3351554754916891,0.0934093697085766,0.11599375902351858,0.48215848828113883,0
488,main,Oracle prospective estimator,0.6342315991440178,0.71301456642814,0.07878296728412215,0.10585804480019174,0.5055327986197642,0.9204963342365158,1
489,main,Structured EHR estimator,0.6398443296061196,1.3773443318249219,0.7375000022188023,0.14566104868368646,1.0918486764048965,1.6628399872449473,0
489,main,Naive AI estimator,0.6398443296061196,0.0063940026014657906,-0.6334503270046538,0.08872001984997568,-0.16749723630448654,0.18028524150741815,0
489,main,ISE causal estimator,0.6398443296061196,0.5362389257673971,-0.10360540383872252,0.09887520241752679,0.34244352902904457,0.7300343225057495,1
489,main,Design erasure estimator,0.6398443296061196,0.9453804480449789,0.3055361184388593,0.12390071857311498,0.7025350396416735,1.1882258564482842,0
489,main,Post index leakage estimator,0.6398443296061196,0.02962357012783179,-0.6102207594782878,0.09782520784535893,-0.16211383724907172,0.2213609775047353,0
489,main,Oracle prospective estimator,0.6398443296061196,0.5284059502892884,-0.1114383793168312,0.09763864021289498,0.33703421547201423,0.7197776851065625,1
490,main,Structured EHR estimator,0.6448434684904695,1.474158900007495,0.8293154315170256,0.13945427061592164,1.2008285296002885,1.7474892704147016,0
490,main,Naive AI estimator,0.6448434684904695,0.006886988995304223,-0.6379564794951652,0.09713104549262068,-0.1834898601702323,0.19726383816084073,0
490,main,ISE causal estimator,0.6448434684904695,0.7427349798327796,0.09789151134231011,0.11280165027840622,0.5216437452871034,0.9638262143784557,1
490,main,Design erasure estimator,0.6448434684904695,1.0735254470274336,0.4286819785369641,0.13160660811260727,0.8155764951267233,1.331474398928144,0
490,main,Post index leakage estimator,0.6448434684904695,0.0025597007144417495,-0.6422837677760277,0.10294058781137407,-0.19920385139585142,0.20432325282473493,0
490,main,Oracle prospective estimator,0.6448434684904695,0.7153640104650624,0.0705205419745929,0.11245942475573203,0.4949435379438276,0.9357844829862971,1
491,main,Structured EHR estimator,0.6471766682361398,1.4049070533560464,0.7577303851199065,0.13236879457275222,1.145464215993452,1.6643498907186407,0
491,main,Naive AI estimator,0.6471766682361398,0.18865034300012162,-0.4585263252360182,0.09408249154520425,0.0042486595715212905,0.37305202642872193,0
491,main,ISE causal estimator,0.6471766682361398,0.7780309466057941,0.13085427836965424,0.10530290550734578,0.5716372518113964,0.9844246414001918,1
491,main,Design erasure estimator,0.6471766682361398,1.139889766992837,0.4927130987566971,0.12593245680216061,0.8930621516606021,1.3867173823250718,0
491,main,Post index leakage estimator,0.6471766682361398,0.19233740879869812,-0.45483925943744175,0.10300847050024357,-0.009559193381779268,0.39423401097917554,0
491,main,Oracle prospective estimator,0.6471766682361398,0.7617613844867993,0.11458471625065947,0.10471873529017463,0.556512663318057,0.9670101056555416,1
492,main,Structured EHR estimator,0.634940354368565,1.3187223129764813,0.6837819586079164,0.14699494611277353,1.0306122185954452,1.6068324073575175,0
492,main,Naive AI estimator,0.634940354368565,0.11383493737235922,-0.5211054169962057,0.0957143234692644,-0.07376513662739898,0.3014350113721174,0
492,main,ISE causal estimator,0.634940354368565,0.6475173574886501,0.01257700312008514,0.1172147610692042,0.4177764257930099,0.8772582891842904,1
492,main,Design erasure estimator,0.634940354368565,1.0456661650122852,0.41072581064372016,0.12761558443203883,0.7955396195254891,1.2957927104990812,0
492,main,Post index leakage estimator,0.634940354368565,0.0947263645995956,-0.5402139897689694,0.09556293936897339,-0.09257699656359225,0.28202972576278346,0
492,main,Oracle prospective estimator,0.634940354368565,0.6379191909383806,0.0029788365698155683,0.11522327014909496,0.4120815814461545,0.8637568004306067,1
493,main,Structured EHR estimator,0.6372141664887448,1.4990971488189866,0.8618829823302417,0.13254507595216725,1.2393087999527388,1.7588854976852344,0
493,main,Naive AI estimator,0.6372141664887448,0.13479475228614146,-0.5024194142026034,0.08880764621648794,-0.039268234298174914,0.30885773887045787,0
493,main,ISE causal estimator,0.6372141664887448,0.673560767118407,0.03634660062966211,0.10802648076060858,0.4618288648276141,0.8852926694091998,1
493,main,Design erasure estimator,0.6372141664887448,0.9643770014153893,0.32716283492664444,0.12097788029712701,0.7272603560330204,1.2014936467977582,0
493,main,Post index leakage estimator,0.6372141664887448,0.19244904299545648,-0.44476512349328834,0.09531152781397989,0.005638448480055902,0.37925963751085706,0
493,main,Oracle prospective estimator,0.6372141664887448,0.6653163959647372,0.02810222947599239,0.10755995115835416,0.4544988916943631,0.8761339002351114,1
494,main,Structured EHR estimator,0.6420050803850696,1.1358981260344985,0.4938930456494288,0.1705915403204149,0.8015387070064852,1.4702575450625117,0
494,main,Naive AI estimator,0.6420050803850696,-0.196407342894358,-0.8384124232794277,0.10551301568619575,-0.4032128536393017,0.010398167850585699,0
494,main,ISE causal estimator,0.6420050803850696,0.4510360199728548,-0.19096906041221484,0.13129463223754712,0.19369854078726245,0.7083734991584472,1
494,main,Design erasure estimator,0.6420050803850696,0.907805327688933,0.2658002473038633,0.15344186538679383,0.6070592715308171,1.2085513838470487,1
494,main,Post index leakage estimator,0.6420050803850696,-0.17950967585256,-0.8215147562376297,0.10925832598746722,-0.39365599478799573,0.03463664308287576,0
494,main,Oracle prospective estimator,0.6420050803850696,0.45839269571476626,-0.18361238467030339,0.13035716853240673,0.20289264539124907,0.7138927460382835,1
495,main,Structured EHR estimator,0.6520397915038464,1.5835312970910078,0.9314915055871614,0.14034137885739686,1.30846219453051,1.8586003996515057,0
495,main,Naive AI estimator,0.6520397915038464,0.315544687257541,-0.3364951042463054,0.09882384407109213,0.12184995287820041,0.5092394216368815,0
495,main,ISE causal estimator,0.6520397915038464,0.8056884101455922,0.15364861864174584,0.11309008061580009,0.5840318521386241,1.0273449681525604,1
495,main,Design erasure estimator,0.6520397915038464,1.2716612255532809,0.6196214340494345,0.12633876393468796,1.0240372482412925,1.5192852028652692,0
495,main,Post index leakage estimator,0.6520397915038464,0.3449412744510091,-0.3070985170528373,0.10697005790900936,0.13527996094935074,0.5546025879526675,0
495,main,Oracle prospective estimator,0.6520397915038464,0.8015543449242155,0.14951455342036912,0.11231883324933975,0.5814094317555096,1.0216992580929214,1
496,main,Structured EHR estimator,0.6625578761165981,1.1902387819724327,0.5276809058558346,0.1321284979777262,0.9312669259360894,1.449210638008776,0
496,main,Naive AI estimator,0.6625578761165981,0.037350798860040516,-0.6252070772565576,0.0889571519058361,-0.13700521887539824,0.21170681659547924,0
496,main,ISE causal estimator,0.6625578761165981,0.45314034752994375,-0.20941752858665436,0.11108696037611088,0.23540990519276644,0.6708707898671211,1
496,main,Design erasure estimator,0.6625578761165981,0.8115241485805049,0.1489662724639068,0.11777253149304846,0.58068998685413,1.0423583103068799,1
496,main,Post index leakage estimator,0.6625578761165981,0.13134031838522417,-0.5312175577313739,0.09288581941435783,-0.050715887666917175,0.31339652443736554,0
496,main,Oracle prospective estimator,0.6625578761165981,0.43432260275924556,-0.22823527335735255,0.10934778954688945,0.22000093524734224,0.6486442702711489,0
497,main,Structured EHR estimator,0.6694030262520195,1.582442479419575,0.9130394531675555,0.13873193744664222,1.3105278820241564,1.8543570768149937,0
497,main,Naive AI estimator,0.6694030262520195,0.16502397713935946,-0.5043790491126601,0.09974547646955338,-0.030477156740965156,0.3605251110196841,0
497,main,ISE causal estimator,0.6694030262520195,0.8578357061245467,0.1884326798725272,0.12344827726740622,0.6158770826804305,1.099794329568663,1
497,main,Design erasure estimator,0.6694030262520195,1.2049063104366968,0.5355032841846773,0.13820662824598184,0.9340213190745724,1.4757913017988211,0
497,main,Post index leakage estimator,0.6694030262520195,0.20638743822153563,-0.4630155880304839,0.1055112542178159,-0.0004146200453835347,0.4131894964884548,0
497,main,Oracle prospective estimator,0.6694030262520195,0.8390462242486645,0.16964319799664496,0.12319119599556387,0.5975914800973593,1.0805009683999698,1
498,main,Structured EHR estimator,0.6585425744818344,1.4588132324111311,0.8002706579292967,0.1370442133861744,1.1902065741742294,1.727419890648033,0
498,main,Naive AI estimator,0.6585425744818344,0.2448578448106891,-0.41368472967114533,0.09099937567514964,0.06649906848739581,0.4232166211339824,0
498,main,ISE causal estimator,0.6585425744818344,0.7468296494341781,0.08828707495234367,0.10726569960280498,0.5365888782126803,0.9570704206556758,1
498,main,Design erasure estimator,0.6585425744818344,1.1409270893187777,0.48238451483694333,0.12287901341068101,0.900084223033843,1.3817699556037124,0
498,main,Post index leakage estimator,0.6585425744818344,0.27537898571249997,-0.38316358876933443,0.09583641237091337,0.08753961746550978,0.4632183539594902,0
498,main,Oracle prospective estimator,0.6585425744818344,0.7153502584049901,0.056807683923155716,0.1063668099955552,0.506871310813702,0.9238292059962783,1
499,main,Structured EHR estimator,0.6179486713481003,1.2829808532964888,0.6650321819483885,0.1523490414988434,0.9843767319587557,1.5815849746342219,0
499,main,Naive AI estimator,0.6179486713481003,0.10593324780033171,-0.5120154235477685,0.08566547645577002,-0.061971086052977534,0.27383758165364097,0
499,main,ISE causal estimator,0.6179486713481003,0.6050959675668633,-0.01285270378123693,0.11930895549115962,0.3712504148041905,0.8389415203295362,1
499,main,Design erasure estimator,0.6179486713481003,1.0139099799578644,0.3959613086097641,0.1360158030256944,0.7473190060275033,1.2805009538882253,0
499,main,Post index leakage estimator,0.6179486713481003,0.13370735594994246,-0.48424131539815785,0.09049266515252359,-0.043658267749003776,0.3110729796488887,0
499,main,Oracle prospective estimator,0.6179486713481003,0.6087083574286453,-0.009240313919455012,0.1178994967378999,0.37762534382236146,0.8397913710349291,1
500,main,Structured EHR estimator,0.6435228533753404,1.6113793999322081,0.9678565465568677,0.14065208041805957,1.3357013223128114,1.887057477551605,0
500,main,Naive AI estimator,0.6435228533753404,0.3238959249728916,-0.31962692840244883,0.10150380881823513,0.12494845968915075,0.5228433902566325,0
500,main,ISE causal estimator,0.6435228533753404,0.7994105275515151,0.15588767417617466,0.11844916231393893,0.5672501694161948,1.0315708856868353,1
500,main,Design erasure estimator,0.6435228533753404,1.101432959636049,0.4579101062607086,0.129022945240351,0.848547986964961,1.354317932307137,0
500,main,Post index leakage estimator,0.6435228533753404,0.3851201302355186,-0.2584027231398218,0.10347845947008907,0.18230234967414402,0.5879379107968932,0
500,main,Oracle prospective estimator,0.6435228533753404,0.7745521150826022,0.1310292617072618,0.11662167767230304,0.5459736268448883,1.0031306033203162,1
501,main,Structured EHR estimator,0.6153625829631231,1.4867779664710734,0.8714153835079503,0.13067152769041787,1.2306617721978543,1.7428941607442925,0
501,main,Naive AI estimator,0.6153625829631231,0.20730962600470645,-0.4080529569584166,0.09867670649393219,0.013903281276599372,0.4007159707328135,0
501,main,ISE causal estimator,0.6153625829631231,0.7759398689552546,0.1605772859921315,0.10627479072317454,0.5676412791378325,0.9842384587726767,1
501,main,Design erasure estimator,0.6153625829631231,1.185835291130329,0.5704727081672059,0.12356064498772225,0.9436564269543933,1.4280141553062644,0
501,main,Post index leakage estimator,0.6153625829631231,0.22191940985786773,-0.39344317310525534,0.1040981841996602,0.017886968826533733,0.42595185088920173,0
501,main,Oracle prospective estimator,0.6153625829631231,0.7815301158048239,0.16616753284170083,0.10612776300038577,0.5735197003240677,0.9895405312855801,1
502,main,Structured EHR estimator,0.6466806181151704,1.5458825267702674,0.899201908655097,0.14093056469603168,1.2696586199660453,1.8221064335744894,0
502,main,Naive AI estimator,0.6466806181151704,0.21389369840023179,-0.43278691971493866,0.0929551584594049,0.03170158781979818,0.39608580898066537,0
502,main,ISE causal estimator,0.6466806181151704,0.7636680303530824,0.11698741223791198,0.12117843445632587,0.5261582988186837,1.001177761887481,1
502,main,Design erasure estimator,0.6466806181151704,1.1198660557162103,0.4731854376010399,0.13369751037033265,0.8578189353903584,1.3819131760420622,0
502,main,Post index leakage estimator,0.6466806181151704,0.2810445208426238,-0.3656360972725466,0.09674345415729009,0.09142735069433525,0.4706616909909124,0
502,main,Oracle prospective estimator,0.6466806181151704,0.7525600680907883,0.10587944997561793,0.12069681653428449,0.5159943076835908,0.9891258284979859,1
503,main,Structured EHR estimator,0.638674014271081,1.6148012426896312,0.9761272284185503,0.13292068818751926,1.3542766938420936,1.8753257915371688,0
503,main,Naive AI estimator,0.638674014271081,0.21338507637153123,-0.4252889378995497,0.08990999188613188,0.03716149227471274,0.38960866046834974,0
503,main,ISE causal estimator,0.638674014271081,0.7845971278479986,0.14592311357691767,0.10630010976176461,0.5762489127149399,0.9929453429810573,1
503,main,Design erasure estimator,0.638674014271081,1.2714745903988616,0.6328005761277806,0.12425643875621392,1.0279319704366823,1.5150172103610409,0
503,main,Post index leakage estimator,0.638674014271081,0.26381738259303483,-0.3748566316780461,0.09637939881867674,0.07491376090842841,0.4527210042776413,0
503,main,Oracle prospective estimator,0.638674014271081,0.7837800863044043,0.14510607203332337,0.10567908627743597,0.5766490772006299,0.9909110954081788,1
504,main,Structured EHR estimator,0.6208325906300415,1.491890397050355,0.8710578064203135,0.13328826521110007,1.2306453972365987,1.7531353968641112,0
504,main,Naive AI estimator,0.6208325906300415,0.2615650972507721,-0.3592674933792694,0.09457116400797504,0.07620561579514101,0.4469245787064032,0
504,main,ISE causal estimator,0.6208325906300415,0.8194462709327132,0.19861368030267168,0.1051832322833618,0.6132871356573241,1.0256054062081024,1
504,main,Design erasure estimator,0.6208325906300415,1.2422898944765124,0.6214573038464709,0.13101288572491057,0.9855046384556877,1.4990751504973372,0
504,main,Post index leakage estimator,0.6208325906300415,0.21077343397567988,-0.4100591566543616,0.09969939605857765,0.015362617700867692,0.4061842502504921,0
504,main,Oracle prospective estimator,0.6208325906300415,0.8101798759653867,0.18934728533534517,0.10419590356146025,0.6059559049849246,1.0144038469458487,1
505,main,Structured EHR estimator,0.6355764209297166,1.2945710920138402,0.6589946710841237,0.13309936892963853,1.0336963289117487,1.5554458551159318,0
505,main,Naive AI estimator,0.6355764209297166,0.09522888182817961,-0.540347539101537,0.09164134883380592,-0.08438816188607999,0.2748459255424392,0
505,main,ISE causal estimator,0.6355764209297166,0.6291332909074796,-0.006443130022236954,0.11026003640115398,0.4130236195612178,0.8452429622537414,1
505,main,Design erasure estimator,0.6355764209297166,0.966325349635152,0.3307489287054355,0.12313275402511854,0.7249851517459197,1.2076655475243845,0
505,main,Post index leakage estimator,0.6355764209297166,0.14598980835626924,-0.4895866125734473,0.09659223625588496,-0.043330974705265285,0.3353105914178037,0
505,main,Oracle prospective estimator,0.6355764209297166,0.607490390027593,-0.028086030902123582,0.10843372375599943,0.3949602914658341,0.8200204885893518,1
506,main,Structured EHR estimator,0.6488496723308407,1.5998488465554164,0.9509991742245757,0.1526880410114854,1.300580286172905,1.8991174069379277,0
506,main,Naive AI estimator,0.6488496723308407,0.18958892974767744,-0.45926074258316324,0.10479367064234436,-0.015806664711317503,0.3949845242066724,0
506,main,ISE causal estimator,0.6488496723308407,0.8206313868537022,0.1717817145228615,0.12439258391925012,0.5768219223719719,1.0644408513354324,1
506,main,Design erasure estimator,0.6488496723308407,1.107635195779699,0.45878552344885837,0.1319123769776402,0.8490869369035243,1.3661834546558738,0
506,main,Post index leakage estimator,0.6488496723308407,0.19172581358572968,-0.45712385874511097,0.11314418591725213,-0.03003679081208449,0.41348841798354385,0
506,main,Oracle prospective estimator,0.6488496723308407,0.8039589559077656,0.15510928357692488,0.12537695321492254,0.5582201276065174,1.0496977842090138,1
507,main,Structured EHR estimator,0.6235910326301799,1.3199226270607358,0.6963315944305559,0.14237366672498392,1.0408702402797674,1.5989750138417043,0
507,main,Naive AI estimator,0.6235910326301799,0.16118595539307048,-0.46240507723710944,0.09642999900051968,-0.027816842647948092,0.35018875343408906,0
507,main,ISE causal estimator,0.6235910326301799,0.6821709547071103,0.05857992207693041,0.11436347458120906,0.45801854452794055,0.9063233648862801,1
507,main,Design erasure estimator,0.6235910326301799,0.9233207378514674,0.2997297052212875,0.13754421873831743,0.6537340691243652,1.1929074065785696,0
507,main,Post index leakage estimator,0.6235910326301799,0.20324420153755715,-0.4203468310926227,0.10334165654152558,0.0006945547161670285,0.4057938483589473,0
507,main,Oracle prospective estimator,0.6235910326301799,0.6831435172461653,0.05955248461598539,0.11382271395935735,0.4600509978858249,0.9062360366065056,1
508,main,Structured EHR estimator,0.6377509995023984,1.293997359201871,0.6562463596994725,0.14948187877949173,1.0010128767940671,1.5869818416096748,0
508,main,Naive AI estimator,0.6377509995023984,-0.04301705521715885,-0.6807680547195573,0.10302199718972434,-0.24494016970901855,0.15890605927470086,0
508,main,ISE causal estimator,0.6377509995023984,0.589924922584917,-0.04782607691748142,0.1256101574174044,0.34372901404680445,0.8361208311230296,1
508,main,Design erasure estimator,0.6377509995023984,1.0385533383006431,0.4008023387982447,0.13781962995163635,0.7684268635954359,1.3086798130058503,0
508,main,Post index leakage estimator,0.6377509995023984,-0.0347501932539497,-0.6725011927563481,0.10688634893878084,-0.24424743717396014,0.17474705066606072,0
508,main,Oracle prospective estimator,0.6377509995023984,0.5742723677867811,-0.0634786317156173,0.1266259484150735,0.3260855088932371,0.8224592266803252,1
509,main,Structured EHR estimator,0.6456485094885779,1.339341192698089,0.693692683209511,0.13136937636979149,1.0818572150132977,1.5968251703828802,0
509,main,Naive AI estimator,0.6456485094885779,0.1270704326787345,-0.5185780768098434,0.10803881783700352,-0.0846856502817924,0.33882651563926136,0
509,main,ISE causal estimator,0.6456485094885779,0.5697760915612251,-0.07587241792735278,0.110728356664724,0.3527485124983661,0.7868036706240842,1
509,main,Design erasure estimator,0.6456485094885779,0.9272809499740712,0.2816324404854933,0.1260648068703032,0.680193928508277,1.1743679714398654,0
509,main,Post index leakage estimator,0.6456485094885779,0.19115336322382429,-0.4544951462647536,0.11368490935243415,-0.031669059106946645,0.41397578555459524,0
509,main,Oracle prospective estimator,0.6456485094885779,0.5340969756552472,-0.11155153383333072,0.1105833075245519,0.31735369290712545,0.7508402584033689,1
510,main,Structured EHR estimator,0.6279406092839662,1.3595051669759672,0.731564557692001,0.1424370836850818,1.080328482953207,1.6386818509987275,0
510,main,Naive AI estimator,0.6279406092839662,0.2734048078970971,-0.35453580138686913,0.10136243735707999,0.07473443067722033,0.4720751851169739,0
510,main,ISE causal estimator,0.6279406092839662,0.6536114361297466,0.02567082684578037,0.10435917913553965,0.4490674450240889,0.8581554272354043,1
510,main,Design erasure estimator,0.6279406092839662,0.9894811980211958,0.3615405887372296,0.12323028778683506,0.7479498339589992,1.2310125620833925,0
510,main,Post index leakage estimator,0.6279406092839662,0.26452725244295466,-0.36341335684101156,0.11653849341979389,0.03611180534015865,0.49294269954575065,0
510,main,Oracle prospective estimator,0.6279406092839662,0.6598226429600351,0.0318820336760689,0.10327219900753619,0.4574091329052642,0.862236153014806,1
511,main,Structured EHR estimator,0.6564336884650546,1.1976989456587732,0.5412652571937187,0.13525586768346406,0.9325974449991836,1.4628004463183628,0
511,main,Naive AI estimator,0.6564336884650546,0.05048929629346364,-0.6059443921715909,0.0919711064541524,-0.12977407235667507,0.23075266494360233,0
511,main,ISE causal estimator,0.6564336884650546,0.5495431459910108,-0.10689054247404373,0.11724866142340509,0.31973576960113687,0.7793505223808848,1
511,main,Design erasure estimator,0.6564336884650546,0.9455276820831782,0.2890939936181236,0.12702480065236427,0.6965590728045442,1.194496291361812,0
511,main,Post index leakage estimator,0.6564336884650546,0.08865533182529038,-0.5677783566397642,0.09371269814555416,-0.09502155653999576,0.2723322201905765,0
511,main,Oracle prospective estimator,0.6564336884650546,0.5420659420586637,-0.11436774640639091,0.11777929618263457,0.3112185215406999,0.7729133625766273,1
512,main,Structured EHR estimator,0.6546622348494285,1.4818912232868808,0.8272289884374523,0.13939148419634226,1.20868391426205,1.7550985323117116,0
512,main,Naive AI estimator,0.6546622348494285,0.1739182031489424,-0.48074403170048613,0.08950205177518236,-0.0015058183304150208,0.34934222462829984,0
512,main,ISE causal estimator,0.6546622348494285,0.687633618209937,0.03297138336050842,0.10698954725581904,0.47793410558853167,0.8973331308313423,1
512,main,Design erasure estimator,0.6546622348494285,0.9910421932099032,0.33637995836047463,0.13094935587871157,0.7343814556876285,1.2477029307321779,0
512,main,Post index leakage estimator,0.6546622348494285,0.16968132062096136,-0.4849809142284672,0.09936722269748144,-0.025078435866102256,0.364441077108025,0
512,main,Oracle prospective estimator,0.6546622348494285,0.6926991035100442,0.03803686866061562,0.10554012185814396,0.485840464668082,0.8995577423520063,1
513,main,Structured EHR estimator,0.6340039547322673,1.5194662975416273,0.88546234280936,0.1401428434120244,1.2447863244540596,1.794146270629195,0
513,main,Naive AI estimator,0.6340039547322673,0.16015979876383146,-0.4738441559684359,0.09819597004189107,-0.03230430251827501,0.3526239000459379,0
513,main,ISE causal estimator,0.6340039547322673,0.6641047549749807,0.030100800242713333,0.10726370506125085,0.45386789305492903,0.8743416168950323,1
513,main,Design erasure estimator,0.6340039547322673,1.0711834566330227,0.4371795019007554,0.12203628564185395,0.831992336774989,1.3103745764910564,0
513,main,Post index leakage estimator,0.6340039547322673,0.18197872596235912,-0.45202522876990825,0.10179282433109417,-0.017535209726585455,0.3814926616513037,0
513,main,Oracle prospective estimator,0.6340039547322673,0.6479632706120911,0.013959315879823797,0.10739137743739513,0.4374761708347967,0.8584503703893855,1
514,main,Structured EHR estimator,0.6326414835727734,1.3290425396352517,0.6964010560624783,0.15336324740461846,1.0284505747221995,1.6296345045483038,0
514,main,Naive AI estimator,0.6326414835727734,0.014904784107185544,-0.6177366994655878,0.09214790267063065,-0.16570510512725053,0.19551467334162162,0
514,main,ISE causal estimator,0.6326414835727734,0.691962479309727,0.0593209957369536,0.10821342772255947,0.4798641609735104,0.9040607976459436,1
514,main,Design erasure estimator,0.6326414835727734,0.8981258993575174,0.265484415784744,0.12575252896797157,0.6516509425802932,1.1446008561347416,0
514,main,Post index leakage estimator,0.6326414835727734,-0.04401257768928997,-0.6766540612620634,0.09752195787997756,-0.23515561513404598,0.14713045975546601,0
514,main,Oracle prospective estimator,0.6326414835727734,0.6640718261386781,0.03143034256590471,0.10760650827784798,0.45316306991409605,0.8749805823632602,1
515,main,Structured EHR estimator,0.6506193687860404,1.437904397865207,0.7872850290791666,0.1327241133660861,1.1777651356676784,1.6980436600627358,0
515,main,Naive AI estimator,0.6506193687860404,0.15459010088786135,-0.4960292678981791,0.08815374401626704,-0.018191237384022035,0.32737143915974476,0
515,main,ISE causal estimator,0.6506193687860404,0.6754684720695316,0.024849103283491214,0.1056224083273095,0.46844855174800504,0.8824883923910583,1
515,main,Design erasure estimator,0.6506193687860404,1.0946826090456812,0.4440632402596407,0.12331275882894477,0.8529896017409494,1.3363756163504128,0
515,main,Post index leakage estimator,0.6506193687860404,0.1763446965635258,-0.4742746722225146,0.09449690931670662,-0.008869245697219169,0.36155863882427075,0
515,main,Oracle prospective estimator,0.6506193687860404,0.6677101562605441,0.017090787474503655,0.10526112345211266,0.46139835429440323,0.8740219582266849,1
516,main,Structured EHR estimator,0.6329587462547848,1.4118773905233142,0.7789186442685294,0.14912348950480317,1.1195953510939,1.7041594299527283,0
516,main,Naive AI estimator,0.6329587462547848,0.2975513224463521,-0.3354074238084327,0.09994119469042921,0.10166658085311081,0.49343606403959334,0
516,main,ISE causal estimator,0.6329587462547848,0.8049669461164234,0.17200819986163862,0.11748977397968403,0.5746869891162427,1.035246903116604,1
516,main,Design erasure estimator,0.6329587462547848,1.123968995646389,0.4910102493916042,0.1305903435883724,0.868011922213179,1.379926069079599,0
516,main,Post index leakage estimator,0.6329587462547848,0.2986399463245618,-0.33431879993022295,0.10580004314618999,0.09127186175802943,0.5060080308910941,0
516,main,Oracle prospective estimator,0.6329587462547848,0.7976115763976492,0.16465283014286447,0.11642003740743237,0.5694283030790818,1.0257948497162166,1
517,main,Structured EHR estimator,0.6522448676734817,1.3993402255934044,0.7470953579199228,0.13968471841101107,1.1255581775078227,1.6731222736789861,0
517,main,Naive AI estimator,0.6522448676734817,0.2646871387872691,-0.38755772888621254,0.10164709999630045,0.06545882279452025,0.463915454780018,0
517,main,ISE causal estimator,0.6522448676734817,0.7589008158269168,0.10665594815343515,0.10683299530321869,0.5495081450326083,0.9682934866212254,1
517,main,Design erasure estimator,0.6522448676734817,1.1509341666195574,0.4986892989460757,0.11688389288621236,0.9218417365625812,1.3800265966765335,0
517,main,Post index leakage estimator,0.6522448676734817,0.2521610349664376,-0.40008383270704406,0.11145248382434118,0.03371416667072888,0.4706079032621463,0
517,main,Oracle prospective estimator,0.6522448676734817,0.7637054468368868,0.11146057916340513,0.10776198920448363,0.5524919479960989,0.9749189456776747,1
518,main,Structured EHR estimator,0.6627378550334786,1.628227039038476,0.9654891840049975,0.13435882659602227,1.3648837389102724,1.8915703391666798,0
518,main,Naive AI estimator,0.6627378550334786,0.38320397280421414,-0.27953388222926445,0.0928400335853292,0.2012375069769689,0.5651704386314593,0
518,main,ISE causal estimator,0.6627378550334786,0.8420436240981042,0.1793057690646256,0.10852045080982758,0.6293435405108421,1.0547437076853663,1
518,main,Design erasure estimator,0.6627378550334786,1.2190891897739045,0.5563513347404259,0.1332676127603512,0.9578846687636161,1.480293710784193,0
518,main,Post index leakage estimator,0.6627378550334786,0.4260164781060431,-0.2367213769274355,0.09819911194693917,0.23354621869004233,0.6184867375220439,0
518,main,Oracle prospective estimator,0.6627378550334786,0.8427715262577208,0.1800336712242422,0.10632355107893543,0.6343773661430073,1.0511656863724341,1
519,main,Structured EHR estimator,0.6480458674799503,1.4614006635419825,0.8133547960620322,0.13169396224668192,1.2032804975384859,1.7195208295454791,0
519,main,Naive AI estimator,0.6480458674799503,0.057920100465128514,-0.5901257670148218,0.09192311137308126,-0.12224919782611074,0.23808939875636778,0
519,main,ISE causal estimator,0.6480458674799503,0.6701894222207819,0.022143554740831628,0.11171664595701138,0.45122479614503963,0.8891540482965242,1
519,main,Design erasure estimator,0.6480458674799503,1.07951772003876,0.4314718525588097,0.12633308762340395,0.8319048682968883,1.3271305717806317,0
519,main,Post index leakage estimator,0.6480458674799503,0.08257355740933568,-0.5654723100706146,0.10211207684979344,-0.11756611321625947,0.2827132280349308,0
519,main,Oracle prospective estimator,0.6480458674799503,0.6665686379705742,0.018522770490623897,0.11047599080070218,0.4500356960011979,0.8831015799399504,1
520,main,Structured EHR estimator,0.6454571522017352,1.1648020814345939,0.5193449292328587,0.12577258878652753,0.9182878074129999,1.4113163554561878,0
520,main,Naive AI estimator,0.6454571522017352,-0.001184413106528502,-0.6466415653082637,0.09397067595173547,-0.18536693797193002,0.182998111758873,0
520,main,ISE causal estimator,0.6454571522017352,0.48785822470423823,-0.15759892749749693,0.10784370941912369,0.2764845542427558,0.6992318951657206,1
520,main,Design erasure estimator,0.6454571522017352,0.7999370248572552,0.15447987265552,0.11003936996932506,0.584259859717378,1.0156141899971323,1
520,main,Post index leakage estimator,0.6454571522017352,0.057007391795873254,-0.5884497604058619,0.09794525990450097,-0.13496531761694863,0.24898010120869513,0
520,main,Oracle prospective estimator,0.6454571522017352,0.4685366429211837,-0.17692050928055147,0.10715081320276236,0.2585210490437695,0.6785522367985979,1
521,main,Structured EHR estimator,0.6439935349530425,1.5989147613294556,0.9549212263764132,0.1517465219840588,1.3014915782407004,1.896337944418211,0
521,main,Naive AI estimator,0.6439935349530425,0.26408867727514435,-0.3799048576778981,0.10632149464899222,0.05569854776311958,0.47247880678716914,0
521,main,ISE causal estimator,0.6439935349530425,0.7534606337041506,0.10946709875110816,0.12386528562150095,0.5106846738860087,0.9962365935222925,1
521,main,Design erasure estimator,0.6439935349530425,1.070179204345368,0.4261856693923255,0.13525952549375223,0.8050705343776137,1.3352878743131222,0
521,main,Post index leakage estimator,0.6439935349530425,0.3516975841828269,-0.2922959507702156,0.10962201693995745,0.13683843098051027,0.5665567373851434,0
521,main,Oracle prospective estimator,0.6439935349530425,0.728042510587793,0.08404897563475056,0.12231085283120607,0.4883132390386291,0.9677717821369569,1
522,main,Structured EHR estimator,0.6511650434308834,1.4357161577084445,0.7845511142775611,0.15010800535649235,1.1415044672097194,1.7299278482071696,0
522,main,Naive AI estimator,0.6511650434308834,0.15467639109742012,-0.4964886523334633,0.09563589139469779,-0.03276995603618754,0.3421227382310278,0
522,main,ISE causal estimator,0.6511650434308834,0.7070160856544536,0.05585104222357018,0.11300555600740735,0.48552519587993526,0.928506975428972,1
522,main,Design erasure estimator,0.6511650434308834,1.0142368140719273,0.3630717706410439,0.129525373744469,0.7603670815327681,1.2681065466110866,0
522,main,Post index leakage estimator,0.6511650434308834,0.17430171252980814,-0.4768633309010753,0.10423734921571082,-0.03000349193298507,0.37860691699260135,0
522,main,Oracle prospective estimator,0.6511650434308834,0.7185796643904235,0.0674146209595401,0.11187825196090222,0.4992982905470552,0.9378610382337919,1
523,main,Structured EHR estimator,0.6448157327876891,1.5608770751619572,0.9160613423742681,0.13102536811336565,1.3040673536597605,1.817686796664154,0
523,main,Naive AI estimator,0.6448157327876891,0.276794549877808,-0.3680211829098811,0.08743979893324388,0.10541254396864999,0.448176555786966,0
523,main,ISE causal estimator,0.6448157327876891,0.8387121317958786,0.19389639900818945,0.0986444149358452,0.645369078521622,1.0320551850701352,0
523,main,Design erasure estimator,0.6448157327876891,1.2518017295608015,0.6069859967731124,0.11816813465558756,1.0201921856358498,1.4834112734857532,0
523,main,Post index leakage estimator,0.6448157327876891,0.24718531765210874,-0.3976304151355804,0.09413370484434555,0.06268325615719147,0.43168737914702604,0
523,main,Oracle prospective estimator,0.6448157327876891,0.8317283596382645,0.18691262685057541,0.09910126575685715,0.6374898787548245,1.0259668405217046,1
524,main,Structured EHR estimator,0.6411992069420368,1.3863881049785998,0.745188898036563,0.15555643665383068,1.0814974891370916,1.6912787208201079,0
524,main,Naive AI estimator,0.6411992069420368,0.11604978225841564,-0.5251494246836211,0.09297572715291265,-0.06618264296129314,0.2982822074781244,0
524,main,ISE causal estimator,0.6411992069420368,0.6420593245913381,0.000860117649301273,0.11654070627060983,0.4136395403009428,0.8704791088817334,1
524,main,Design erasure estimator,0.6411992069420368,0.9023027804602591,0.26110357351822233,0.13186344019807883,0.6438504376720247,1.1607551232484936,0
524,main,Post index leakage estimator,0.6411992069420368,0.13901969317977173,-0.5021795137622651,0.10117521403667593,-0.059283726332113096,0.33732311269165655,0
524,main,Oracle prospective estimator,0.6411992069420368,0.6571088767541906,0.015909669812153804,0.11655783124496333,0.4286555275140625,0.8855622259943188,1
525,main,Structured EHR estimator,0.6306884592816068,1.441861385029985,0.8111729257483783,0.13528568190115528,1.1767014485037208,1.7070213215562493,0
525,main,Naive AI estimator,0.6306884592816068,0.31889571455374316,-0.3117927447278636,0.1000266790381421,0.12284342363898465,0.5149480054685016,0
525,main,ISE causal estimator,0.6306884592816068,0.8075481209835377,0.1768596617019309,0.11125515479869039,0.5894880175781045,1.0256082243889708,1
525,main,Design erasure estimator,0.6306884592816068,1.1085422710139334,0.47785381173232666,0.11908642513801357,0.8751328777434269,1.34195166428444,0
525,main,Post index leakage estimator,0.6306884592816068,0.34035506776287405,-0.2903333915187327,0.1082556705499152,0.12817395348504027,0.5525361820407079,0
525,main,Oracle prospective estimator,0.6306884592816068,0.8072640407807836,0.17657558149917685,0.10996443039513064,0.5917337572063276,1.0227943243552398,1
526,main,Structured EHR estimator,0.6298660280637529,1.5355021541210896,0.9056361260573367,0.12498172415878384,1.2905379747698733,1.7804663334723059,0
526,main,Naive AI estimator,0.6298660280637529,0.18240293163354865,-0.44746309643020427,0.0832525313715203,0.019227970145368867,0.34557789312172843,0
526,main,ISE causal estimator,0.6298660280637529,0.7151381783767793,0.08527215031302637,0.10710180658441316,0.5052186374713294,0.9250577192822291,1
526,main,Design erasure estimator,0.6298660280637529,1.0672830100974429,0.43741698203368995,0.11432239337333891,0.8432111190856986,1.2913549011091872,0
526,main,Post index leakage estimator,0.6298660280637529,0.2353941971643226,-0.3944718308994303,0.08780025504608634,0.0633056972739934,0.4074826970546518,0
526,main,Oracle prospective estimator,0.6298660280637529,0.6896540328550107,0.05978800479125779,0.10618160337868969,0.48153809023277894,0.8977699754772425,1
527,main,Structured EHR estimator,0.632608108883554,1.4246981425218228,0.7920900336382688,0.13704850956143688,1.1560830637814066,1.693313221262239,0
527,main,Naive AI estimator,0.632608108883554,0.30408231834455474,-0.3285257905389993,0.08559636467342667,0.13631344358463846,0.471851193104471,0
527,main,ISE causal estimator,0.632608108883554,0.7613139255003523,0.12870581661679825,0.10461497662764033,0.5562685713101773,0.9663592796905273,1
527,main,Design erasure estimator,0.632608108883554,1.0341384352059606,0.4015303263224066,0.12152458796309265,0.795950242798299,1.2723266276136223,0
527,main,Post index leakage estimator,0.632608108883554,0.341176244583652,-0.29143186429990203,0.0899498973118448,0.16487444585243616,0.5174780433148678,0
527,main,Oracle prospective estimator,0.632608108883554,0.7406225041001652,0.10801439521661116,0.10528313666191717,0.5342675562428075,0.9469774519575228,1
528,main,Structured EHR estimator,0.6659041122767972,1.0795221793284506,0.4136180670516534,0.14407217726573238,0.7971407118876151,1.361903646769286,0
528,main,Naive AI estimator,0.6659041122767972,0.04890658689425433,-0.6169975253825429,0.0918315428787766,-0.1310832371481478,0.22889641093665647,0
528,main,ISE causal estimator,0.6659041122767972,0.48112892625897796,-0.18477518601781928,0.1089905687360378,0.2675074115363439,0.6947504409816121,1
528,main,Design erasure estimator,0.6659041122767972,0.7678790837856706,0.10197497150887336,0.12175269705063463,0.5292437975664267,1.0065143700049144,1
528,main,Post index leakage estimator,0.6659041122767972,0.03705287598896442,-0.6288512362878328,0.09886328571348744,-0.15671916400947097,0.23082491598739982,0
528,main,Oracle prospective estimator,0.6659041122767972,0.47688160081827485,-0.1890225114585224,0.10866826863689666,0.2638917942899574,0.6898714073465924,1
529,main,Structured EHR estimator,0.6511141960143665,1.4553228222676766,0.8042086262533101,0.1340675497253786,1.1925504248059347,1.7180952197294186,0
529,main,Naive AI estimator,0.6511141960143665,0.2530693512164101,-0.3980448447979564,0.0930070019211725,0.07077562745091201,0.4353630749819082,0
529,main,ISE causal estimator,0.6511141960143665,0.7201452484082295,0.06903105239386298,0.10392233286086128,0.5164574760009414,0.9238330208155175,1
529,main,Design erasure estimator,0.6511141960143665,0.9330220973854951,0.28190790137112864,0.1258601817685392,0.6863361411191583,1.179708053651832,0
529,main,Post index leakage estimator,0.6511141960143665,0.2481233730414417,-0.40299082297292477,0.10138540263710309,0.049407983872719635,0.4468387622101637,0
529,main,Oracle prospective estimator,0.6511141960143665,0.6851166490874334,0.03400245307306693,0.10397990020462446,0.48131604468636946,0.8889172534884974,1
530,main,Structured EHR estimator,0.6521908697259695,1.3481092531315255,0.695918383405556,0.13971418489324605,1.0742694507407633,1.6219490555222877,0
530,main,Naive AI estimator,0.6521908697259695,0.14505359938686765,-0.5071372703391018,0.09371008180493769,-0.03861816095081022,0.32872535972454553,0
530,main,ISE causal estimator,0.6521908697259695,0.5964426316443173,-0.05574823808165219,0.1053487923247468,0.3899589986878136,0.8029262646008211,1
530,main,Design erasure estimator,0.6521908697259695,0.8628274128136195,0.21063654308765,0.12432449663204265,0.6191513994148159,1.1065034262124231,1
530,main,Post index leakage estimator,0.6521908697259695,0.2001373075774158,-0.45205356214855374,0.0966453914813075,0.0107123402740531,0.3895622748807785,0
530,main,Oracle prospective estimator,0.6521908697259695,0.5722848588673947,-0.07990601085857485,0.10486400995474013,0.366751399356104,0.7778183183786853,1
531,main,Structured EHR estimator,0.6331059109174909,1.3116306878385162,0.6785247769210253,0.13587520681853604,1.0453152824741856,1.5779460932028468,0
531,main,Naive AI estimator,0.6331059109174909,0.24667520608569304,-0.38643070483179787,0.08566934362649777,0.07876329257775744,0.41458711959362865,0
531,main,ISE causal estimator,0.6331059109174909,0.7055267998327802,0.0724208889152893,0.10122153269930435,0.5071325957421438,0.9039210039234167,1
531,main,Design erasure estimator,0.6331059109174909,0.9756275572399159,0.342521646322425,0.11644076148221492,0.7474036647347746,1.2038514497450572,0
531,main,Post index leakage estimator,0.6331059109174909,0.2602426734835597,-0.3728632374339312,0.09160479815034946,0.08069726910887479,0.4397880778582447,0
531,main,Oracle prospective estimator,0.6331059109174909,0.704973723467919,0.07186781255042807,0.0992147020431873,0.5105129074632719,0.899434539472566,1
532,main,Structured EHR estimator,0.6389468495497236,1.595027383395557,0.9560805338458335,0.12779322892505812,1.3445526547024431,1.845502112088671,0
532,main,Naive AI estimator,0.6389468495497236,0.2293228934551984,-0.4096239560945252,0.09681027167276769,0.039574760976573725,0.41907102593382306,0
532,main,ISE causal estimator,0.6389468495497236,0.7698845304125859,0.13093768086286228,0.10756989152448572,0.5590475430245938,0.9807215178005779,1
532,main,Design erasure estimator,0.6389468495497236,1.0919873698864335,0.45304052033670994,0.12264734881504037,0.8515985662089545,1.3323761735639126,0
532,main,Post index leakage estimator,0.6389468495497236,0.2723486423907359,-0.36659820715898767,0.10169882325240956,0.07301894881601317,0.47167833596545866,0
532,main,Oracle prospective estimator,0.6389468495497236,0.7284273482837492,0.08948049873402564,0.10706203966619836,0.5185857505380005,0.938268946029498,1
533,main,Structured EHR estimator,0.6405339922158361,1.386099379628454,0.7455653874126179,0.13558753190928066,1.120347817086264,1.651850942170644,0
533,main,Naive AI estimator,0.6405339922158361,0.18261920121270847,-0.4579147910031276,0.10816779348230708,-0.029389674012613415,0.39462807643803033,0
533,main,ISE causal estimator,0.6405339922158361,0.6521839232022109,0.01164993098637479,0.10984416024907859,0.4368893691140168,0.867478477290405,1
533,main,Design erasure estimator,0.6405339922158361,1.0485826585534455,0.4080486663376094,0.12288641927421061,0.8077252767759927,1.2894400403308983,0
533,main,Post index leakage estimator,0.6405339922158361,0.20843151969944715,-0.4321024725163889,0.11564425159066649,-0.018231213418259173,0.43509425281715347,0
533,main,Oracle prospective estimator,0.6405339922158361,0.6312716541138778,-0.009262338101958312,0.11080849582787114,0.41408700229125034,0.8484563059365051,1
534,main,Structured EHR estimator,0.634298178805704,1.2450371810383656,0.6107390022326615,0.12846988576063778,0.9932362049475155,1.4968381571292158,0
534,main,Naive AI estimator,0.634298178805704,0.07274642851468884,-0.5615517502910152,0.09578157835055759,-0.11498546505240405,0.26047832208178173,0
534,main,ISE causal estimator,0.634298178805704,0.5360144225277348,-0.09828375627796926,0.1056776079724847,0.32888631090166476,0.7431425341538048,1
534,main,Design erasure estimator,0.634298178805704,0.7925682515178186,0.15827007271211457,0.12118026195250585,0.5550549380909071,1.0300815649447301,1
534,main,Post index leakage estimator,0.634298178805704,0.1360464799049474,-0.49825169890075666,0.10215648263679396,-0.06418022606316875,0.33627318587306354,0
534,main,Oracle prospective estimator,0.634298178805704,0.5069112218699321,-0.12738695693577196,0.10474201163870105,0.30161687905807805,0.7122055646817862,1
535,main,Structured EHR estimator,0.6612983125433624,1.5114899833718574,0.850191670828495,0.1381834017045561,1.2406505160309274,1.7823294507127874,0
535,main,Naive AI estimator,0.6612983125433624,0.10187087154469901,-0.5594274409986634,0.09965818393962732,-0.09345916897697054,0.29720091206636856,0
535,main,ISE causal estimator,0.6612983125433624,0.6087795036530097,-0.05251880889035265,0.11341344420696106,0.386489153007366,0.8310698542986534,1
535,main,Design erasure estimator,0.6612983125433624,0.9162833590759966,0.2549850465326342,0.13020355199231723,0.6610843971710547,1.1714823209809384,1
535,main,Post index leakage estimator,0.6612983125433624,0.17198420434519507,-0.4893141081981673,0.10154569255742434,-0.027045353067356614,0.37101376175774675,0
535,main,Oracle prospective estimator,0.6612983125433624,0.6161597121064857,-0.045138600436876675,0.11451551346104635,0.3917093057228348,0.8406101184901366,1
536,main,Structured EHR estimator,0.6496520985230032,1.442844117268105,0.7931920187451018,0.1384566309537697,1.1714691205987164,1.7142191139374936,0
536,main,Naive AI estimator,0.6496520985230032,0.1668344739879988,-0.48281762453500443,0.09555377640935195,-0.020450927774331024,0.35411987575032866,0
536,main,ISE causal estimator,0.6496520985230032,0.6507717155240499,0.00111961700104668,0.11603539655782492,0.42334233827071305,0.8782010927773867,1
536,main,Design erasure estimator,0.6496520985230032,1.016287086938464,0.3666349884154607,0.137387509140566,0.7470075690229545,1.2855666048539733,0
536,main,Post index leakage estimator,0.6496520985230032,0.2008479966339342,-0.448804101889069,0.10160563761001812,0.0017009469182986958,0.3999950463495697,0
536,main,Oracle prospective estimator,0.6496520985230032,0.6296938041342036,-0.01995829438879959,0.11556640780679019,0.4031836448328948,0.8562039634355124,1
537,main,Structured EHR estimator,0.6465126146553126,1.2108434527575478,0.5643308381022352,0.13729430858574748,0.9417466079294827,1.4799402975856129,0
537,main,Naive AI estimator,0.6465126146553126,0.07973787504947782,-0.5667747396058348,0.09205139434478131,-0.10068285786629355,0.2601586079652492,0
537,main,ISE causal estimator,0.6465126146553126,0.5859763452746856,-0.06053626938062706,0.10901511883033539,0.37230671236722823,0.7996459781821429,1
537,main,Design erasure estimator,0.6465126146553126,0.9568504498554907,0.3103378352001781,0.12530578921858138,0.7112511029870712,1.2024497967239103,0
537,main,Post index leakage estimator,0.6465126146553126,0.12640834389908104,-0.5201042707562316,0.09631245248819567,-0.062364062977782464,0.31518075077594454,0
537,main,Oracle prospective estimator,0.6465126146553126,0.5671894137587944,-0.07932320089651823,0.10881314584302224,0.3539156479064708,0.780463179611118,1
538,main,Structured EHR estimator,0.6423827025304527,1.326091154916732,0.6837084523862793,0.139223564019294,1.0532129694389158,1.5989693403945482,0
538,main,Naive AI estimator,0.6423827025304527,0.17578296065649862,-0.4665997418739541,0.09380332990204994,-0.008071565951519255,0.3596374872645165,0
538,main,ISE causal estimator,0.6423827025304527,0.5864100682652191,-0.05597263426523358,0.10874808109927839,0.3732638293106335,0.7995563072198048,1
538,main,Design erasure estimator,0.6423827025304527,0.8972104703535982,0.25482776782314553,0.1224531818411616,0.6572022339449215,1.137218706762275,0
538,main,Post index leakage estimator,0.6423827025304527,0.22193898001046344,-0.4204437225199893,0.09753936480658446,0.0307618249895579,0.413116135031369,0
538,main,Oracle prospective estimator,0.6423827025304527,0.5678370823976772,-0.07454562013277555,0.10873967059703021,0.35470732802749794,0.7809668367678564,1
539,main,Structured EHR estimator,0.6646291002170328,1.3618502875631922,0.6972211873461593,0.12800159799351438,1.110967155495904,1.6127334196304803,0
539,main,Naive AI estimator,0.6646291002170328,0.05016636586854438,-0.6144627343484884,0.0848831737787662,-0.11620465473783735,0.2165373864749261,0
539,main,ISE causal estimator,0.6646291002170328,0.6850160038083669,0.020386903591334105,0.10758428075623097,0.4741508135261542,0.8958811940905796,1
539,main,Design erasure estimator,0.6646291002170328,1.0685703210134077,0.40394122079637484,0.11946432006318793,0.8344202536895593,1.302720388337256,0
539,main,Post index leakage estimator,0.6646291002170328,0.06148241177005639,-0.6031466884469764,0.09226812427252132,-0.11936311180408538,0.24232793534419816,0
539,main,Oracle prospective estimator,0.6646291002170328,0.6708353696003757,0.0062062693833428995,0.10570969300591039,0.4636443713087913,0.8780263678919601,1
540,main,Structured EHR estimator,0.6598142703224208,1.3841134687728363,0.7242991984504155,0.14270280975614247,1.1044159616507971,1.6638109758948754,0
540,main,Naive AI estimator,0.6598142703224208,0.22613325587161967,-0.4336810144508011,0.0893526207591949,0.05100211918359768,0.40126439255964164,0
540,main,ISE causal estimator,0.6598142703224208,0.5833679885739934,-0.07644628174842738,0.10331395372384865,0.38087263927525006,0.7858633378727368,1
540,main,Design erasure estimator,0.6598142703224208,0.9418175576263337,0.2820032873039129,0.11517558410911147,0.7160734127724753,1.167561702480192,0
540,main,Post index leakage estimator,0.6598142703224208,0.3134565287253405,-0.34635774159708027,0.0981503076467179,0.12108192573777346,0.5058311317129076,0
540,main,Oracle prospective estimator,0.6598142703224208,0.5885272250003062,-0.0712870453221146,0.1012735542778884,0.3900310586156449,0.7870233913849675,1
541,main,Structured EHR estimator,0.6653074000337003,1.6137703236984173,0.9484629236647171,0.14395550612877647,1.3316175316860155,1.8959231157108192,0
541,main,Naive AI estimator,0.6653074000337003,0.24966064188917372,-0.41564675814452656,0.09630631012137192,0.06090027405128476,0.43842100972706266,0
541,main,ISE causal estimator,0.6653074000337003,0.7717919766048934,0.10648457657119315,0.11434763107476101,0.5476706196983618,0.995913333511425,1
541,main,Design erasure estimator,0.6653074000337003,1.264694357761689,0.5993869577279887,0.13371223393294646,1.0026183792531138,1.526770336270264,0
541,main,Post index leakage estimator,0.6653074000337003,0.29565742163648434,-0.3696499783972159,0.10165733668346577,0.09640904173689144,0.4949058015360772,0
541,main,Oracle prospective estimator,0.6653074000337003,0.7674640832732105,0.10215668323951022,0.11488422283410975,0.5422910065183554,0.9926371600280656,1
542,main,Structured EHR estimator,0.6598452225863612,1.5111781584443431,0.8513329358579819,0.12683128492655146,1.2625888399883023,1.759767476900384,0
542,main,Naive AI estimator,0.6598452225863612,0.20154183417034288,-0.45830338841601836,0.09861327977830399,0.00825980580486707,0.3948238625358187,0
542,main,ISE causal estimator,0.6598452225863612,0.7635424280221872,0.10369720543582595,0.10740545156612444,0.5530277429525833,0.9740571130917911,1
542,main,Design erasure estimator,0.6598452225863612,1.1625100533014738,0.5026648307151126,0.11825531390442019,0.9307296380488103,1.3942904685541375,0
542,main,Post index leakage estimator,0.6598452225863612,0.2415522224202916,-0.41829300016606963,0.1006258567484889,0.04432554319325335,0.4387789016473298,0
542,main,Oracle prospective estimator,0.6598452225863612,0.7740112984446161,0.11416607585825489,0.10698801596389429,0.5643147871553833,0.983707809733849,1
543,main,Structured EHR estimator,0.6610488257897013,1.3752525876396346,0.7142037618499334,0.14200924509399585,1.0969144672554028,1.6535907080238665,0
543,main,Naive AI estimator,0.6610488257897013,0.05611146413412908,-0.6049373616555722,0.09199693847189058,-0.12420253527077645,0.2364254635390346,0
543,main,ISE causal estimator,0.6610488257897013,0.5333731903121488,-0.12767563547755245,0.11611683070278389,0.3057842021346924,0.7609621784896052,1
543,main,Design erasure estimator,0.6610488257897013,0.9966241244485263,0.33557529865882507,0.1323727657226944,0.7371735036320453,1.2560747452650074,0
543,main,Post index leakage estimator,0.6610488257897013,0.09800625225997693,-0.5630425735297243,0.09625063600077378,-0.09064499430153967,0.28665749882149355,0
543,main,Oracle prospective estimator,0.6610488257897013,0.5076698564993438,-0.15337896929035744,0.11548112273990571,0.28132685592912865,0.734012857069559,1
544,main,Structured EHR estimator,0.6442563841654362,1.2089245751688584,0.5646681910034222,0.13818724771627885,0.9380775696449519,1.479771580692765,0
544,main,Naive AI estimator,0.6442563841654362,0.0863612602047174,-0.5578951239607188,0.09605578297536452,-0.10190807442699704,0.2746305948364318,0
544,main,ISE causal estimator,0.6442563841654362,0.5530985566131571,-0.09115782755227908,0.11345398973057598,0.33072873674122816,0.775468376485086,1
544,main,Design erasure estimator,0.6442563841654362,0.7893025481584831,0.14504616399304693,0.12292747408781633,0.5483646989463631,1.0302403973706031,1
544,main,Post index leakage estimator,0.6442563841654362,0.11709852618308275,-0.5271578579823535,0.10047550242305717,-0.0798334585661093,0.3140305109322748,0
544,main,Oracle prospective estimator,0.6442563841654362,0.5198758364298776,-0.12438054773555862,0.11206955385462615,0.3002195108748103,0.7395321619849449,1
545,main,Structured EHR estimator,0.6326767100316689,1.1475658808948384,0.5148891708631694,0.14662158841103518,0.8601875676092094,1.4349441941804673,0
545,main,Naive AI estimator,0.6326767100316689,0.041730134594179236,-0.5909465754374896,0.09406136441890625,-0.14263013966687701,0.2260904088552355,0
545,main,ISE causal estimator,0.6326767100316689,0.5477039545263678,-0.08497275550530115,0.11458395410589658,0.3231194044788105,0.7722885045739251,1
545,main,Design erasure estimator,0.6326767100316689,0.9010516387430544,0.26837492871138546,0.13665746581522017,0.6332030057452229,1.1689002717408858,0
545,main,Post index leakage estimator,0.6326767100316689,0.05023847767815373,-0.5824382323535152,0.10157322341138891,-0.14884504020816852,0.24932199556447598,0
545,main,Oracle prospective estimator,0.6326767100316689,0.5237922690118854,-0.10888444101978356,0.11397913101092172,0.3003931722304788,0.7471913657932919,1
546,main,Structured EHR estimator,0.6435015237760705,1.433864989847843,0.7903634660717725,0.14469212030911976,1.1502684340419682,1.717461545653718,0
546,main,Naive AI estimator,0.6435015237760705,0.27148197273066244,-0.37201955104540807,0.10187348593528855,0.07180994029749688,0.471154005163828,0
546,main,ISE causal estimator,0.6435015237760705,0.8298123501167172,0.18631082634064666,0.11428494664605414,0.605813854690451,1.0538108455429833,1
546,main,Design erasure estimator,0.6435015237760705,1.1399991314687856,0.4964976076927151,0.12778454714049975,0.8895414190734061,1.3904568438641651,0
546,main,Post index leakage estimator,0.6435015237760705,0.26077357914187554,-0.38272794463419496,0.10584095375287078,0.0533253097862488,0.46822184849750226,0
546,main,Oracle prospective estimator,0.6435015237760705,0.8293377131666771,0.18583618939060664,0.11358205784535497,0.6067168797897814,1.0519585465435728,1
547,main,Structured EHR estimator,0.6512943370996453,1.3957140330150568,0.7444196959154115,0.14343333863731136,1.1145846892859266,1.676843376744187,0
547,main,Naive AI estimator,0.6512943370996453,0.018452302883015758,-0.6328420342166295,0.0956099158881998,-0.16894313225785584,0.20584773802388734,0
547,main,ISE causal estimator,0.6512943370996453,0.5187641723117956,-0.13253016478784974,0.11359561111650082,0.296116774523454,0.7414115701001373,1
547,main,Design erasure estimator,0.6512943370996453,0.9684857039391886,0.3171913668395433,0.13559707374982563,0.7027154393895304,1.234255968488847,0
547,main,Post index leakage estimator,0.6512943370996453,0.04984073399530574,-0.6014536031043396,0.10475062944706529,-0.15547049972094223,0.2551519677115537,0
547,main,Oracle prospective estimator,0.6512943370996453,0.5060769517994206,-0.14521738530022477,0.11182908037808541,0.2868919542583732,0.725261949340468,1
548,main,Structured EHR estimator,0.6238929750791783,1.3428499203675837,0.7189569452884054,0.13979928125356253,1.0688433291106012,1.6168565116245661,0
548,main,Naive AI estimator,0.6238929750791783,0.1964078881865572,-0.4274850868926211,0.0927148529368396,0.014686776430351572,0.37812899994276283,0
548,main,ISE causal estimator,0.6238929750791783,0.7251870403429692,0.10129406526379092,0.10786757479102797,0.5137665937525544,0.936607486933384,1
548,main,Design erasure estimator,0.6238929750791783,1.0912432941559802,0.4673503190768019,0.12088605842406551,0.8543066196448118,1.3281799686671487,0
548,main,Post index leakage estimator,0.6238929750791783,0.1989013092514252,-0.42499166582775305,0.09902777989958565,0.004806860648237349,0.39299575785461305,0
548,main,Oracle prospective estimator,0.6238929750791783,0.7231253360162204,0.09923236093704213,0.108212374503444,0.5110290819894702,0.9352215900429707,1
549,main,Structured EHR estimator,0.6423558059791392,1.5073861054274207,0.8650302994482815,0.12747310014463412,1.2575388291439378,1.7572333817109036,0
549,main,Naive AI estimator,0.6423558059791392,0.16841878388680626,-0.47393702209233296,0.10115657644101325,-0.029848105937579722,0.3666856737111922,0
549,main,ISE causal estimator,0.6423558059791392,0.690066596006796,0.04771079002765677,0.10594966597039725,0.4824052507048174,0.8977279413087746,1
549,main,Design erasure estimator,0.6423558059791392,1.1114170217295174,0.4690612157503782,0.12373142365894116,0.8689034313579928,1.3539306121010422,0
549,main,Post index leakage estimator,0.6423558059791392,0.23898557669789833,-0.4033702292812409,0.10731187387843866,0.028654303896158556,0.4493168494996381,0
549,main,Oracle prospective estimator,0.6423558059791392,0.6741386893588862,0.031782883379746996,0.10423391689186548,0.46984021225082984,0.8784371664669426,1
550,main,Structured EHR estimator,0.6444298974201839,1.1678740487102637,0.5234441512900798,0.13165095546626462,0.909838175996385,1.4259099214241424,0
550,main,Naive AI estimator,0.6444298974201839,0.11026307757933196,-0.5341668198408519,0.08513820239411245,-0.05660779911312844,0.2771339542717923,0
550,main,ISE causal estimator,0.6444298974201839,0.5428159486228206,-0.1016139487973633,0.09686609541751516,0.3529584016044909,0.7326734956411503,1
550,main,Design erasure estimator,0.6444298974201839,0.8491726705556232,0.20474277313543932,0.11490632951048112,0.6239562647150803,1.074389076396166,1
550,main,Post index leakage estimator,0.6444298974201839,0.1268805261880664,-0.5175493712321175,0.09276323148978674,-0.054935407531915614,0.3086964599080484,0
550,main,Oracle prospective estimator,0.6444298974201839,0.537426143901258,-0.10700375351892588,0.09625010230603016,0.34877594338143886,0.7260763444210772,1
551,main,Structured EHR estimator,0.6458593129406903,1.4929971947417362,0.8471378818010459,0.13035337852930332,1.2375045728243017,1.7484898166591707,0
551,main,Naive AI estimator,0.6458593129406903,0.140002768083706,-0.5058565448569843,0.09909569575495009,-0.05422479559599619,0.33423033176340816,0
551,main,ISE causal estimator,0.6458593129406903,0.7232999998426135,0.07744068690192318,0.11819613937602741,0.4916355666655998,0.9549644330196272,1
551,main,Design erasure estimator,0.6458593129406903,1.2373929062918425,0.5915335933511522,0.1266372376211502,0.9891839205543881,1.4856018920292968,0
551,main,Post index leakage estimator,0.6458593129406903,0.17498426065369674,-0.47087505228699356,0.10089533330972165,-0.022770592633357706,0.3727391139407512,0
551,main,Oracle prospective estimator,0.6458593129406903,0.7193363322264211,0.0734770192857308,0.11781999658134074,0.4884091389269933,0.9502635255258489,1
552,main,Structured EHR estimator,0.6428325199818139,1.25413177164809,0.6112992516662761,0.14797664180865025,0.9640975537031355,1.5441659895930444,0
552,main,Naive AI estimator,0.6428325199818139,0.08762384758875422,-0.5552086723930597,0.09017580808410366,-0.08912073625608896,0.2643684314335974,0
552,main,ISE causal estimator,0.6428325199818139,0.5375080535658155,-0.10532446641599835,0.11451786292835416,0.3130530422262414,0.7619630649053897,1
552,main,Design erasure estimator,0.6428325199818139,0.9413681018266348,0.2985355818448209,0.12997889558988768,0.686609466470455,1.1961267371828146,0
552,main,Post index leakage estimator,0.6428325199818139,0.12420656129595992,-0.5186259586858539,0.09666110123834928,-0.06524919713120467,0.3136623197231245,0
552,main,Oracle prospective estimator,0.6428325199818139,0.5182158742217018,-0.12461664576011211,0.11311901716537194,0.29650260057757283,0.7399291478658307,1
553,main,Structured EHR estimator,0.655888495249075,1.6104825399218539,0.9545940446727789,0.1469204859856431,1.3225183873899935,1.8984466924537142,0
553,main,Naive AI estimator,0.655888495249075,0.1787425564502685,-0.4771459387988065,0.0957362446968731,-0.008900483155602767,0.3663855960561398,0
553,main,ISE causal estimator,0.655888495249075,0.7633103988951997,0.1074219036461247,0.11446819605582899,0.5389527346257749,0.9876680631646245,1
553,main,Design erasure estimator,0.655888495249075,1.0927186029594131,0.43683010771033814,0.1322483345192986,0.8335118673015879,1.3519253386172383,0
553,main,Post index leakage estimator,0.655888495249075,0.21274242622918355,-0.44314606901989145,0.09744257123970666,0.021754986599358483,0.4037298658590086,0
553,main,Oracle prospective estimator,0.655888495249075,0.7216103227769727,0.06572182752789768,0.11513462348612603,0.49594646074416565,0.9472741848097797,1
554,main,Structured EHR estimator,0.6191736809804419,1.5857977809995145,0.9666241000190726,0.1448520920654753,1.301887680551183,1.869707881447846,0
554,main,Naive AI estimator,0.6191736809804419,0.2709887068301779,-0.348184974150264,0.09365359179080933,0.0874276669201916,0.4545497467401642,0
554,main,ISE causal estimator,0.6191736809804419,0.7664059244402223,0.14723224345978037,0.10392663852914093,0.562709712923106,0.9701021359573385,1
554,main,Design erasure estimator,0.6191736809804419,0.9690285305535139,0.349854849573072,0.12104161383508923,0.731786967436739,1.2062700936702888,0
554,main,Post index leakage estimator,0.6191736809804419,0.28965034632270964,-0.32952333465773226,0.10477510264126833,0.08429114514582373,0.4950095474995956,0
554,main,Oracle prospective estimator,0.6191736809804419,0.7562137851512633,0.13704010417082135,0.10293030082837577,0.5544703955276468,0.9579571747748797,1
555,main,Structured EHR estimator,0.6460971781278168,1.3539518457473143,0.7078546676194976,0.13696191373445174,1.0855064948277888,1.6223971966668398,0
555,main,Naive AI estimator,0.6460971781278168,0.04252005048302421,-0.6035771276447925,0.09305849647148083,-0.13987460260107823,0.22491470356712664,0
555,main,ISE causal estimator,0.6460971781278168,0.6483807624117772,0.0022835842839604714,0.10970084788747714,0.433367100552322,0.8633944242712324,1
555,main,Design erasure estimator,0.6460971781278168,0.8509510762481852,0.20485389812036847,0.12453189426144252,0.6068685634957579,1.0950335890006127,1
555,main,Post index leakage estimator,0.6460971781278168,0.058000821419779164,-0.5880963567080376,0.09725420920686319,-0.1326174286256727,0.24861907146523102,0
555,main,Oracle prospective estimator,0.6460971781278168,0.6212636629601953,-0.024833515167621445,0.10903865511413323,0.4075478989364942,0.8349794269838964,1
556,main,Structured EHR estimator,0.6456407588809858,1.348002003804029,0.7023612449230432,0.13934773187196967,1.0748804493349684,1.6211235582730896,0
556,main,Naive AI estimator,0.6456407588809858,0.04876152144497333,-0.5968792374360125,0.09504938083426298,-0.1375352649901821,0.23505830788012877,0
556,main,ISE causal estimator,0.6456407588809858,0.5393010529447176,-0.10633970593626818,0.10662062634128251,0.3303246253158039,0.7482774805736314,1
556,main,Design erasure estimator,0.6456407588809858,0.9106354147288994,0.2649946558479136,0.1175772569048927,0.6801839911953097,1.141086838262489,0
556,main,Post index leakage estimator,0.6456407588809858,0.08384095470950881,-0.561799804171477,0.10543437707140865,-0.12281042435045214,0.29049233376946976,0
556,main,Oracle prospective estimator,0.6456407588809858,0.5243211569770962,-0.12131960190388957,0.10634532462296722,0.3158843207160805,0.732757993238112,1
557,main,Structured EHR estimator,0.648860042653357,1.3732473115720794,0.7243872689187224,0.14544239242839874,1.0881802224124177,1.658314400731741,0
557,main,Naive AI estimator,0.648860042653357,-0.011549539500754368,-0.6604095821541113,0.10630195380476312,-0.2199013689580901,0.19680228995658133,0
557,main,ISE causal estimator,0.648860042653357,0.6197689068197219,-0.029091135833635096,0.11751590002447507,0.3894377427717507,0.850100070867693,1
557,main,Design erasure estimator,0.648860042653357,0.9584133782144534,0.30955333556109643,0.1379818279796522,0.6879689953743351,1.2288577610545717,0
557,main,Post index leakage estimator,0.648860042653357,-0.009508800674836773,-0.6583688433281937,0.11411266960669073,-0.23316963310395059,0.21415203175427702,0
557,main,Oracle prospective estimator,0.648860042653357,0.6138950703751662,-0.03496497227819073,0.11651223569447659,0.3855310884139921,0.8422590523363404,1
558,main,Structured EHR estimator,0.6349215918370275,1.5855560024809514,0.950634410643924,0.1382673963218208,1.3145519056901827,1.8565600992717202,0
558,main,Naive AI estimator,0.6349215918370275,0.25390523682353855,-0.3810163550134889,0.09586221870590887,0.06601528815995716,0.44179518548711993,0
558,main,ISE causal estimator,0.6349215918370275,0.7388192871383901,0.10389769530136261,0.11361926432443588,0.5161255290624958,0.9615130452142844,1
558,main,Design erasure estimator,0.6349215918370275,1.0616009128233628,0.4266793209863353,0.12993096560590803,0.806936220235783,1.3162656054109425,0
558,main,Post index leakage estimator,0.6349215918370275,0.27906969456110026,-0.3558518972759272,0.09892406183559793,0.08517853336332831,0.4729608557588722,0
558,main,Oracle prospective estimator,0.6349215918370275,0.7322562491412316,0.0973346573042041,0.11299982235879326,0.5107765973179967,0.9537359009644664,1
559,main,Structured EHR estimator,0.6534982136966079,1.4563162545098927,0.8028180408132848,0.13083019260922094,1.1998890769958197,1.7127434320239656,0
559,main,Naive AI estimator,0.6534982136966079,0.14414384566113267,-0.5093543680354752,0.09462218296963235,-0.04131563295934673,0.3296033242816121,0
559,main,ISE causal estimator,0.6534982136966079,0.6847004502433487,0.031202236546740814,0.10101267120615615,0.48671561467928265,0.8826852858074148,1
559,main,Design erasure estimator,0.6534982136966079,1.1056179649389812,0.45211975124237336,0.12260949896850816,0.8653033469607052,1.3459325829172573,0
559,main,Post index leakage estimator,0.6534982136966079,0.1240521901711691,-0.5294460235254388,0.10078311188505402,-0.07348270912353679,0.321587089465875,0
559,main,Oracle prospective estimator,0.6534982136966079,0.6862460489216017,0.032747835224993804,0.10097447383158029,0.4883360802117043,0.8841560176314991,1
560,main,Structured EHR estimator,0.6504358889584428,1.4708537959428756,0.8204179069844327,0.13641374317425203,1.2034828593213416,1.7382247325644096,0
560,main,Naive AI estimator,0.6504358889584428,0.1785404747293361,-0.47189541422910675,0.08663025729227741,0.008745170436472383,0.3483357790221998,0
560,main,ISE causal estimator,0.6504358889584428,0.6821522347713055,0.031716345812862645,0.10139546828889089,0.4834171169250794,0.8808873526175316,1
560,main,Design erasure estimator,0.6504358889584428,0.9843677124633216,0.3339318235048787,0.12160526345067504,0.7460213960999985,1.2227140288266447,0
560,main,Post index leakage estimator,0.6504358889584428,0.21946630360093988,-0.43096958535750296,0.09163264988977073,0.03986630981698927,0.3990662973848905,0
560,main,Oracle prospective estimator,0.6504358889584428,0.6616371689426762,0.01120127998423337,0.10047763380283356,0.4647010066891224,0.85857333119623,1
561,main,Structured EHR estimator,0.6374927750929696,1.4357061123453985,0.7982133372524288,0.1328909909895114,1.1752397700059563,1.6961724546848407,0
561,main,Naive AI estimator,0.6374927750929696,0.13289477024971214,-0.5045980048432575,0.08793449161964999,-0.03945683332480185,0.30524637382422615,0
561,main,ISE causal estimator,0.6374927750929696,0.7050257542721299,0.06753297917916024,0.10535937541049724,0.4985213784675553,0.9115301300767045,1
561,main,Design erasure estimator,0.6374927750929696,1.1172910638341145,0.47979828874114483,0.12932380729275192,0.8638164015403207,1.3707657261279083,0
561,main,Post index leakage estimator,0.6374927750929696,0.1362549968513448,-0.5012377782416249,0.09264170574138045,-0.04532274640176087,0.31783274010445045,0
561,main,Oracle prospective estimator,0.6374927750929696,0.6872179760689776,0.049725200976007966,0.10561873461031797,0.4802052562327544,0.8942306959052009,1
562,main,Structured EHR estimator,0.6482247714361397,1.41344333573514,0.7652185642990003,0.13860800406556434,1.1417716477666338,1.685115023703646,0
562,main,Naive AI estimator,0.6482247714361397,0.044652809526138364,-0.6035719619100013,0.08993162337347478,-0.1316131722858722,0.22091879133814893,0
562,main,ISE causal estimator,0.6482247714361397,0.6191104744352347,-0.029114297000904954,0.10750166361041277,0.40840721375882566,0.8298137351116437,1
562,main,Design erasure estimator,0.6482247714361397,1.0417005360008869,0.3934757645647472,0.12421773001482435,0.7982337851718311,1.2851672868299426,0
562,main,Post index leakage estimator,0.6482247714361397,0.07792467947950402,-0.5703000919566357,0.09582523918918942,-0.10989278933130725,0.2657421482903153,0
562,main,Oracle prospective estimator,0.6482247714361397,0.5990923265507488,-0.049132444885390814,0.1068636630634332,0.3896395469464198,0.8085451061550779,1
563,main,Structured EHR estimator,0.6457811971176959,1.3721029887895624,0.7263217916718665,0.13269061209717373,1.112029389079102,1.6321765885000228,0
563,main,Naive AI estimator,0.6457811971176959,0.14594050503431552,-0.49984069208338033,0.09059302463330421,-0.03162182324696072,0.32350283331559176,0
563,main,ISE causal estimator,0.6457811971176959,0.6606033838108132,0.0148221866931173,0.10805585478332078,0.4488139084355045,0.8723928591861219,1
563,main,Design erasure estimator,0.6457811971176959,1.1743606109881957,0.5285794138704998,0.12389726312340106,0.9315219752663296,1.4171992467100618,0
563,main,Post index leakage estimator,0.6457811971176959,0.13497233701868527,-0.5108088600990106,0.09280406914591964,-0.046923638507317206,0.3168683125446877,0
563,main,Oracle prospective estimator,0.6457811971176959,0.6468713216745735,0.0010901245568776252,0.10912320064846251,0.432989848403587,0.86075279494556,1
564,main,Structured EHR estimator,0.6555882382424084,1.272623162032886,0.6170349237904776,0.1433125796949855,0.9917305058307144,1.5535158182350577,0
564,main,Naive AI estimator,0.6555882382424084,0.10281231312152794,-0.5527759251208805,0.09675944301069096,-0.08683619517942634,0.2924608214224822,0
564,main,ISE causal estimator,0.6555882382424084,0.696237047673769,0.04064880943136062,0.12385854306609456,0.45347430326422367,0.9389997920833144,1
564,main,Design erasure estimator,0.6555882382424084,1.0309844832395265,0.3753962449971181,0.13705725647258626,0.7623522605532574,1.2996167059257955,0
564,main,Post index leakage estimator,0.6555882382424084,0.13064152460723744,-0.524946713635171,0.1018714767578076,-0.06902656983806546,0.3303096190525403,0
564,main,Oracle prospective estimator,0.6555882382424084,0.6767474890620174,0.02115925081960901,0.12361127682798848,0.43446938647916,0.9190255916448749,1
565,main,Structured EHR estimator,0.6484196740116637,1.5170949735655515,0.8686752995538878,0.13802630025606683,1.2465634250636604,1.7876265220674425,0
565,main,Naive AI estimator,0.6484196740116637,0.13155207180500883,-0.5168676022066548,0.09680519424551536,-0.05818610891620127,0.3212902525262189,0
565,main,ISE causal estimator,0.6484196740116637,0.6705529340783162,0.022133260066652505,0.10722257750189144,0.46039668217460894,0.8807091859820234,1
565,main,Design erasure estimator,0.6484196740116637,0.9895759496559318,0.3411562756442681,0.12588155047989702,0.7428481107153336,1.23630378859653,0
565,main,Post index leakage estimator,0.6484196740116637,0.10393196582460532,-0.5444877081870584,0.11136263882847516,-0.114338806279206,0.32220273792841664,0
565,main,Oracle prospective estimator,0.6484196740116637,0.6702791782573548,0.021859504245691164,0.10543906320982649,0.4636186143660949,0.8769397421486147,1
566,main,Structured EHR estimator,0.6447598095290378,1.4851519496725099,0.8403921401434721,0.14258539368928796,1.2056845780415055,1.7646193213035142,0
566,main,Naive AI estimator,0.6447598095290378,0.15325161116227606,-0.49150819836676174,0.09882046501311029,-0.040436500263420105,0.34693972258797223,0
566,main,ISE causal estimator,0.6447598095290378,0.722684498002857,0.07792468847381917,0.1154265681152335,0.49644842449699933,0.9489205715087146,1
566,main,Design erasure estimator,0.6447598095290378,1.12241439281834,0.4776545832893023,0.12587597034549577,0.8756974909411683,1.3691312946955119,0
566,main,Post index leakage estimator,0.6447598095290378,0.18026814044883566,-0.4644916690802021,0.10827304682854462,-0.031947031335111786,0.3924833122327831,0
566,main,Oracle prospective estimator,0.6447598095290378,0.6973873435537801,0.052627534024742295,0.11633135378372372,0.4693778901376816,0.9253967969698785,1
567,main,Structured EHR estimator,0.6593257353171904,1.5979867368518894,0.938661001534699,0.14696749723912841,1.3099304422631977,1.8860430314405812,0
567,main,Naive AI estimator,0.6593257353171904,0.20902402712446758,-0.45030170819272286,0.08877830554227255,0.03501854826161338,0.38302950598732177,0
567,main,ISE causal estimator,0.6593257353171904,0.7707433525983383,0.11141761728114785,0.10967901612221806,0.5557724809987908,0.9857142241978857,1
567,main,Design erasure estimator,0.6593257353171904,1.16475131697228,0.5054255816550897,0.13177418576949532,0.9064739128640693,1.4230287210804908,0
567,main,Post index leakage estimator,0.6593257353171904,0.21115376196535707,-0.44817197335183334,0.0971475477519683,0.02074456837149921,0.40156295555921495,0
567,main,Oracle prospective estimator,0.6593257353171904,0.7567301446781409,0.09740440936095052,0.11031351009199054,0.5405156648978395,0.9729446244584423,1
568,main,Structured EHR estimator,0.6350275416294321,1.0283812871507076,0.39335374552127556,0.1434047463386402,0.7473079843269729,1.3094545899744423,0
568,main,Naive AI estimator,0.6350275416294321,-0.02195347218331182,-0.6569810138127439,0.08614191552882658,-0.19079162661981192,0.1468846822531883,0
568,main,ISE causal estimator,0.6350275416294321,0.45093574182795504,-0.18409179980147705,0.10308622663540813,0.24888673762255512,0.652984746033355,1
568,main,Design erasure estimator,0.6350275416294321,0.8795181798331837,0.2444906382037516,0.11717649801532572,0.6498522437231453,1.109184115943222,0
568,main,Post index leakage estimator,0.6350275416294321,-0.012305770490249614,-0.6473333121196817,0.09701192025695315,-0.2024491341938778,0.17783759321337858,0
568,main,Oracle prospective estimator,0.6350275416294321,0.45464989433990044,-0.18037764728953165,0.10393464452224706,0.2509379910762962,0.6583617976035047,1
569,main,Structured EHR estimator,0.6503180979482011,1.3890106364876318,0.7386925385394307,0.13254880683671574,1.129214975087669,1.6488062978875946,0
569,main,Naive AI estimator,0.6503180979482011,0.06114401107228359,-0.5891740868759174,0.08506007009059623,-0.105573726305285,0.2278617484498522,0
569,main,ISE causal estimator,0.6503180979482011,0.6258368731822505,-0.024481224765950604,0.10396833170744899,0.42205894303565045,0.8296148033288504,1
569,main,Design erasure estimator,0.6503180979482011,1.0052184511679263,0.35490035321972524,0.12035789821421397,0.7693169706680669,1.2411199316677857,0
569,main,Post index leakage estimator,0.6503180979482011,0.05852274190824824,-0.5917953560399528,0.0919216598338752,-0.12164371136614713,0.23868919518264362,0
569,main,Oracle prospective estimator,0.6503180979482011,0.6285031825141748,-0.02181491543402625,0.10479272759561137,0.42310943642677656,0.833896928601573,1
570,main,Structured EHR estimator,0.6402793656310052,1.4372820363209904,0.7970026706899852,0.14898868632421003,1.1452642111255387,1.729299861516442,0
570,main,Naive AI estimator,0.6402793656310052,0.16928167818698706,-0.47099768744401815,0.09667688216539726,-0.020205010857191563,0.3587683672311657,0
570,main,ISE causal estimator,0.6402793656310052,0.7412614549658048,0.10098208933479957,0.1139847916682901,0.5178512632959562,0.9646716466356533,1
570,main,Design erasure estimator,0.6402793656310052,1.1509816818888643,0.5107023162578591,0.13512009026808786,0.8861463049634122,1.4158170588143164,0
570,main,Post index leakage estimator,0.6402793656310052,0.15793299257105226,-0.4823463730599529,0.10286007913202373,-0.043672762527714265,0.35953874766981875,0
570,main,Oracle prospective estimator,0.6402793656310052,0.7231044882530706,0.08282512262206543,0.11607212992762203,0.4956031135949314,0.9506058629112097,1
571,main,Structured EHR estimator,0.6461309075913744,1.3135995312797093,0.6674686236883349,0.13386897070527218,1.0512163486973758,1.5759827138620428,0
571,main,Naive AI estimator,0.6461309075913744,0.18641463615086656,-0.4597162714405078,0.08632100902080192,0.017225458470094795,0.3556038138316383,0
571,main,ISE causal estimator,0.6461309075913744,0.6849700683654038,0.03883916077402938,0.10169564242642803,0.4856466092096048,0.8842935275212027,1
571,main,Design erasure estimator,0.6461309075913744,1.1440627142302076,0.4979318066388332,0.11157997692241564,0.925365959462273,1.3627594689981422,0
571,main,Post index leakage estimator,0.6461309075913744,0.180456751166413,-0.46567415642496135,0.09426687364906973,-0.004306321185763684,0.36521982351858967,0
571,main,Oracle prospective estimator,0.6461309075913744,0.6545664429689626,0.008435535377588232,0.10216928021277923,0.4543146537519153,0.8548182321860098,1
572,main,Structured EHR estimator,0.6428866190590983,1.4693479828738791,0.8264613638147809,0.1351414334857181,1.2044707732418716,1.7342251925058867,0
572,main,Naive AI estimator,0.6428866190590983,0.19150298737641264,-0.45138363168268564,0.09706405705460777,0.0012574355493814027,0.38174853920344387,0
572,main,ISE causal estimator,0.6428866190590983,0.7886102524575372,0.14572363339843897,0.1095890527715689,0.5738157090252622,1.0034047958898122,1
572,main,Design erasure estimator,0.6428866190590983,1.3155263610826877,0.6726397420235894,0.1163715989505209,1.0874380271396666,1.5436146950257088,0
572,main,Post index leakage estimator,0.6428866190590983,0.19249345928197384,-0.45039315977712446,0.09850576680703071,-0.0005778436598063708,0.385564762223754,0
572,main,Oracle prospective estimator,0.6428866190590983,0.7644905334458298,0.12160391438673157,0.10886377668824564,0.5511175311368683,0.9778635357547913,1
573,main,Structured EHR estimator,0.6314725856006549,1.198846127568108,0.567373541967453,0.14675895301462868,0.9111985796594357,1.4864936754767801,0
573,main,Naive AI estimator,0.6314725856006549,0.11927053330207485,-0.5122020522985801,0.09673711642103575,-0.07033421488315522,0.3088752814873049,0
573,main,ISE causal estimator,0.6314725856006549,0.554252336312708,-0.07722024928794691,0.11937932904520376,0.3202688513841086,0.7882358212413074,1
573,main,Design erasure estimator,0.6314725856006549,0.8457721003144255,0.21429951471377062,0.13710764189361976,0.5770411222029308,1.1145030784259202,1
573,main,Post index leakage estimator,0.6314725856006549,0.13375764309083366,-0.49771494250982123,0.10225905078555203,-0.06667009644884833,0.33418538263051567,0
573,main,Oracle prospective estimator,0.6314725856006549,0.5349389402117973,-0.09653364538885756,0.12091596203094673,0.29794365463114175,0.7719342257924529,1
574,main,Structured EHR estimator,0.6662615035072633,1.4453824841061942,0.7791209805989309,0.15499970454808834,1.141583063191941,1.7491819050204473,0
574,main,Naive AI estimator,0.6662615035072633,0.23613765625628652,-0.4301238472509768,0.09980638677512257,0.040517138177046275,0.43175817433552677,0
574,main,ISE causal estimator,0.6662615035072633,0.6743624574255813,0.008100953918317999,0.11350734146496251,0.4518880681542548,0.8968368466969079,1
574,main,Design erasure estimator,0.6662615035072633,1.0041426834501437,0.33788117994288036,0.12989550847265477,0.7495474868437404,1.258737880056547,0
574,main,Post index leakage estimator,0.6662615035072633,0.2649566558406767,-0.40130484766658664,0.10739664985302033,0.05445922212875684,0.4754540895525965,0
574,main,Oracle prospective estimator,0.6662615035072633,0.6485318162295292,-0.017729687277734163,0.11363742524140986,0.4258024627563658,0.8712611697026925,1
575,main,Structured EHR estimator,0.6437727275343506,1.6542764333760014,1.0105037058416508,0.13555299883046878,1.3885925556682825,1.9199603110837202,0
575,main,Naive AI estimator,0.6437727275343506,0.2769440594382473,-0.36682866809610326,0.09138115887287812,0.09783698804740618,0.45605113082908844,0
575,main,ISE causal estimator,0.6437727275343506,0.7561013437766906,0.11232861624234003,0.10786364132985718,0.5446886067701705,0.9675140807832107,1
575,main,Design erasure estimator,0.6437727275343506,1.0806407335754267,0.4368680060410761,0.1198154051293505,0.8458025395218997,1.3154789276289536,0
575,main,Post index leakage estimator,0.6437727275343506,0.3333130657700961,-0.31045966176425444,0.09728898903761228,0.14262664725637605,0.5239994842838162,0
575,main,Oracle prospective estimator,0.6437727275343506,0.7624058524135812,0.11863312487923061,0.10732954504551964,0.5520399441243626,0.9727717607027997,1
576,main,Structured EHR estimator,0.6288436846322293,1.2548022524793059,0.6259585678470766,0.130208622104963,0.9995933531535783,1.5100111518050334,0
576,main,Naive AI estimator,0.6288436846322293,0.2353279121530784,-0.39351577247915087,0.08572284966765444,0.06731112680447571,0.4033446975016811,0
576,main,ISE causal estimator,0.6288436846322293,0.7701778752566354,0.1413341906244061,0.09901845975970877,0.5761016941276063,0.9642540563856645,1
576,main,Design erasure estimator,0.6288436846322293,1.138727440720623,0.5098837560883936,0.11818346347051037,0.9070878523184226,1.3703670291228232,0
576,main,Post index leakage estimator,0.6288436846322293,0.21184672187195216,-0.4169969627602771,0.09225642199624647,0.031024134759309097,0.39266930898459523,0
576,main,Oracle prospective estimator,0.6288436846322293,0.7810019056682599,0.1521582210360306,0.09809182689448277,0.5887419249550736,0.9732618863814462,1
577,main,Structured EHR estimator,0.6585808496569067,1.315388753631388,0.6568079039744813,0.14347392997719083,1.034179850876094,1.596597656386682,0
577,main,Naive AI estimator,0.6585808496569067,0.14454105544968449,-0.5140397942072221,0.09189277510604615,-0.03556878375816597,0.32465089465753494,0
577,main,ISE causal estimator,0.6585808496569067,0.7071831091432008,0.04860225948629415,0.1087446771745293,0.49404354188112337,0.9203226764052783,1
577,main,Design erasure estimator,0.6585808496569067,1.0296653563958595,0.3710845067389529,0.12254976312146963,0.7894678206777791,1.26986289211394,0
577,main,Post index leakage estimator,0.6585808496569067,0.136794796624973,-0.5217860530319337,0.0957188787627337,-0.050814205749985075,0.32440379899993105,0
577,main,Oracle prospective estimator,0.6585808496569067,0.6963656757448361,0.037784826087929435,0.10921490217281572,0.4823044674861173,0.9104268840035549,1
578,main,Structured EHR estimator,0.6472955383199349,1.3505450228228262,0.7032494845028913,0.13166599596755515,1.0924796707264182,1.6086103749192342,0
578,main,Naive AI estimator,0.6472955383199349,0.18139898065973936,-0.46589655766019555,0.09094989971233333,0.0031371772235660456,0.3596607840959127,0
578,main,ISE causal estimator,0.6472955383199349,0.6025884330845513,-0.04470710523538357,0.10671425049916383,0.39342850210619024,0.8117483640629124,1
578,main,Design erasure estimator,0.6472955383199349,0.9914120750564931,0.3441165367365582,0.12709014139088826,0.7423153979303521,1.2405087521826341,0
578,main,Post index leakage estimator,0.6472955383199349,0.24124162634025734,-0.40605391197967755,0.09929778473172443,0.04661796826607745,0.4358652844144372,0
578,main,Oracle prospective estimator,0.6472955383199349,0.6031792141220574,-0.04411632419787748,0.10537196501056131,0.3966501627013573,0.8097082655427577,1
579,main,Structured EHR estimator,0.6217804489121664,1.5395051064909802,0.9177246575788137,0.13801340800278106,1.2689988268055292,1.810011386176431,0
579,main,Naive AI estimator,0.6217804489121664,0.09564068279964437,-0.5261397661125221,0.08895473116910568,-0.07871059029180276,0.2699919558910915,0
579,main,ISE causal estimator,0.6217804489121664,0.6706143424508518,0.04883389353868539,0.11249660018516401,0.4501210060879304,0.8911076788137733,1
579,main,Design erasure estimator,0.6217804489121664,1.1835459452852122,0.5617654963730457,0.12455734225635705,0.9394135544627524,1.427678336107672,0
579,main,Post index leakage estimator,0.6217804489121664,0.14847073867196067,-0.47330971024020574,0.10198788285116711,-0.051425511716326866,0.3483669890602482,0
579,main,Oracle prospective estimator,0.6217804489121664,0.6556111850965128,0.0338307361843464,0.11074537642985574,0.4385502472939956,0.8726721228990301,1
580,main,Structured EHR estimator,0.6227354468549731,1.3351085796545794,0.7123731327996063,0.13976519980659274,1.0611687880336578,1.609048371275501,0
580,main,Naive AI estimator,0.6227354468549731,-0.03351171602788298,-0.656247162882856,0.09808749971778778,-0.225763215474747,0.15873978341898107,0
580,main,ISE causal estimator,0.6227354468549731,0.5743113013014954,-0.04842414555347763,0.1146147119533232,0.34966646587298195,0.7989561367300089,1
580,main,Design erasure estimator,0.6227354468549731,0.9822108853843955,0.35947543852942243,0.12165901689298979,0.7437592122741356,1.2206625584946555,0
580,main,Post index leakage estimator,0.6227354468549731,0.03386166064600206,-0.588873786208971,0.10508646669346944,-0.17210781407319803,0.23983113536520217,0
580,main,Oracle prospective estimator,0.6227354468549731,0.5724617448781081,-0.05027370197686498,0.11348482478479852,0.350031488299903,0.7948920014563132,1
581,main,Structured EHR estimator,0.6504172759112629,1.4938487165109797,0.8434314405997169,0.14135346290220477,1.2167959292226584,1.770901503799301,0
581,main,Naive AI estimator,0.6504172759112629,0.3062684014725298,-0.34414887443873304,0.10116336334816861,0.10798820931011935,0.5045485936349403,0
581,main,ISE causal estimator,0.6504172759112629,0.866475008255009,0.21605773234374614,0.1175557090639528,0.6360658184896615,1.0968841980203565,1
581,main,Design erasure estimator,0.6504172759112629,1.2020847930623262,0.5516675171510633,0.13809198428103675,0.9314245038714941,1.4727450822531583,0
581,main,Post index leakage estimator,0.6504172759112629,0.308447404253045,-0.34196987165821785,0.10846657763969082,0.09585291207925101,0.5210418964268391,0
581,main,Oracle prospective estimator,0.6504172759112629,0.8548121094466086,0.2043948335353457,0.11729941100726451,0.6249052638723701,1.084718955020847,1
582,main,Structured EHR estimator,0.615674890593638,1.4411403362920052,0.8254654456983672,0.15231608480932823,1.142600810065722,1.7396798625182885,0
582,main,Naive AI estimator,0.615674890593638,0.2402969251008571,-0.3753779654927809,0.1035293491507606,0.037379400765366305,0.4432144494363479,0
582,main,ISE causal estimator,0.615674890593638,0.733831420253949,0.11815652966031098,0.11897385227628196,0.5006426697924363,0.9670201707154616,1
582,main,Design erasure estimator,0.615674890593638,1.067324466308372,0.4516495757147341,0.13671788530550574,0.7993574111095808,1.3352915215071635,0
582,main,Post index leakage estimator,0.615674890593638,0.2478711232583511,-0.3678037673352869,0.10861985240098637,0.03497621255241781,0.4607660339642844,0
582,main,Oracle prospective estimator,0.615674890593638,0.7303543315154648,0.1146794409218268,0.11713064030119674,0.5007782765251192,0.9599303865058104,1
583,main,Structured EHR estimator,0.6364817165812646,1.2193020591472183,0.5828203425659537,0.13686029869100672,0.9510558737128452,1.4875482445815915,0
583,main,Naive AI estimator,0.6364817165812646,0.07363068898948093,-0.5628510275917837,0.0887324513695947,-0.10028491569492469,0.24754629367388653,0
583,main,ISE causal estimator,0.6364817165812646,0.4825875024265692,-0.1538942141546954,0.10079217031234002,0.2850348486143828,0.6801401562387557,1
583,main,Design erasure estimator,0.6364817165812646,0.8757240788469789,0.23924236226571427,0.12292492901330694,0.6347912179808973,1.1166569397130606,1
583,main,Post index leakage estimator,0.6364817165812646,0.09743729544398584,-0.5390444211372788,0.10080377065219172,-0.10013809503430991,0.2950126859222816,0
583,main,Oracle prospective estimator,0.6364817165812646,0.4960556631667359,-0.14042605341452874,0.10099191399701776,0.2981115117325811,0.6939998146008907,1
584,main,Structured EHR estimator,0.6284788306733046,1.5160474639996044,0.8875686333262999,0.1408559389111541,1.2399698237337424,1.7921251042654665,0
584,main,Naive AI estimator,0.6284788306733046,0.16634147014384407,-0.46213736052946053,0.09209793103456174,-0.014170474683896928,0.34685341497158506,0
584,main,ISE causal estimator,0.6284788306733046,0.6067145768009125,-0.021764253872392114,0.10945339647988903,0.39218591970032995,0.821243233901495,1
584,main,Design erasure estimator,0.6284788306733046,1.0224584855845198,0.3939796549112152,0.12032364896170146,0.7866241336195849,1.2582928375494546,0
584,main,Post index leakage estimator,0.6284788306733046,0.21185300027449663,-0.41662583039880796,0.10002499078743973,0.01580401833111475,0.40790198221787854,0
584,main,Oracle prospective estimator,0.6284788306733046,0.5872307687335149,-0.04124806193978969,0.10769790756100864,0.37614286991393797,0.7983186675530918,1
585,main,Structured EHR estimator,0.6376472547316068,1.4107801681470533,0.7731329134154465,0.13628184795251833,1.1436677461601175,1.6778925901339892,0
585,main,Naive AI estimator,0.6376472547316068,0.16660868370948118,-0.4710385710221256,0.08925894605784435,-0.008338850563893746,0.34155621798285607,0
585,main,ISE causal estimator,0.6376472547316068,0.6417953865070334,0.004148131775426611,0.10841404297143668,0.4293038622830175,0.8542869107310493,1
585,main,Design erasure estimator,0.6376472547316068,0.8663806568727467,0.2287334021411399,0.12039749778109818,0.6304015612217942,1.1023597525236992,1
585,main,Post index leakage estimator,0.6376472547316068,0.23758921018915952,-0.40005804454244726,0.09538937063756794,0.05062604373952634,0.4245523766387927,0
585,main,Oracle prospective estimator,0.6376472547316068,0.6244339113625983,-0.013213343369008479,0.10781022024951005,0.4131258796735586,0.835741943051638,1
586,main,Structured EHR estimator,0.6717068049152793,1.389123815023325,0.7174170101080456,0.14404057626663058,1.106804285540729,1.671443344505921,0
586,main,Naive AI estimator,0.6717068049152793,0.18661953778985524,-0.4850872671254241,0.09152547208242545,0.00722961250830137,0.36600946307140914,0
586,main,ISE causal estimator,0.6717068049152793,0.7287325764111047,0.05702577149582533,0.11213583825250584,0.5089463334361932,0.9485188193860161,1
586,main,Design erasure estimator,0.6717068049152793,1.1393298180101006,0.46762301309482124,0.12560410480846476,0.8931457725855096,1.3855138634346915,0
586,main,Post index leakage estimator,0.6717068049152793,0.21407631303412003,-0.45763049188115934,0.09357216703612116,0.030674865643322557,0.3974777604249175,0
586,main,Oracle prospective estimator,0.6717068049152793,0.7283743133575343,0.05666750844225499,0.11286930582419023,0.5071504739421215,0.9495981527729471,1
587,main,Structured EHR estimator,0.6574817554337399,1.4215028323318226,0.7640210768980827,0.1495015897106781,1.1284797164988936,1.7145259481647517,0
587,main,Naive AI estimator,0.6574817554337399,0.0643860143044796,-0.5930957411292603,0.0958169388119453,-0.1234151857669332,0.2521872143758924,0
587,main,ISE causal estimator,0.6574817554337399,0.4532860428446944,-0.20419571258904545,0.12124760719610574,0.2156407327403272,0.6909313529490617,1
587,main,Design erasure estimator,0.6574817554337399,0.927139541696284,0.2696577862625441,0.12910070580888908,0.6741021583108614,1.1801769250817067,0
587,main,Post index leakage estimator,0.6574817554337399,0.18476337535962314,-0.4727183800741167,0.09853572755589787,-0.008366650649936691,0.377893401369183,0
587,main,Oracle prospective estimator,0.6574817554337399,0.44444609588952494,-0.21303565954421494,0.12163277513552928,0.20604585662388755,0.6828463351551624,1
588,main,Structured EHR estimator,0.6541851472424609,1.3879598665632087,0.7337747193207478,0.1501552208331448,1.0936556337302448,1.6822640993961726,0
588,main,Naive AI estimator,0.6541851472424609,0.1807493687763154,-0.4734357784661455,0.10296842667026575,-0.021068747497405477,0.38256748505003624,0
588,main,ISE causal estimator,0.6541851472424609,0.6929751085453922,0.03878996130293133,0.11570359303582475,0.46619606619517573,0.9197541508956087,1
588,main,Design erasure estimator,0.6541851472424609,0.8704912727277727,0.2163061254853118,0.1279184301548243,0.6197711496243171,1.1212113958312284,1
588,main,Post index leakage estimator,0.6541851472424609,0.13468350332384613,-0.5195016439186148,0.10601149784001616,-0.07309903244258556,0.34246603909027784,0
588,main,Oracle prospective estimator,0.6541851472424609,0.6897887869159486,0.035603639673487675,0.11305687190048923,0.46819731799098974,0.9113802558409074,1
589,main,Structured EHR estimator,0.6477618426258199,1.3850230409002748,0.7372611982744549,0.1459501536385907,1.098960739768637,1.6710853420319127,0
589,main,Naive AI estimator,0.6477618426258199,0.1520713958252916,-0.4956904468005283,0.09379414163323413,-0.03176512177584728,0.3359079134264305,0
589,main,ISE causal estimator,0.6477618426258199,0.6424035885648107,-0.005358254061009204,0.10202888677191498,0.44242697049185736,0.8423802066377641,1
589,main,Design erasure estimator,0.6477618426258199,1.061406210021132,0.41364436739531196,0.12236672793624263,0.8215674232660963,1.3012449967761675,0
589,main,Post index leakage estimator,0.6477618426258199,0.14857947377418895,-0.499182368851631,0.10140838905939555,-0.050180968782226304,0.34733991633060424,0
589,main,Oracle prospective estimator,0.6477618426258199,0.6245470299037834,-0.023214812722036515,0.10333714439750591,0.4220062268846718,0.827087832922895,1
590,main,Structured EHR estimator,0.628241701382498,1.4954382020492327,0.8671965006667347,0.13086475089207425,1.2389432903007673,1.7519331137976981,0
590,main,Naive AI estimator,0.628241701382498,0.20797234390233857,-0.4202693574801595,0.09436578732542694,0.023015400744501757,0.3929292870601754,0
590,main,ISE causal estimator,0.628241701382498,0.7578868007803521,0.12964509939785407,0.10686509524380111,0.548431214102502,0.9673423874582022,1
590,main,Design erasure estimator,0.628241701382498,1.162697572494334,0.534455871111836,0.1239755765839805,0.9197054423897322,1.4056897025989359,0
590,main,Post index leakage estimator,0.628241701382498,0.27236882127277295,-0.35587288010972506,0.09917976657018586,0.07797647879520866,0.46676116375033727,0
590,main,Oracle prospective estimator,0.628241701382498,0.7505978612428165,0.12235615986031845,0.10657753220662097,0.5417058981178393,0.9594898243677936,1
591,main,Structured EHR estimator,0.631332811153902,1.5194772360065316,0.8881444248526296,0.1393024070696505,1.2464445181500166,1.7925099538630467,0
591,main,Naive AI estimator,0.631332811153902,0.2439175586319977,-0.38741525252190434,0.09681241378472569,0.05416522761393536,0.43366988965006004,0
591,main,ISE causal estimator,0.631332811153902,0.6846460172100111,0.05331320605610901,0.10136102622128682,0.4859784058162889,0.8833136286037332,1
591,main,Design erasure estimator,0.631332811153902,1.01247724797664,0.3811444368227379,0.12016128429738278,0.7769611307537697,1.2479933651995103,0
591,main,Post index leakage estimator,0.631332811153902,0.2819422187771062,-0.34939059237679587,0.10293031053299515,0.08019881013243571,0.4836856274217767,0
591,main,Oracle prospective estimator,0.631332811153902,0.6811700064529208,0.049837195299018755,0.1016445006571628,0.48194678516488176,0.8803932277409598,1
592,main,Structured EHR estimator,0.6466065735150675,1.384189762855811,0.7375831893407436,0.1303616752523212,1.1286808793612615,1.6396986463503607,0
592,main,Naive AI estimator,0.6466065735150675,0.26891816349809544,-0.377688410016972,0.0870850977457952,0.09823137191633685,0.43960495507985403,0
592,main,ISE causal estimator,0.6466065735150675,0.8392803961580303,0.19267382264296284,0.10619885207298531,0.631130646094979,1.0474301462210815,1
592,main,Design erasure estimator,0.6466065735150675,1.1316599612194531,0.48505338770438566,0.1173403045487611,0.9016729643038813,1.3616469581350248,0
592,main,Post index leakage estimator,0.6466065735150675,0.25397424023688026,-0.3926323332781872,0.09124932754155658,0.07512555825542935,0.4328229222183312,0
592,main,Oracle prospective estimator,0.6466065735150675,0.8280472100209172,0.18144063650584974,0.10438256682558378,0.623457379042773,1.0326370409990613,1
593,main,Structured EHR estimator,0.6369880165067907,1.4856720359362763,0.8486840194294856,0.136012252766027,1.2190880205148633,1.7522560513576892,0
593,main,Naive AI estimator,0.6369880165067907,0.16415002423541947,-0.47283799227137124,0.09768235541536299,-0.027307392378692008,0.35560744084953094,0
593,main,ISE causal estimator,0.6369880165067907,0.6997622701120843,0.06277425360529354,0.10486204211764656,0.494232667561497,0.9052918726626715,1
593,main,Design erasure estimator,0.6369880165067907,1.1223363369300825,0.4853483204232918,0.12206144378510836,0.8830959071112701,1.361576766748895,0
593,main,Post index leakage estimator,0.6369880165067907,0.18820629026041974,-0.44878172624637097,0.10485929971007321,-0.01731793717132374,0.3937305176921632,0
593,main,Oracle prospective estimator,0.6369880165067907,0.6876944184678052,0.0507064019610145,0.10428438527480569,0.48329702332918606,0.8920918136064244,1
594,main,Structured EHR estimator,0.6403001190987855,1.6310730987566109,0.9907729796578254,0.1381754445514437,1.3602492274357814,1.9018969700774404,0
594,main,Naive AI estimator,0.6403001190987855,0.12288141941827206,-0.5174186996805135,0.09433442885466814,-0.06201406113687748,0.3077768999734216,0
594,main,ISE causal estimator,0.6403001190987855,0.7549197722777037,0.1146196531789182,0.11556414885022324,0.5284140405312661,0.9814255040241413,1
594,main,Design erasure estimator,0.6403001190987855,1.1175872383079677,0.4772871192091822,0.1289289179207697,0.8648865591832591,1.3702879174326763,0
594,main,Post index leakage estimator,0.6403001190987855,0.21729842460633766,-0.42300169449244784,0.1020831169721514,0.017215515340920917,0.4173813338717544,0
594,main,Oracle prospective estimator,0.6403001190987855,0.7352008518569761,0.09490073275819066,0.11421584408604052,0.5113377974483367,0.9590639062656156,1
595,main,Structured EHR estimator,0.6265927183479356,1.5013895086727336,0.874796790324798,0.1350846337512783,1.2366236265202282,1.766155390825239,0
595,main,Naive AI estimator,0.6265927183479356,0.17313526187251738,-0.45345745647541824,0.09142331302439705,-0.00605443165530084,0.3523249554003356,0
595,main,ISE causal estimator,0.6265927183479356,0.722406650042839,0.09581393169490338,0.10334678283051771,0.5198469556950243,0.9249663443906537,1
595,main,Design erasure estimator,0.6265927183479356,1.18630360232554,0.5597108839776044,0.11898794922585519,0.9530872218428639,1.4195199828082161,0
595,main,Post index leakage estimator,0.6265927183479356,0.2069167768840489,-0.41967594146388676,0.09381492930427028,0.023039515447679126,0.39079403832041865,0
595,main,Oracle prospective estimator,0.6265927183479356,0.6954930898162651,0.0689003714683295,0.10126396975188494,0.49701570910257065,0.8939704705299596,1
596,main,Structured EHR estimator,0.6230934734100635,1.298719120959337,0.6756256475492735,0.14662107947288583,1.0113418051924807,1.5860964367261932,0
596,main,Naive AI estimator,0.6230934734100635,0.1562323414285823,-0.46686113198148116,0.09064278211035705,-0.021427511507717517,0.33389219436488216,0
596,main,ISE causal estimator,0.6230934734100635,0.6409109049429297,0.01781743153286619,0.11565105125591517,0.41423484448133596,0.8675869654045234,1
596,main,Design erasure estimator,0.6230934734100635,0.9318884204478675,0.30879494703780397,0.12401323376613708,0.6888224822662388,1.1749543586294962,0
596,main,Post index leakage estimator,0.6230934734100635,0.17645158534310532,-0.44664188806695815,0.0969832614806779,-0.013635607159023372,0.36653877784523403,0
596,main,Oracle prospective estimator,0.6230934734100635,0.6275687323796638,0.004475258969600326,0.11483191154768609,0.4024981857461991,0.8526392790131285,1
597,main,Structured EHR estimator,0.6323205248203644,1.1979618065278552,0.5656412817074908,0.14241322981841698,0.9188318760837579,1.4770917369719525,0
597,main,Naive AI estimator,0.6323205248203644,0.02738478048007969,-0.6049357443402847,0.10343611911621999,-0.17535001298771147,0.23011957394787086,0
597,main,ISE causal estimator,0.6323205248203644,0.5195293245071738,-0.11279120031319056,0.11508682084156892,0.2939591556576987,0.7450994933566489,1
597,main,Design erasure estimator,0.6323205248203644,0.8955331632645723,0.26321263844420795,0.12888693756848293,0.6429147656303458,1.1481515608987989,0
597,main,Post index leakage estimator,0.6323205248203644,0.04966559441491561,-0.5826549304054488,0.10539663012930338,-0.156911800638519,0.2562429894683502,0
597,main,Oracle prospective estimator,0.6323205248203644,0.4994906697790116,-0.1328298550413528,0.11512841420974129,0.27383897792791867,0.7251423616301045,1
598,main,Structured EHR estimator,0.650422234319243,1.506185557271056,0.8557633229518131,0.14059131754145643,1.2306265748898015,1.7817445396523106,0
598,main,Naive AI estimator,0.650422234319243,0.2885343378509072,-0.36188789646833575,0.0961333848329553,0.10011290357831482,0.4769557721234996,0
598,main,ISE causal estimator,0.650422234319243,0.7436767251219967,0.09325449080275372,0.11603078110544528,0.516256394155324,0.9710970560886694,1
598,main,Design erasure estimator,0.650422234319243,1.0875669474832674,0.4371447131640245,0.12234197492569669,0.8477766766289019,1.327357218337633,0
598,main,Post index leakage estimator,0.650422234319243,0.36147739206177437,-0.2889448422574686,0.10255668173803731,0.16046629585522126,0.5624884882683274,0
598,main,Oracle prospective estimator,0.650422234319243,0.7225873202290318,0.07216508590978887,0.11509326062376958,0.49700452940644346,0.9481701110516202,1
599,main,Structured EHR estimator,0.6314585554412424,1.2715585961285574,0.640100040687315,0.14665305092382178,0.9841186163178667,1.5589985759392482,0
599,main,Naive AI estimator,0.6314585554412424,0.0488288200007053,-0.5826297354405371,0.09153974091790892,-0.1305890721983962,0.22824671219980677,0
599,main,ISE causal estimator,0.6314585554412424,0.5440264313050731,-0.0874321241361693,0.11902294686798143,0.31074145544382953,0.7773114071663167,1
599,main,Design erasure estimator,0.6314585554412424,0.9797493566207618,0.3482908011795194,0.13209074238158977,0.7208515015528458,1.2386472116886778,0
599,main,Post index leakage estimator,0.6314585554412424,0.0913552863789636,-0.5401032690622788,0.09922188518086839,-0.10311960857553844,0.28583018133346566,0
599,main,Oracle prospective estimator,0.6314585554412424,0.5397683058993147,-0.09169024954192773,0.11830208933472565,0.3078962108032524,0.771640400995377,1
600,main,Structured EHR estimator,0.6421761755397088,1.5828668575949847,0.9406906820552758,0.14447006547209232,1.2997055292696837,1.8660281859202856,0
600,main,Naive AI estimator,0.6421761755397088,0.27021086123176946,-0.3719653143079394,0.10185024366812331,0.07058438364224778,0.46983733882129114,0
600,main,ISE causal estimator,0.6421761755397088,0.7476000805574402,0.10542390501773136,0.11558527798765725,0.521052935701632,0.9741472254132484,1
600,main,Design erasure estimator,0.6421761755397088,1.1199336876539616,0.47775751211425277,0.1387370469609571,0.8480090756104857,1.3918582996974376,0
600,main,Post index leakage estimator,0.6421761755397088,0.3118884876273687,-0.33028768791234014,0.10957504750088068,0.09712139452564258,0.5266555807290948,0
600,main,Oracle prospective estimator,0.6421761755397088,0.7208390940532758,0.07866291851356699,0.11490187845915781,0.4956314122733265,0.9460467758332252,1
601,main,Structured EHR estimator,0.6270429836432121,1.3298970911711478,0.7028541075279358,0.12994685294995714,1.0752012593892317,1.584592922953064,0
601,main,Naive AI estimator,0.6270429836432121,0.16733654812943935,-0.45970643551377277,0.08397126798158186,0.002752862885538915,0.33192023337333976,0
601,main,ISE causal estimator,0.6270429836432121,0.6701474726212665,0.04310448897805441,0.09902165937906485,0.47606502023829944,0.8642299250042336,1
601,main,Design erasure estimator,0.6270429836432121,0.9992210383908038,0.3721780547475917,0.11653558524852027,0.7708112913037041,1.2276307854779036,0
601,main,Post index leakage estimator,0.6270429836432121,0.18128147757562568,-0.4457615060675864,0.08646508729069478,0.011809906485863914,0.3507530486653875,0
601,main,Oracle prospective estimator,0.6270429836432121,0.666823420431272,0.03978043678805987,0.09806994439325252,0.474606329420497,0.859040511442047,1
602,main,Structured EHR estimator,0.6464319640438622,1.6785467399571872,1.0321147759133251,0.1526850422664302,1.379284057114984,1.9778094227993903,0
602,main,Naive AI estimator,0.6464319640438622,0.02802147823497884,-0.6184104858088834,0.08912661273619026,-0.14666668272795408,0.20270963919791174,0
602,main,ISE causal estimator,0.6464319640438622,0.6358770211716959,-0.010554942872166295,0.11847181937861322,0.40367225518961397,0.8680817871537778,1
602,main,Design erasure estimator,0.6464319640438622,1.067276423332418,0.42084445928855574,0.13634855245909178,0.800033260512598,1.3345195861522376,0
602,main,Post index leakage estimator,0.6464319640438622,0.0950573951282754,-0.5513745689155868,0.09666826182964144,-0.09441239805782183,0.2845271883143726,0
602,main,Oracle prospective estimator,0.6464319640438622,0.6288922063726031,-0.017539757671259038,0.11777196722831673,0.39805915060510233,0.8597252621401039,1
603,main,Structured EHR estimator,0.6545641710762301,1.3395775949660045,0.6850134238897744,0.13797547958049447,1.0691456549882354,1.6100095349437735,0
603,main,Naive AI estimator,0.6545641710762301,0.2266086132377031,-0.427955557838527,0.09601369393459469,0.03842177312589751,0.4147954533495087,0
603,main,ISE causal estimator,0.6545641710762301,0.7486755104267914,0.09411133935056126,0.11237206763530322,0.528426257861597,0.9689247629919857,1
603,main,Design erasure estimator,0.6545641710762301,1.0892148729960058,0.43465070191977573,0.13175276813437642,0.8309794474526281,1.3474502985393837,0
603,main,Post index leakage estimator,0.6545641710762301,0.24308858495441457,-0.41147558612181556,0.10117326104098845,0.04478899331407721,0.44138817659475194,0
603,main,Oracle prospective estimator,0.6545641710762301,0.7310212434474213,0.07645707237119115,0.11297957114103223,0.5095812840109981,0.9524612028838444,1
604,main,Structured EHR estimator,0.6312125877374338,1.261126335758112,0.6299137480206781,0.14630968344241296,0.9743593562109825,1.5478933153052414,0
604,main,Naive AI estimator,0.6312125877374338,0.09777968259285469,-0.5334329051445792,0.0914982081374295,-0.08155680535650711,0.2771161705422165,0
604,main,ISE causal estimator,0.6312125877374338,0.5137872881563473,-0.1174252995810865,0.11137570491808932,0.29549090651689225,0.7320836697958024,1
604,main,Design erasure estimator,0.6312125877374338,0.8442365917891128,0.21302400405167898,0.123724720049845,0.6017361404914165,1.086737043086809,1
604,main,Post index leakage estimator,0.6312125877374338,0.1510529020459256,-0.48015968569150824,0.10148382642153557,-0.047855397740284106,0.3499612018321353,0
604,main,Oracle prospective estimator,0.6312125877374338,0.5094744041107493,-0.12173818362668454,0.10963485907215578,0.294590080329324,0.7243587278921746,1
605,main,Structured EHR estimator,0.6603070008110082,1.0300271047369252,0.3697201039259169,0.13027932099094092,0.774679635594681,1.2853745738791693,0
605,main,Naive AI estimator,0.6603070008110082,0.13944362509576497,-0.5208633757152432,0.0881175687353332,-0.033266809625488114,0.31215405981701805,0
605,main,ISE causal estimator,0.6603070008110082,0.5868391570991589,-0.07346784371184933,0.11056122312857718,0.3701391597671476,0.8035391544311702,1
605,main,Design erasure estimator,0.6603070008110082,0.8824757760468441,0.2221687752358359,0.11585864789495551,0.6553928261727313,1.109558725920957,1
605,main,Post index leakage estimator,0.6603070008110082,0.15234717126324376,-0.5079598295477645,0.09302661994692471,-0.029985003832728674,0.3346793463592162,0
605,main,Oracle prospective estimator,0.6603070008110082,0.5940885078163066,-0.06621849299470162,0.1096328442468179,0.37920813309254353,0.8089688825400697,1
606,main,Structured EHR estimator,0.6436656777658295,1.3686607671951712,0.7249950894293417,0.13858208832241198,1.0970398740832437,1.6402816603070987,0
606,main,Naive AI estimator,0.6436656777658295,0.1922623582729451,-0.45140331949288437,0.08721289741125116,0.021325079346892845,0.3631996371989974,0
606,main,ISE causal estimator,0.6436656777658295,0.7597199491810529,0.1160542714152234,0.10543065967291579,0.553075856222138,0.9663640421399678,1
606,main,Design erasure estimator,0.6436656777658295,1.2569863740912064,0.6133206963253769,0.12317263541032344,1.0155680086869725,1.4984047394954403,0
606,main,Post index leakage estimator,0.6436656777658295,0.1723145908148585,-0.471351086950971,0.09171209580154314,-0.007441116956166061,0.35207029858588307,0
606,main,Oracle prospective estimator,0.6436656777658295,0.7499846457879495,0.10631896802212004,0.10579668210289205,0.5426231488662812,0.9573461427096179,1
607,main,Structured EHR estimator,0.6537143399663653,1.478336758583378,0.8246224186170127,0.13638371761718202,1.2110246720537012,1.7456488451130547,0
607,main,Naive AI estimator,0.6537143399663653,-0.02259463994484935,-0.6763089799112146,0.10276934539435015,-0.22402255691777562,0.17883327702807694,0
607,main,ISE causal estimator,0.6537143399663653,0.5389410205502014,-0.11477331941616387,0.11401158680140008,0.3154783104194573,0.7624037306809456,1
607,main,Design erasure estimator,0.6537143399663653,0.8818879992744362,0.22817365930807088,0.12219407744614032,0.6423876074800011,1.1213883910688711,1
607,main,Post index leakage estimator,0.6537143399663653,0.02552045237818503,-0.6281938875881803,0.10603130475507228,-0.18230090494175663,0.2333418096981267,0
607,main,Oracle prospective estimator,0.6537143399663653,0.507174577300214,-0.14653976266615132,0.11400074789097504,0.2837331114339029,0.7306160431665251,1
608,main,Structured EHR estimator,0.6432290090786175,1.4973647844436093,0.8541357753649919,0.1366764558758326,1.2294789309269774,1.7652506379602413,0
608,main,Naive AI estimator,0.6432290090786175,0.2478319911900038,-0.3953970178886137,0.09442605190565383,0.06275692945492228,0.4329070529250853,0
608,main,ISE causal estimator,0.6432290090786175,0.7025961244923087,0.05936711541369122,0.10775419642596365,0.49139789949741997,0.9137943494871974,1
608,main,Design erasure estimator,0.6432290090786175,1.1463843398254137,0.5031553307467962,0.12230507863165645,0.906666385707367,1.3861022939434604,0
608,main,Post index leakage estimator,0.6432290090786175,0.2649328717844918,-0.37829613729412565,0.10083274141139208,0.06730069861816335,0.4625650449508203,0
608,main,Oracle prospective estimator,0.6432290090786175,0.6668036991271895,0.023574690048572045,0.10709637673319379,0.45689480073012967,0.8767125975242493,1
609,main,Structured EHR estimator,0.6330927070224336,1.3584816898493415,0.7253889828269079,0.14369516475205307,1.0768391669353174,1.6401242127633655,0
609,main,Naive AI estimator,0.6330927070224336,0.0785647132590657,-0.5545279937633679,0.10091392461994472,-0.11922657899602596,0.27635600551415734,0
609,main,ISE causal estimator,0.6330927070224336,0.6833478171481424,0.050255110125708824,0.11699340859412256,0.45404073630366215,0.9126548979926227,1
609,main,Design erasure estimator,0.6330927070224336,0.8946888637719116,0.261596156749478,0.13085984988011642,0.6382035580068834,1.1511741695369397,0
609,main,Post index leakage estimator,0.6330927070224336,0.08728010241609553,-0.5458126046063381,0.10538538012291579,-0.11927524262481941,0.29383544745701046,0
609,main,Oracle prospective estimator,0.6330927070224336,0.6743433130014137,0.041250605978980115,0.11541198774409238,0.44813581702299266,0.9005508089798347,1
610,main,Structured EHR estimator,0.6266611424099139,1.549083139096905,0.9224219966869912,0.15635346902954733,1.2426303397989924,1.8555359383948178,0
610,main,Naive AI estimator,0.6266611424099139,0.17311063156188236,-0.45355051084803155,0.10615492141398168,-0.03495301440952173,0.3811742775332865,0
610,main,ISE causal estimator,0.6266611424099139,0.8031370526741339,0.17647591026422005,0.12192006474806948,0.5641737257679178,1.04210037958035,1
610,main,Design erasure estimator,0.6266611424099139,1.1926435083029034,0.5659823658929896,0.13533340912160582,0.927390026424556,1.4578969901812509,0
610,main,Post index leakage estimator,0.6266611424099139,0.1899456956352213,-0.4367154467746926,0.11245710359945543,-0.030470227419711365,0.410361618690154,0
610,main,Oracle prospective estimator,0.6266611424099139,0.7587096800681573,0.13204853765824343,0.1203397936900016,0.5228436844357542,0.9945756757005604,1
611,main,Structured EHR estimator,0.651199372946452,1.6150599210279986,0.9638605480815465,0.13826692017636644,1.3440567574823203,1.8860630845736768,0
611,main,Naive AI estimator,0.651199372946452,0.22756052222834483,-0.4236388507181072,0.09403794079961768,0.04324615826109418,0.4118748861955955,0
611,main,ISE causal estimator,0.651199372946452,0.8038712935916572,0.15267192064520518,0.10595883749079986,0.5961919721096895,1.0115506150736249,1
611,main,Design erasure estimator,0.651199372946452,1.2510712923426484,0.5998719193961963,0.12206193283182197,1.0118299039922773,1.4903126806930194,0
611,main,Post index leakage estimator,0.651199372946452,0.24014822247016704,-0.411051150476285,0.09622372125061383,0.05154972881896394,0.42874671612137016,0
611,main,Oracle prospective estimator,0.651199372946452,0.779613787124191,0.12841441417773902,0.10391103182606533,0.575948164745103,0.9832794095032791,1
612,main,Structured EHR estimator,0.6363677563493217,1.5373576981252253,0.9009899417759035,0.15646329850733764,1.2306896330508434,1.844025763199607,0
612,main,Naive AI estimator,0.6363677563493217,0.19757852457902547,-0.4387892317702963,0.11901948638056563,-0.035699668726883155,0.43085671788493407,0
612,main,ISE causal estimator,0.6363677563493217,0.6464324290925584,0.010064672743236636,0.12628654115967428,0.3989108084195968,0.89395404976552,1
612,main,Design erasure estimator,0.6363677563493217,1.016052401375881,0.3796846450265592,0.14652762651547274,0.7288582534055543,1.3032465493462075,0
612,main,Post index leakage estimator,0.6363677563493217,0.26139651212606574,-0.374971244223256,0.12617733896279928,0.014088927758979158,0.5087040964931523,0
612,main,Oracle prospective estimator,0.6363677563493217,0.6133231854275449,-0.023044570921776808,0.12439282509050585,0.36951324825015347,0.8571331226049363,1
613,main,Structured EHR estimator,0.6376603159287443,1.421021389171026,0.7833610732422817,0.13463013113571137,1.1571463321450317,1.6848964461970202,0
613,main,Naive AI estimator,0.6376603159287443,0.2733717143799588,-0.3642886015487855,0.08825482362510526,0.10039226007475247,0.4463511686851651,0
613,main,ISE causal estimator,0.6376603159287443,0.6458193725334294,0.008159056604685078,0.11039802122084393,0.4294392509405753,0.8621994941262834,1
613,main,Design erasure estimator,0.6376603159287443,1.015364480934584,0.3777041650058398,0.12242506717812363,0.7754113492654617,1.2553176126037064,0
613,main,Post index leakage estimator,0.6376603159287443,0.3408970540751192,-0.29676326185362506,0.09126373297830342,0.1620201374376445,0.5197739707125939,0
613,main,Oracle prospective estimator,0.6376603159287443,0.6264131134994385,-0.01124720242930577,0.1096111790873636,0.41157520248820584,0.8412510245106712,1
614,main,Structured EHR estimator,0.6430752378304646,1.5079249835079047,0.8648497456774401,0.1450157592127209,1.2236940954509719,1.7921558715648376,0
614,main,Naive AI estimator,0.6430752378304646,0.36167055421061295,-0.28140468361985166,0.0976895842350843,0.17019896910984775,0.5531421393113781,0
614,main,ISE causal estimator,0.6430752378304646,0.7707433870655714,0.12766814923510683,0.11444014049178212,0.5464407117016785,0.9950460624294644,1
614,main,Design erasure estimator,0.6430752378304646,1.381418704589598,0.7383434667591334,0.13688766781793046,1.1131188756664543,1.6497185335127418,0
614,main,Post index leakage estimator,0.6430752378304646,0.4091446193160701,-0.2339306185143945,0.10460537545566898,0.20411808342295892,0.6141711552091813,0
614,main,Oracle prospective estimator,0.6430752378304646,0.7597623504412478,0.11668711261078324,0.11515489100571652,0.5340587640700435,0.9854659368124522,1
615,main,Structured EHR estimator,0.629787687203031,1.3993580854480334,0.7695703982450024,0.13345438667859869,1.13778748755798,1.6609286833380867,0
615,main,Naive AI estimator,0.629787687203031,0.061602976535216916,-0.5681847106678141,0.09574512263194047,-0.1260574638233864,0.24926341689382026,0
615,main,ISE causal estimator,0.629787687203031,0.5300779758284111,-0.09970971137461992,0.10968019291125482,0.31510479772235167,0.7450511539344705,1
615,main,Design erasure estimator,0.629787687203031,0.9710470394509928,0.3412593522479618,0.12720141617677996,0.721732263744504,1.2203618151574815,0
615,main,Post index leakage estimator,0.629787687203031,0.16098622268590865,-0.46880146451712235,0.10003229698826453,-0.03507707941108984,0.35704952478290714,0
615,main,Oracle prospective estimator,0.629787687203031,0.5104196595551959,-0.11936802764783516,0.10939278372613086,0.29600980345197936,0.7248295156584124,1
616,main,Structured EHR estimator,0.6604183150139228,1.4893796880784405,0.8289613730645177,0.13811242642203603,1.21867933229125,1.760080043865631,0
616,main,Naive AI estimator,0.6604183150139228,0.24960186617348656,-0.4108164488404362,0.08825100063768872,0.07662990492361668,0.4225738274233565,0
616,main,ISE causal estimator,0.6604183150139228,0.6828209299902721,0.022402614976349322,0.1106601815813376,0.4659269740908504,0.8997148858896938,1
616,main,Design erasure estimator,0.6604183150139228,1.0610043875348234,0.4005860725209006,0.11821641318032113,0.829300217701394,1.2927085573682529,0
616,main,Post index leakage estimator,0.6604183150139228,0.34138005031472507,-0.3190382646991977,0.09530985475667277,0.15457273499164645,0.5281873656378037,0
616,main,Oracle prospective estimator,0.6604183150139228,0.6649198726809893,0.0045015576670665025,0.11031122516722153,0.4487098713532351,0.8811298740087434,1
617,main,Structured EHR estimator,0.643922295109524,1.0847989452056161,0.4408766500960921,0.14702049978263185,0.7966387656316578,1.3729591247795745,0
617,main,Naive AI estimator,0.643922295109524,-0.0031431497454309696,-0.647065444854955,0.09758287885261653,-0.19440559229655938,0.18811929280569742,0
617,main,ISE causal estimator,0.643922295109524,0.530516286458046,-0.11340600865147799,0.11192100142348149,0.31115112366802233,0.7498814492480698,1
617,main,Design erasure estimator,0.643922295109524,0.9301351246011333,0.2862128294916093,0.12591219702899833,0.6833472184242966,1.1769230307779701,0
617,main,Post index leakage estimator,0.643922295109524,-0.02130005725333642,-0.6652223523628604,0.09899599715523874,-0.21533221167760436,0.17273209717093152,0
617,main,Oracle prospective estimator,0.643922295109524,0.5241423190278722,-0.1197799760816518,0.11166747856455006,0.30527406104135413,0.7430105770143903,1
618,main,Structured EHR estimator,0.6486037240255029,1.5757951784415676,0.9271914544160647,0.14959048427042015,1.282597829271544,1.868992527611591,0
618,main,Naive AI estimator,0.6486037240255029,0.2701862810002712,-0.3784174430252317,0.0998694120715355,0.07444223334006161,0.4659303286604808,0
618,main,ISE causal estimator,0.6486037240255029,0.7794693392798286,0.13086561525432572,0.115422500951344,0.5532412374151944,1.0056974411444628,1
618,main,Design erasure estimator,0.6486037240255029,1.2327042395000867,0.5841005154745837,0.1280273605503444,0.9817706128214116,1.4836378661787617,0
618,main,Post index leakage estimator,0.6486037240255029,0.30265921354203257,-0.34594451048347036,0.10737404544697546,0.09220608446596068,0.5131123426181045,0
618,main,Oracle prospective estimator,0.6486037240255029,0.7483306981576328,0.09972697413212983,0.11624929456937007,0.5204820808016675,0.976179315513598,1
619,main,Structured EHR estimator,0.6490616327036702,1.2545716181789417,0.6055099854752715,0.12593960519090416,1.0077299920047695,1.5014132443531139,0
619,main,Naive AI estimator,0.6490616327036702,0.10885046137596238,-0.5402111713277078,0.08718385990976973,-0.06202990404718631,0.2797308267991111,0
619,main,ISE causal estimator,0.6490616327036702,0.6074174785335098,-0.04164415417016043,0.09648200244716777,0.418312753737061,0.7965222033299586,1
619,main,Design erasure estimator,0.6490616327036702,0.8803741604989564,0.23131252779528622,0.1273287575821669,0.6308097956379093,1.1299385253600036,1
619,main,Post index leakage estimator,0.6490616327036702,0.04927393526825344,-0.5997876974354168,0.0960548024633214,-0.1389934775598565,0.23754134809636337,0
619,main,Oracle prospective estimator,0.6490616327036702,0.5942964845871151,-0.054765148116555085,0.09633330235012785,0.40548321198086457,0.7831097571933657,1
620,main,Structured EHR estimator,0.6845456190213256,1.5437708127802645,0.8592251937589389,0.14411893244656082,1.2612977051850054,1.8262439203755236,0
620,main,Naive AI estimator,0.6845456190213256,0.26132564590400037,-0.42321997311732523,0.09831579467122716,0.06862668834839514,0.4540246034596056,0
620,main,ISE causal estimator,0.6845456190213256,0.6904965988086177,0.005950979787292088,0.11832886090211141,0.4585720314404793,0.9224211661767561,1
620,main,Design erasure estimator,0.6845456190213256,1.259234687073514,0.5746890680521884,0.12879775435636462,1.0067910885350395,1.5116782856119886,0
620,main,Post index leakage estimator,0.6845456190213256,0.3342396876796283,-0.3503059313416973,0.10282115286974708,0.13271022805492402,0.5357691473043326,0
620,main,Oracle prospective estimator,0.6845456190213256,0.6769680666323618,-0.0075775523889638485,0.11667516111088205,0.44828475085503294,0.9056513824096906,1
621,main,Structured EHR estimator,0.6560940741867314,1.8727841669396084,1.216690092752877,0.14106766960925451,1.5962915345054696,2.149276799373747,0
621,main,Naive AI estimator,0.6560940741867314,0.2805854762928484,-0.37550859789388297,0.09405017649676385,0.09624713035919127,0.4649238222265055,0
621,main,ISE causal estimator,0.6560940741867314,0.9877922588729905,0.3316981846862591,0.12265538407349036,0.7473877060889493,1.2281968116570317,0
621,main,Design erasure estimator,0.6560940741867314,1.5453373147428568,0.8892432405561255,0.13111922835406958,1.2883436271688804,1.8023310023168333,0
621,main,Post index leakage estimator,0.6560940741867314,0.40183578767848954,-0.25425828650824184,0.09831633559196508,0.20913576991823798,0.5945358054387411,0
621,main,Oracle prospective estimator,0.6560940741867314,0.9604244817594484,0.304330407572717,0.12307979040971745,0.7191880925564023,1.2016608709624945,0
622,main,Structured EHR estimator,0.6371489459883793,1.5972441239044732,0.9600951779160939,0.13815889371023485,1.326452692232413,1.8680355555765336,0
622,main,Naive AI estimator,0.6371489459883793,0.17967108092896172,-0.4574778650594176,0.10399914410041194,-0.024167241507845688,0.3835094033657691,0
622,main,ISE causal estimator,0.6371489459883793,0.6884562126807684,0.05130726669238905,0.10832636365808869,0.47613653991091454,0.9007758854506223,1
622,main,Design erasure estimator,0.6371489459883793,1.0664679057217734,0.42931895973339407,0.12076382603394754,0.8297708066952363,1.3031650047483105,0
622,main,Post index leakage estimator,0.6371489459883793,0.2506736426070128,-0.38647530338136654,0.10463347494394219,0.04559203171688611,0.4557552534971395,0
622,main,Oracle prospective estimator,0.6371489459883793,0.6893662100849142,0.05221726409653482,0.10645680782519454,0.4807108667475329,0.8980215534222955,1
623,main,Structured EHR estimator,0.6591682520211529,1.779129286707789,1.1199610346866362,0.13035681645289832,1.5236299264601083,2.0346286469554697,0
623,main,Naive AI estimator,0.6591682520211529,0.40516055835554265,-0.25400769366561027,0.10832819091757205,0.19283730415710143,0.6174838125539839,0
623,main,ISE causal estimator,0.6591682520211529,1.0388655057858858,0.37969725376473284,0.12677021352018822,0.7903958872863168,1.2873351242854547,0
623,main,Design erasure estimator,0.6591682520211529,1.3903495808866533,0.7311813288655004,0.13689321952885275,1.1220388706101019,1.6586602911632047,0
623,main,Post index leakage estimator,0.6591682520211529,0.42330011341112683,-0.2358681386100261,0.1090543848748357,0.20955351905644887,0.6370467077658049,0
623,main,Oracle prospective estimator,0.6591682520211529,0.9999898605784134,0.3408216085572605,0.12772482197051727,0.7496492095161996,1.2503305116406271,0
624,main,Structured EHR estimator,0.6409214555008901,1.6478509066561322,1.006929451155242,0.13684632554412704,1.3796321085896432,1.9160697047226212,0
624,main,Naive AI estimator,0.6409214555008901,0.29131361424943236,-0.3496078412514577,0.10092786919917747,0.09349499061904454,0.4891322378798202,0
624,main,ISE causal estimator,0.6409214555008901,0.9012460604360747,0.2603246049351846,0.11779549501027774,0.6703668902159303,1.132125230656219,0
624,main,Design erasure estimator,0.6409214555008901,1.3179341455714426,0.6770126900705525,0.13390981934944726,1.0554708996465259,1.5803973914963594,0
624,main,Post index leakage estimator,0.6409214555008901,0.29888840085124907,-0.342033054649641,0.10296795813470622,0.0970712029072249,0.5007055987952732,0
624,main,Oracle prospective estimator,0.6409214555008901,0.8824916297970171,0.24157017429612704,0.11816472576540045,0.6508887672968322,1.114094492297202,0
625,main,Structured EHR estimator,0.6737532427018363,1.3386977350291667,0.6649444923273303,0.13277127055244764,1.0784660447463694,1.598929425311964,0
625,main,Naive AI estimator,0.6737532427018363,0.17571240348720393,-0.4980408392146324,0.09837662077534479,-0.017105773232471838,0.3685305802068797,0
625,main,ISE causal estimator,0.6737532427018363,0.742541158318127,0.0687879156162906,0.10599782646327345,0.534785418450111,0.9502968981861429,1
625,main,Design erasure estimator,0.6737532427018363,1.1099216587807117,0.43616841607887535,0.12647231362796224,0.8620359240699057,1.3578073934915178,0
625,main,Post index leakage estimator,0.6737532427018363,0.17088696534140166,-0.5028662773604347,0.10526652992906056,-0.035435433319557036,0.3772093640023604,0
625,main,Oracle prospective estimator,0.6737532427018363,0.7346006019409423,0.060847359239106,0.10557436978719914,0.527674837158032,0.9415263667238527,1
626,main,Structured EHR estimator,0.6369629597681173,1.2987270278127612,0.6617640680446438,0.1316863307287119,1.0406218195844859,1.5568322360410365,0
626,main,Naive AI estimator,0.6369629597681173,0.16746552251918623,-0.4694974372489311,0.09735187620455164,-0.023344154841734993,0.3582751998801075,0
626,main,ISE causal estimator,0.6369629597681173,0.6558805795801557,0.018917619812038322,0.1023769703062225,0.45522171777995957,0.8565394413803518,1
626,main,Design erasure estimator,0.6369629597681173,0.9409554230919891,0.30399246332387175,0.12121564089927393,0.7033727669294122,1.178538079254566,0
626,main,Post index leakage estimator,0.6369629597681173,0.17668487603343608,-0.46027808373468126,0.10184127246391027,-0.02292401799582805,0.3762937700627002,0
626,main,Oracle prospective estimator,0.6369629597681173,0.6573852283025159,0.020422268534398547,0.09931849757370671,0.4627209730580507,0.8520494835469811,1
627,main,Structured EHR estimator,0.6719835757418493,1.4462176363901542,0.7742340606483049,0.13952159259991498,1.1727553148943208,1.7196799578859876,0
627,main,Naive AI estimator,0.6719835757418493,0.0008768541314268476,-0.6711067216104225,0.10205479281061716,-0.19915053977738278,0.2009042480402365,0
627,main,ISE causal estimator,0.6719835757418493,0.4775174093257485,-0.19446616641610082,0.11476561703030233,0.25257679994635596,0.702458018705141,1
627,main,Design erasure estimator,0.6719835757418493,0.8624468169109223,0.19046324116907298,0.126434354277956,0.6146354825261285,1.110258151295716,1
627,main,Post index leakage estimator,0.6719835757418493,0.04661114552710079,-0.6253724302147485,0.10594353829715814,-0.16103818953532914,0.2542604805895307,0
627,main,Oracle prospective estimator,0.6719835757418493,0.47930808496379623,-0.19267549077805307,0.11360758231962544,0.2566372236173304,0.7019789463102621,1
628,main,Structured EHR estimator,0.6512550219176289,1.592110280805816,0.9408552588881872,0.13666231645982296,1.324252140544563,1.859968421067069,0
628,main,Naive AI estimator,0.6512550219176289,0.3323336696588131,-0.31892135225881574,0.09227983833244992,0.15146518652721128,0.5132021527904149,0
628,main,ISE causal estimator,0.6512550219176289,0.8045409338950108,0.15328591197738195,0.10418632892885486,0.6003357291944553,1.0087461385955663,1
628,main,Design erasure estimator,0.6512550219176289,1.2036988727459919,0.552443850828363,0.11931337221826181,0.9698446631981987,1.437553082293785,0
628,main,Post index leakage estimator,0.6512550219176289,0.3585146426039549,-0.29274037931367397,0.09637817093692151,0.1696134275675887,0.5474158576403211,0
628,main,Oracle prospective estimator,0.6512550219176289,0.784872954107889,0.1336179321902602,0.10367376327923133,0.5816723780805957,0.9880735301351824,1
629,main,Structured EHR estimator,0.6314308393558846,1.6066682711472375,0.9752374317913529,0.12783745185686163,1.3561068655077888,1.8572296767866863,0
629,main,Naive AI estimator,0.6314308393558846,0.25511561547045764,-0.376315223885427,0.09645078739941677,0.06607207216760078,0.44415915877331447,0
629,main,ISE causal estimator,0.6314308393558846,0.8498298973472187,0.21839905799133408,0.10165076392697352,0.6505944000503506,1.0490653946440869,0
629,main,Design erasure estimator,0.6314308393558846,1.2075956976491924,0.5761648582933078,0.1163091455085343,0.9796297724524652,1.4355616228459196,0
629,main,Post index leakage estimator,0.6314308393558846,0.24494656004137044,-0.3864842793145142,0.10252821514516314,0.04399125835685069,0.4459018617258902,0
629,main,Oracle prospective estimator,0.6314308393558846,0.8320451203736479,0.20061428101776324,0.10022074990512911,0.6356124505595948,1.028477790187701,0
630,main,Structured EHR estimator,0.6551183334224472,1.1077541894563385,0.45263585603389134,0.15201247351568167,0.8098097413656025,1.4056986375470746,0
630,main,Naive AI estimator,0.6551183334224472,0.019962948795984644,-0.6351553846264626,0.09118223451849237,-0.15875423086026041,0.1986801284522297,0
630,main,ISE causal estimator,0.6551183334224472,0.4609242272641731,-0.1941941061582741,0.11117068475718657,0.2430296851400874,0.6788187693882588,1
630,main,Design erasure estimator,0.6551183334224472,0.746993286563509,0.09187495314106187,0.13036353965715386,0.4914807488354875,1.0025058242915306,1
630,main,Post index leakage estimator,0.6551183334224472,0.01209205747606438,-0.6430262759463828,0.09490792726034676,-0.17392747995421529,0.19811159490634403,0
630,main,Oracle prospective estimator,0.6551183334224472,0.46118053830707634,-0.19393779511537085,0.11129142850549009,0.24304933843631576,0.6793117381778369,1
631,main,Structured EHR estimator,0.6415327575978058,1.31085502888609,0.6693222712882843,0.1450502480473024,1.0265565427133774,1.5951535150588028,0
631,main,Naive AI estimator,0.6415327575978058,0.0800837927320426,-0.5614489648657632,0.10950157905228577,-0.13453930221043753,0.2947068876745227,0
631,main,ISE causal estimator,0.6415327575978058,0.5349881197421674,-0.10654463785563839,0.128309510798871,0.28350147857638025,0.7864747609079545,1
631,main,Design erasure estimator,0.6415327575978058,0.8865935766413137,0.24506081904350785,0.1383200315472342,0.6154863148087346,1.1577008384738927,1
631,main,Post index leakage estimator,0.6415327575978058,0.14494420880660092,-0.4965885487912049,0.11087994351289963,-0.07238048047868237,0.36226889809188423,0
631,main,Oracle prospective estimator,0.6415327575978058,0.5069325279253338,-0.13460022967247198,0.12700578288072917,0.25800119347910466,0.755863862371563,1
632,main,Structured EHR estimator,0.6645215935619773,1.2304230746055542,0.565901481043577,0.13499716474108286,0.9658286317130318,1.4950175174980767,0
632,main,Naive AI estimator,0.6645215935619773,0.1723212870073227,-0.4922003065546546,0.0916876849389571,-0.00738657547303323,0.3520291494876786,0
632,main,ISE causal estimator,0.6645215935619773,0.508580908451053,-0.1559406851109243,0.10653729234372225,0.29976781545735737,0.7173940014447486,1
632,main,Design erasure estimator,0.6645215935619773,0.8793392187792127,0.21481762521723546,0.12002482362809581,0.6440905644681449,1.1145878730902805,1
632,main,Post index leakage estimator,0.6645215935619773,0.19282018963762454,-0.4717014039243527,0.09537727293477691,0.005880734685461797,0.3797596445897873,0
632,main,Oracle prospective estimator,0.6645215935619773,0.5096904497080605,-0.15483114385391672,0.10512993219771309,0.3036357826005429,0.7157451168155782,1
633,main,Structured EHR estimator,0.6472621418054944,1.3312789707701578,0.6840168289646634,0.13164141755278674,1.0732617923666958,1.5892961491736197,0
633,main,Naive AI estimator,0.6472621418054944,0.11703018437889064,-0.5302319574266037,0.08967338848343621,-0.05872965704864434,0.2927900258064256,0
633,main,ISE causal estimator,0.6472621418054944,0.6078584274877197,-0.039403714317774674,0.11296522114019662,0.3864465940529343,0.8292702609225051,1
633,main,Design erasure estimator,0.6472621418054944,0.9913231925047452,0.34406105069925086,0.11631254224678898,0.7633506097010387,1.2192957753084517,0
633,main,Post index leakage estimator,0.6472621418054944,0.1347640368794647,-0.5124981049260297,0.09283114827838668,-0.04718501374617318,0.3167130875051026,0
633,main,Oracle prospective estimator,0.6472621418054944,0.615699445714578,-0.03156269609091633,0.11132474757345819,0.3975029404706,0.8338959509585561,1
634,main,Structured EHR estimator,0.6349232302170832,1.6622848576967335,1.0273616274796504,0.12532209931081664,1.4166535430475329,1.9079161723459341,0
634,main,Naive AI estimator,0.6349232302170832,0.2820213351482787,-0.3529018950688045,0.09832966063449315,0.08929520030467214,0.4747474699918853,0
634,main,ISE causal estimator,0.6349232302170832,0.8511010138993781,0.2161777836822949,0.1087438349171772,0.6379630974617108,1.0642389303370454,0
634,main,Design erasure estimator,0.6349232302170832,1.2159736894975888,0.5810504592805056,0.12082812567044292,0.9791505631835207,1.4527968158116569,0
634,main,Post index leakage estimator,0.6349232302170832,0.2806056574057212,-0.354317572811362,0.10347866207284552,0.07778747974294398,0.4834238350684984,0
634,main,Oracle prospective estimator,0.6349232302170832,0.8393199231896903,0.2043966929726071,0.10761550457122246,0.6283935342300943,1.0502463121492862,1
635,main,Structured EHR estimator,0.6331729786897474,1.1473930191121677,0.5142200404224203,0.13640185706105873,0.8800453792724927,1.4147406589518428,0
635,main,Naive AI estimator,0.6331729786897474,0.04655550253152095,-0.5866174761582265,0.09348302535860477,-0.1366712271713444,0.22978223223438632,0
635,main,ISE causal estimator,0.6331729786897474,0.4212436977641678,-0.2119292809255796,0.11325483421282345,0.19926422270703384,0.6432231728213018,1
635,main,Design erasure estimator,0.6331729786897474,0.8494621019945727,0.2162891233048253,0.1368154835885395,0.5813037541610353,1.1176204498281102,1
635,main,Post index leakage estimator,0.6331729786897474,0.11257913758473663,-0.5205938411050108,0.1031810775107681,-0.08965577433636886,0.31481404950584213,0
635,main,Oracle prospective estimator,0.6331729786897474,0.4140774566298034,-0.21909552205994404,0.1121224337015858,0.19431748657469522,0.6338374266849116,1
636,main,Structured EHR estimator,0.6539328951286391,1.4393099179152613,0.7853770227866222,0.1386033276187983,1.1676473957824167,1.710972440048106,0
636,main,Naive AI estimator,0.6539328951286391,0.1528523762170116,-0.5010805189116274,0.0820934859141785,-0.00805085617477827,0.3137556086088015,0
636,main,ISE causal estimator,0.6539328951286391,0.7511788918022927,0.09724599667365363,0.09876559719887819,0.5575983212924914,0.944759462312094,1
636,main,Design erasure estimator,0.6539328951286391,1.2332146476035832,0.5792817524749442,0.11317074327583786,1.011399990782941,1.4550293044242255,0
636,main,Post index leakage estimator,0.6539328951286391,0.11704635135438284,-0.5368865437742563,0.08682707535461157,-0.05313471634065582,0.2872274190494215,0
636,main,Oracle prospective estimator,0.6539328951286391,0.730248930561156,0.07631603543251697,0.09792979017774567,0.5383065418127745,0.9221913193095376,1
637,main,Structured EHR estimator,0.6400290121832318,1.4417118019352093,0.8016827897519775,0.14530811969462915,1.1569078873337362,1.7265157165366825,0
637,main,Naive AI estimator,0.6400290121832318,0.2782970382209077,-0.36173197396232415,0.09881787640165658,0.08461400047366077,0.4719800759681546,0
637,main,ISE causal estimator,0.6400290121832318,0.7350559929748018,0.09502698079157001,0.11259317685702076,0.5143733663350412,0.9557386196145625,1
637,main,Design erasure estimator,0.6400290121832318,1.064605586299005,0.4245765741157731,0.12523909028055955,0.8191369693491082,1.3100742032489017,0
637,main,Post index leakage estimator,0.6400290121832318,0.3219861157141556,-0.31804289646907624,0.10571514979317344,0.11478442211953566,0.5291878093087755,0
637,main,Oracle prospective estimator,0.6400290121832318,0.7205476740340838,0.08051866185085199,0.11319281239912195,0.4986897617318048,0.9424055863363628,1
638,main,Structured EHR estimator,0.6439386275326175,1.339205418130937,0.6952667905983194,0.13509774506848318,1.07441383779671,1.6039969984651639,0
638,main,Naive AI estimator,0.6439386275326175,0.061863043467825916,-0.5820755840647917,0.0871629156194545,-0.10897627114630487,0.23270235808195672,0
638,main,ISE causal estimator,0.6439386275326175,0.5095568473833088,-0.1343817801493088,0.11340525195646763,0.2872825535486322,0.7318311412179853,1
638,main,Design erasure estimator,0.6439386275326175,0.9452565196820911,0.3013178921494736,0.12716346043392424,0.6960161372315996,1.1944969021325826,0
638,main,Post index leakage estimator,0.6439386275326175,0.12477615466862312,-0.5191624728639944,0.09034022605452524,-0.05229068839824634,0.30184299773549256,0
638,main,Oracle prospective estimator,0.6439386275326175,0.5053971775934091,-0.13854144993920847,0.11151757446370894,0.28682273164453953,0.7239716235422786,1
639,main,Structured EHR estimator,0.6440060937386923,1.2897890492987094,0.6457829555600171,0.13161910407049468,1.0318156053205398,1.547762493276879,0
639,main,Naive AI estimator,0.6440060937386923,0.14863510214455,-0.49537099159414233,0.10164533916015114,-0.05058976260934622,0.3478599668984462,0
639,main,ISE causal estimator,0.6440060937386923,0.6798262064558857,0.03582011271719332,0.1086869364729422,0.466799810968919,0.8928526019428523,1
639,main,Design erasure estimator,0.6440060937386923,0.9647986885398804,0.32079259480118805,0.11607932978680505,0.7372832021577425,1.1923141749220183,0
639,main,Post index leakage estimator,0.6440060937386923,0.131803761607601,-0.5122023321310913,0.10487912446233523,-0.07375932233857604,0.33736684555377805,0
639,main,Oracle prospective estimator,0.6440060937386923,0.6590021963874236,0.014996102648731302,0.10853060920617377,0.44628220234332305,0.8717221904315242,1
640,main,Structured EHR estimator,0.6569782626222906,1.4680552735746262,0.8110770109523355,0.16016889618816557,1.1541242370458216,1.7819863101034308,0
640,main,Naive AI estimator,0.6569782626222906,0.187012460587564,-0.46996580203472665,0.1026957750900505,-0.014271258588934993,0.38829617976406294,0
640,main,ISE causal estimator,0.6569782626222906,0.8709128991207474,0.2139346364984568,0.11100325390864732,0.6533465214597987,1.0884792767816962,1
640,main,Design erasure estimator,0.6569782626222906,1.2045448597551995,0.5475665971329089,0.12395781493501995,0.9615875424825604,1.4475021770278387,0
640,main,Post index leakage estimator,0.6569782626222906,0.10011030814922166,-0.556867954473069,0.11505315872540323,-0.12539388295256865,0.325614499251012,0
640,main,Oracle prospective estimator,0.6569782626222906,0.8445646758616849,0.1875864132393943,0.11051323419653303,0.6279587368364802,1.0611706148868896,1
641,main,Structured EHR estimator,0.655559691616654,1.5110926898188601,0.8555329982022062,0.1324805594164991,1.251430793362522,1.7707545862751983,0
641,main,Naive AI estimator,0.655559691616654,0.13237179977545807,-0.5231878918411959,0.09983178954619622,-0.06329850773508652,0.3280421072860027,0
641,main,ISE causal estimator,0.655559691616654,0.6041758128829525,-0.05138387873370143,0.10869153629034181,0.39114040175388254,0.8172112240120225,1
641,main,Design erasure estimator,0.655559691616654,1.060860152947329,0.405300461330675,0.12691836562526845,0.8121001563218028,1.3096201495728552,0
641,main,Post index leakage estimator,0.655559691616654,0.17931014579115057,-0.4762495458255034,0.10576766908201611,-0.027994485609600994,0.3866147771919021,0
641,main,Oracle prospective estimator,0.655559691616654,0.5840861799427551,-0.07147351167389882,0.10911091856649946,0.3702287795524162,0.7979435803330941,1
642,main,Structured EHR estimator,0.6574480281436763,1.4195893767419456,0.7621413485982693,0.1335286211229018,1.1578732793410582,1.681305474142833,0
642,main,Naive AI estimator,0.6574480281436763,0.27557011623767647,-0.38187791190599985,0.08592620846852311,0.10715474763937116,0.44398548483598177,0
642,main,ISE causal estimator,0.6574480281436763,0.7892447032665173,0.131796675122841,0.10583443248006486,0.5818092156055902,0.9966801909274444,1
642,main,Design erasure estimator,0.6574480281436763,1.1496528673889455,0.49220483924526914,0.12358335850810587,0.907429484713058,1.391876250064833,0
642,main,Post index leakage estimator,0.6574480281436763,0.27514749147034245,-0.38230053667333386,0.09220753127873398,0.09442073016402386,0.45587425277666105,0
642,main,Oracle prospective estimator,0.6574480281436763,0.7667433269790355,0.10929529883535916,0.10595580182283997,0.5590699554062691,0.9744166985518018,1
643,main,Structured EHR estimator,0.6438385746870331,1.713572025995556,1.0697334513085228,0.14849495898987386,1.4225219063754033,2.0046221456157087,0
643,main,Naive AI estimator,0.6438385746870331,0.02489974192724762,-0.6189388327597855,0.11910460120550179,-0.2085452764355359,0.2583447602900311,0
643,main,ISE causal estimator,0.6438385746870331,0.6314315528563751,-0.012407021830658005,0.1300810182741232,0.37647275703909366,0.8863903486736565,1
643,main,Design erasure estimator,0.6438385746870331,1.139247736641673,0.4954091619546398,0.15163270595871725,0.8420476329625871,1.4364478403207586,0
643,main,Post index leakage estimator,0.6438385746870331,0.11710459870970794,-0.5267339759773252,0.12788559132650776,-0.13355116029024724,0.3677603577096631,0
643,main,Oracle prospective estimator,0.6438385746870331,0.6225689315279506,-0.02126964315908253,0.12856438428641118,0.37058273832658467,0.8745551247293164,1
644,main,Structured EHR estimator,0.6586511395453447,1.238345221179028,0.5796940816336833,0.14934051310838328,0.9456378154865968,1.5310526268714593,0
644,main,Naive AI estimator,0.6586511395453447,0.08969329584927459,-0.5689578436960702,0.11006751091141777,-0.12603902553710422,0.3054256172356534,0
644,main,ISE causal estimator,0.6586511395453447,0.4211790269103029,-0.2374721126350418,0.12048815102411442,0.18502225090303864,0.6573358029175671,0
644,main,Design erasure estimator,0.6586511395453447,0.7122787243998255,0.053627584854480825,0.13615149282988012,0.4454217984532605,0.9791356503463906,1
644,main,Post index leakage estimator,0.6586511395453447,0.1601505174622477,-0.498500622083097,0.11060223064153864,-0.05662985459516803,0.37693088951966347,0
644,main,Oracle prospective estimator,0.6586511395453447,0.3960762197972773,-0.2625749197480674,0.12011075191447126,0.16065914604491363,0.631493293549641,0
645,main,Structured EHR estimator,0.6375140063496735,1.3139667889356366,0.6764527825859631,0.13330376224950446,1.0526914149266078,1.5752421629446653,0
645,main,Naive AI estimator,0.6375140063496735,0.15635050223899594,-0.48116350411067754,0.09049409178121749,-0.021017917652190354,0.3337189221301822,0
645,main,ISE causal estimator,0.6375140063496735,0.5978417025211494,-0.03967230382852405,0.10201779799135978,0.39788681845808427,0.7977965865842146,1
645,main,Design erasure estimator,0.6375140063496735,0.8973973610771312,0.2598833547274577,0.11840037214123939,0.665332631680302,1.1294620904739603,0
645,main,Post index leakage estimator,0.6375140063496735,0.21721232599787052,-0.42030168035180293,0.093473935246926,0.03400341291389555,0.40042123908184546,0
645,main,Oracle prospective estimator,0.6375140063496735,0.5871269356826213,-0.05038707066705217,0.10129071610968807,0.3885971321076327,0.7856567392576099,1
646,main,Structured EHR estimator,0.6362437677118356,1.2274413257883263,0.5911975580764908,0.1365752100286107,0.9597539141322493,1.4951287374444033,0
646,main,Naive AI estimator,0.6362437677118356,0.2504175216046415,-0.38582624610719407,0.08411457447008502,0.08555295564327484,0.41528208756600815,0
646,main,ISE causal estimator,0.6362437677118356,0.6376690383962118,0.0014252706843762564,0.10481506841979195,0.4322315042934196,0.843106572499004,1
646,main,Design erasure estimator,0.6362437677118356,0.8601031235659239,0.22385935585408834,0.11992726678959423,0.6250456806583192,1.0951605664735287,1
646,main,Post index leakage estimator,0.6362437677118356,0.279415367833629,-0.3568283998782065,0.08584005292995693,0.11116886409091345,0.4476618715763446,0
646,main,Oracle prospective estimator,0.6362437677118356,0.6161414183162872,-0.020102349395548336,0.1038394443345007,0.41261610742066585,0.8196667292119086,1
647,main,Structured EHR estimator,0.6578292266843944,1.2752204977076602,0.6173912710232659,0.1343602854031037,1.011874338317577,1.5385666570977434,0
647,main,Naive AI estimator,0.6578292266843944,0.17388801968116327,-0.48394120700323107,0.09649488282644864,-0.015241950658676062,0.3630179900210026,0
647,main,ISE causal estimator,0.6578292266843944,0.6855973666521558,0.027768139967761396,0.10701826277484994,0.47584157161344987,0.8953531616908617,1
647,main,Design erasure estimator,0.6578292266843944,0.9210881175539404,0.263258890869546,0.12053927762673537,0.684831133405539,1.1573451017023417,0
647,main,Post index leakage estimator,0.6578292266843944,0.20904475608533096,-0.4487844705990634,0.09977316065406068,0.013489361203372047,0.40460015096728985,0
647,main,Oracle prospective estimator,0.6578292266843944,0.6814123283907263,0.023583101706331933,0.10638913699033836,0.4728896198896631,0.8899350368917895,1
648,main,Structured EHR estimator,0.642378525870681,1.120793999108071,0.4784154732373901,0.13714978170629857,0.8519804269637259,1.3896075712524163,0
648,main,Naive AI estimator,0.642378525870681,0.1389776229065551,-0.5034009029641259,0.08958430047233334,-0.03660760601921825,0.31456285183232846,0
648,main,ISE causal estimator,0.642378525870681,0.6022688106260421,-0.04010971524463891,0.11424053710069108,0.3783573579086876,0.8261802633433966,1
648,main,Design erasure estimator,0.642378525870681,0.8853678861587401,0.24298936028805906,0.1245785644498449,0.6411938998370441,1.129541872480436,1
648,main,Post index leakage estimator,0.642378525870681,0.12690274178760863,-0.5154757840830724,0.0933817187108261,-0.05612542688561051,0.30993091046082777,0
648,main,Oracle prospective estimator,0.642378525870681,0.5901842044991978,-0.052194321371483166,0.11345402654748153,0.36781431246613405,0.8125540965322616,1
649,main,Structured EHR estimator,0.6329632961233465,1.3323048741449994,0.699341578021653,0.13524861452129164,1.0672175896832679,1.597392158606731,0
649,main,Naive AI estimator,0.6329632961233465,0.18647798413798322,-0.44648531198536323,0.09623093967859518,-0.0021346576320633304,0.3750906259080298,0
649,main,ISE causal estimator,0.6329632961233465,0.6239420684109012,-0.00902122771244529,0.11275790733353322,0.4029365700371761,0.8449475667846262,1
649,main,Design erasure estimator,0.6329632961233465,1.0070006035789474,0.37403730745560093,0.12684127030911516,0.7583917137730817,1.2556094933848132,0
649,main,Post index leakage estimator,0.6329632961233465,0.26138569970819425,-0.3715775964151522,0.10306846088243868,0.05937151637861446,0.463399883037774,0
649,main,Oracle prospective estimator,0.6329632961233465,0.6031596277610511,-0.02980366836229531,0.11195263158527945,0.3837324698539034,0.8225867856681989,1
650,main,Structured EHR estimator,0.641987433208691,1.3916004138446725,0.7496129806359815,0.14833659323822507,1.1008606910977514,1.6823401365915935,0
650,main,Naive AI estimator,0.641987433208691,0.23024229662334847,-0.4117451365853425,0.09903269976388765,0.036138205086128666,0.42434638816056824,0
650,main,ISE causal estimator,0.641987433208691,0.6163464305033591,-0.025641002705331872,0.11856522583892937,0.38395858785905757,0.8487342731476607,1
650,main,Design erasure estimator,0.641987433208691,0.8849871632644342,0.24299973005574316,0.12627325411173587,0.6374915852054319,1.1324827413234364,1
650,main,Post index leakage estimator,0.641987433208691,0.2656801332800424,-0.3763072999286486,0.10275728471768512,0.06427585523337959,0.46708441132670525,0
650,main,Oracle prospective estimator,0.641987433208691,0.5987240441840596,-0.04326338902463145,0.11805499233278105,0.3673362592118087,0.8301118291563104,1
651,main,Structured EHR estimator,0.6492081571766876,1.4620990767117092,0.8128909195350217,0.13002723684448553,1.2072456924965176,1.716952460926901,0
651,main,Naive AI estimator,0.6492081571766876,0.30599471072267215,-0.3432134464540154,0.0991162018157734,0.1117269551637563,0.500262466281588,0
651,main,ISE causal estimator,0.6492081571766876,0.7165000350696494,0.06729187789296187,0.10965029850023435,0.5015854500091901,0.9314146201301088,1
651,main,Design erasure estimator,0.6492081571766876,0.9766084093510319,0.3274002521743443,0.1236626499307072,0.7342296154868457,1.218987203215218,0
651,main,Post index leakage estimator,0.6492081571766876,0.3629218863907211,-0.28628627078596647,0.10428420692456805,0.1585248408185677,0.5673189319628744,0
651,main,Oracle prospective estimator,0.6492081571766876,0.7005081207429218,0.05129996356623423,0.1093915780926085,0.48610062768140916,0.9149156138044344,1
652,main,Structured EHR estimator,0.610616523067235,1.531695000181743,0.9210784771145081,0.13722887118083915,1.2627264126672983,1.8006635876961878,0
652,main,Naive AI estimator,0.610616523067235,0.2464086796872848,-0.3642078433799502,0.08803556357483408,0.07385897508061001,0.4189583842939596,0
652,main,ISE causal estimator,0.610616523067235,0.873163906283,0.262547383215765,0.10553072301550775,0.6663236891726048,1.0800041233933952,0
652,main,Design erasure estimator,0.610616523067235,1.2003770654248909,0.5897605423576558,0.12065591521041308,0.9638914716124812,1.4368626592373004,0
652,main,Post index leakage estimator,0.610616523067235,0.2212480685336317,-0.38936845453360336,0.0942054281419543,0.03660542937540126,0.4058907076918621,0
652,main,Oracle prospective estimator,0.610616523067235,0.8703032830442854,0.2596867599770504,0.10556773588757133,0.6633905207046455,1.0772160453839252,0
653,main,Structured EHR estimator,0.6211018621194095,1.422873754066907,0.8017718919474974,0.1381919534958928,1.1520175252149571,1.6937299829188568,0
653,main,Naive AI estimator,0.6211018621194095,0.22278933350851293,-0.3983125286108966,0.08852167332468419,0.04928685379213191,0.39629181322489393,0
653,main,ISE causal estimator,0.6211018621194095,0.687943125666406,0.06684126354699649,0.1010367626443652,0.4899110708834502,0.8859751804493619,1
653,main,Design erasure estimator,0.6211018621194095,1.0120440768740195,0.39094221475461,0.11757420035589486,0.7815986441764656,1.2424895095715733,0
653,main,Post index leakage estimator,0.6211018621194095,0.2216975221567675,-0.399404339962642,0.09457536976581313,0.036329797415773774,0.40706524689776125,0
653,main,Oracle prospective estimator,0.6211018621194095,0.679030896415621,0.057929034296211435,0.10019808350220173,0.4826426527513056,0.8754191400799364,1
654,main,Structured EHR estimator,0.6244751763786999,1.2392763827570306,0.6148012063783307,0.1303552436346397,0.9837801052331367,1.4947726602809244,0
654,main,Naive AI estimator,0.6244751763786999,0.08269163203465076,-0.5417835443440491,0.09442650693789148,-0.10238432156361653,0.267767585632918,0
654,main,ISE causal estimator,0.6244751763786999,0.761332219671997,0.13685704329329718,0.11221087201651322,0.5413989105196311,0.981265528824363,1
654,main,Design erasure estimator,0.6244751763786999,1.0815624249332403,0.4570872485545404,0.12401336232571868,0.8384962347748317,1.3246286150916489,0
654,main,Post index leakage estimator,0.6244751763786999,0.05770865640254207,-0.5667665199761578,0.09862724111944914,-0.13560073619157822,0.25101804899666236,0
654,main,Oracle prospective estimator,0.6244751763786999,0.7447548093020573,0.12027963292335742,0.11219307528795675,0.5248563817376621,0.9646532368664524,1
655,main,Structured EHR estimator,0.61933830215428,1.1329988225331382,0.5136605203788582,0.14120154153247502,0.8562438011294872,1.4097538439367892,0
655,main,Naive AI estimator,0.61933830215428,0.0018278260221761353,-0.6175104761321039,0.0907064626417245,-0.1759568407556039,0.17961249279995614,0
655,main,ISE causal estimator,0.61933830215428,0.4156429315921588,-0.20369537056212117,0.1063555374743422,0.2071860781424481,0.6240997850418695,1
655,main,Design erasure estimator,0.61933830215428,0.7821720453028339,0.16283374314855392,0.12432320614316134,0.5384985612622377,1.02584552934343,1
655,main,Post index leakage estimator,0.61933830215428,0.023429779170452338,-0.5959085229838277,0.09374932353603832,-0.16031889496018278,0.20717845330108745,0
655,main,Oracle prospective estimator,0.61933830215428,0.43888957776039766,-0.18044872439388232,0.10517520865926103,0.23274616878824606,0.6450329867325493,1
656,main,Structured EHR estimator,0.6574192323467767,1.3180739825562493,0.6606547502094726,0.12875144307544326,1.0657211541283806,1.570426810984118,0
656,main,Naive AI estimator,0.6574192323467767,0.2052338500134538,-0.4521853823333229,0.09062969763419652,0.027599642650428607,0.382868057376479,0
656,main,ISE causal estimator,0.6574192323467767,0.5730528229037549,-0.08436640944302176,0.09763851954583976,0.381681324593909,0.7644243212136008,1
656,main,Design erasure estimator,0.6574192323467767,0.8418599713772026,0.1844407390304259,0.1126449021533946,0.6210759631565492,1.062643979597856,1
656,main,Post index leakage estimator,0.6574192323467767,0.22986802121919872,-0.427551211127578,0.09717195553419444,0.0394109883721776,0.42032505406621984,0
656,main,Oracle prospective estimator,0.6574192323467767,0.5658798609311793,-0.09153937141559743,0.09693562632737004,0.37588603332953396,0.7558736885328246,1
657,main,Structured EHR estimator,0.6367679782080564,1.4246352257880492,0.7878672475799928,0.13730853707689908,1.155510493117327,1.6937599584587715,0
657,main,Naive AI estimator,0.6367679782080564,0.0806460015419139,-0.5561219766661425,0.09740006144545077,-0.1102581188911696,0.2715501219749974,0
657,main,ISE causal estimator,0.6367679782080564,0.6836414358594272,0.04687345765137074,0.11036672576946117,0.46732265335128326,0.899960218367571,1
657,main,Design erasure estimator,0.6367679782080564,1.0576761529432914,0.420908174735235,0.12319414562337082,0.8162156275214847,1.2991366783650982,0
657,main,Post index leakage estimator,0.6367679782080564,0.08667539045772263,-0.5500925877503338,0.10463100797454751,-0.11840138517239049,0.2917521660878357,0
657,main,Oracle prospective estimator,0.6367679782080564,0.6763814081566908,0.03961342994863437,0.1108120631967146,0.4591897642911302,0.8935730520222513,1
658,main,Structured EHR estimator,0.6422889770757403,1.3784683274804084,0.7361793504046681,0.13958006089935032,1.1048914081176817,1.652045246843135,0
658,main,Naive AI estimator,0.6422889770757403,0.1617487105469969,-0.4805402665287434,0.08849586628363629,-0.011703187368930223,0.33520060846292404,0
658,main,ISE causal estimator,0.6422889770757403,0.6679990999248189,0.025710122849078587,0.10562044948288125,0.4609830189383716,0.8750151809112661,1
658,main,Design erasure estimator,0.6422889770757403,1.0674642178336298,0.4251752407578895,0.1243244775075017,0.8237882419189264,1.3111401937483331,0
658,main,Post index leakage estimator,0.6422889770757403,0.16408064062516944,-0.4782083364505708,0.09660027119828647,-0.025255890923472024,0.3534171721738109,0
658,main,Oracle prospective estimator,0.6422889770757403,0.6796319495021926,0.03734297242645235,0.10399884337359595,0.4757942164899446,0.8834696825144407,1
659,main,Structured EHR estimator,0.656274094607434,1.4332984085988945,0.7770243139914604,0.13375494671484014,1.1711387130378077,1.6954581041599812,0
659,main,Naive AI estimator,0.656274094607434,0.2841905308419589,-0.37208356376547513,0.0940768224031518,0.09979995893178137,0.4685811027521364,0
659,main,ISE causal estimator,0.656274094607434,0.7458042200441317,0.0895301254366977,0.11599766359998563,0.5184487993881599,0.9731596407001035,1
659,main,Design erasure estimator,0.656274094607434,1.0780437106487435,0.42176961604130947,0.12943162537195863,0.8243577249197046,1.3317296963777823,0
659,main,Post index leakage estimator,0.656274094607434,0.3050107668621113,-0.3512633277453227,0.0979718911546412,0.11298586019901458,0.49703567352520805,0
659,main,Oracle prospective estimator,0.656274094607434,0.730391589194939,0.07411749458750494,0.11460734617917273,0.5057611906837605,0.9550219877061175,1
660,main,Structured EHR estimator,0.6332397012614056,1.5216827091707779,0.8884430079093723,0.14076628878938552,1.2457807831435823,1.7975846351979734,0
660,main,Naive AI estimator,0.6332397012614056,0.34614174389518476,-0.28709795736622085,0.09651290082253175,0.15697645828302254,0.535307029507347,0
660,main,ISE causal estimator,0.6332397012614056,0.8084278099290093,0.1751881086676037,0.10989904821024815,0.593025675436923,1.0238299444210957,1
660,main,Design erasure estimator,0.6332397012614056,1.2032949921387104,0.5700552908773048,0.12442052848411272,0.9594307563098494,1.4471592279675713,0
660,main,Post index leakage estimator,0.6332397012614056,0.42137359884429193,-0.21186610241711368,0.1042511865436242,0.2170412732187885,0.6257059244697953,0
660,main,Oracle prospective estimator,0.6332397012614056,0.7758129581274853,0.1425732568660797,0.10992039204928458,0.5603689897108876,0.991256926544083,1
661,main,Structured EHR estimator,0.6527922784415338,1.2885498085391736,0.6357575300976398,0.14613760536258333,1.0021201020285102,1.574979515049837,0
661,main,Naive AI estimator,0.6527922784415338,0.1399718733134187,-0.5128204051281151,0.0889631780356321,-0.0343959556364202,0.3143397022632576,0
661,main,ISE causal estimator,0.6527922784415338,0.6295743192781132,-0.02321795916342051,0.11669893237065433,0.4008444118316308,0.8583042267245957,1
661,main,Design erasure estimator,0.6527922784415338,0.8967979351407641,0.24400565669923036,0.12738227784101291,0.6471286705723788,1.1464671997091493,1
661,main,Post index leakage estimator,0.6527922784415338,0.1955060098991362,-0.45728626854239757,0.09406419140912022,0.011140194737260578,0.3798718250610118,0
661,main,Oracle prospective estimator,0.6527922784415338,0.6194621676153004,-0.03333011082623338,0.11599600430797519,0.392109999171669,0.8468143360589317,1
662,main,Structured EHR estimator,0.653344048622848,1.3684790636067732,0.7151350149839252,0.15889533016629612,1.0570442164808327,1.6799139107327137,0
662,main,Naive AI estimator,0.653344048622848,-0.0665742116846492,-0.7199182603074972,0.1010201080221951,-0.2645736234081516,0.13142520003885322,0
662,main,ISE causal estimator,0.653344048622848,0.5442334567499929,-0.1091105918728551,0.11870878494640355,0.311564238255042,0.7769026752449438,1
662,main,Design erasure estimator,0.653344048622848,0.8462016879603679,0.19285763933751987,0.13830461935095473,0.5751246340324967,1.117278741888239,1
662,main,Post index leakage estimator,0.653344048622848,-0.05750711270489493,-0.710851161327743,0.10497390733868785,-0.2632559710887231,0.14824174567893322,0
662,main,Oracle prospective estimator,0.653344048622848,0.5375307774407931,-0.11581327118205487,0.1191630794942332,0.30397114163209604,0.7710904132494902,1
663,main,Structured EHR estimator,0.6281852237658412,1.1687685513793173,0.5405833276134762,0.13684654445421612,0.9005493242490538,1.436987778509581,0
663,main,Naive AI estimator,0.6281852237658412,0.12971525734365427,-0.4984699664221869,0.08732133014891598,-0.041434549748221056,0.3008650644355296,0
663,main,ISE causal estimator,0.6281852237658412,0.5049555526835984,-0.12322967108224281,0.10098960149280874,0.30701593375769326,0.7028951716095035,1
663,main,Design erasure estimator,0.6281852237658412,0.9288730923528099,0.3006878685869687,0.12420446758140319,0.6854323358932597,1.1723138488123601,0
663,main,Post index leakage estimator,0.6281852237658412,0.17697996274482217,-0.451205261021019,0.098469486237545,-0.016020230280766046,0.3699801557704104,0
663,main,Oracle prospective estimator,0.6281852237658412,0.492539018638088,-0.13564620512775316,0.09932827037245898,0.29785560870806843,0.6872224285681077,1
664,main,Structured EHR estimator,0.6385986987478318,1.6315410548204186,0.9929423560725867,0.13959208687929806,1.3579405645369944,1.9051415451038427,0
664,main,Naive AI estimator,0.6385986987478318,0.2793839304687771,-0.35921476827905474,0.09650168806260302,0.09024062186607515,0.468527239071479,0
664,main,ISE causal estimator,0.6385986987478318,0.7583537151153091,0.11975501636747732,0.11647115445350376,0.5300702523864418,0.9866371778441765,1
664,main,Design erasure estimator,0.6385986987478318,1.3050871614545327,0.6664884627067009,0.1200850128979476,1.0697205361745554,1.54045378673451,0
664,main,Post index leakage estimator,0.6385986987478318,0.3567043578073862,-0.28189434094044563,0.0986621920654213,0.16332646135916043,0.550082254255612,0
664,main,Oracle prospective estimator,0.6385986987478318,0.7598375876260486,0.12123888887821677,0.11616341423256207,0.532157295730227,0.9875178795218702,1
665,main,Structured EHR estimator,0.6518043044266663,1.6773337566189743,1.0255294521923082,0.14014457226078472,1.4026503949878362,1.9520171182501125,0
665,main,Naive AI estimator,0.6518043044266663,0.30420171699317766,-0.3476025874334886,0.09259350061496487,0.12271845578784651,0.4856849781985088,0
665,main,ISE causal estimator,0.6518043044266663,0.9491165774407463,0.29731227301408003,0.13206761847777684,0.6902640452243036,1.207969109657189,0
665,main,Design erasure estimator,0.6518043044266663,1.2496189548225711,0.5978146503959049,0.14172206536330648,0.9718437067104904,1.527394202934652,0
665,main,Post index leakage estimator,0.6518043044266663,0.33153427480508474,-0.3202700296215815,0.09473842045724232,0.1458469707088898,0.5172215789012797,0
665,main,Oracle prospective estimator,0.6518043044266663,0.926261692039711,0.2744573876130447,0.13034963801108146,0.6707764015379913,1.1817469825414306,0
666,main,Structured EHR estimator,0.6514945843655021,1.4463000323199537,0.7948054479544516,0.12967588107402778,1.1921353054148593,1.7004647592250481,0
666,main,Naive AI estimator,0.6514945843655021,0.13152181072733357,-0.5199727736381685,0.08519655278855322,-0.035463432738230743,0.2985070541928979,0
666,main,ISE causal estimator,0.6514945843655021,0.625181044327265,-0.02631354003823716,0.09802463113792959,0.433052767296923,0.8173093213576069,1
666,main,Design erasure estimator,0.6514945843655021,1.0154315479289697,0.3639369635634676,0.11507570557285032,0.789883165006183,1.2409799308517564,0
666,main,Post index leakage estimator,0.6514945843655021,0.1598231087779147,-0.4916714755875874,0.09549229823154581,-0.027341795755915083,0.34698801331174445,0
666,main,Oracle prospective estimator,0.6514945843655021,0.6088895227612218,-0.04260506160428035,0.0977846244463127,0.41723165884644886,0.8005473866759947,1
667,main,Structured EHR estimator,0.6471823527098695,1.473082483458444,0.8259001307485745,0.14318504547970953,1.1924397943182132,1.7537251725986747,0
667,main,Naive AI estimator,0.6471823527098695,0.1755853237338683,-0.4715970289760012,0.09454968925423644,-0.009732067204435146,0.3609027146721717,0
667,main,ISE causal estimator,0.6471823527098695,0.8416881273114283,0.19450577460155882,0.11540487621238633,0.6154945699351511,1.0678816846877055,1
667,main,Design erasure estimator,0.6471823527098695,1.1913135948447076,0.5441312421348381,0.13685436253312064,0.9230790442797911,1.459548145409624,0
667,main,Post index leakage estimator,0.6471823527098695,0.13881304269661923,-0.5083693100132503,0.09865394599750534,-0.05454869145849123,0.3321747768517297,0
667,main,Oracle prospective estimator,0.6471823527098695,0.8183513196052387,0.1711689668953692,0.11365906837094314,0.59557954559819,1.0411230936122873,1
668,main,Structured EHR estimator,0.6411404389741372,1.35556358524765,0.7144231462735128,0.1449872927201539,1.0713884915161485,1.6397386789791515,0
668,main,Naive AI estimator,0.6411404389741372,0.05087944069500719,-0.59026099827913,0.09593447173033012,-0.13715212389643985,0.23891100528645423,0
668,main,ISE causal estimator,0.6411404389741372,0.692355942608761,0.051215503634623794,0.11873879646163914,0.4596279015439483,0.9250839836735737,1
668,main,Design erasure estimator,0.6411404389741372,1.013123866908423,0.37198342793428585,0.13139435142632355,0.755590938112829,1.2706567957040171,0
668,main,Post index leakage estimator,0.6411404389741372,0.060074380822986474,-0.5810660581511508,0.09943513468818387,-0.1348184831658539,0.25496724481182687,0
668,main,Oracle prospective estimator,0.6411404389741372,0.6652770310345149,0.02413659206037766,0.1173469097389197,0.4352770879462322,0.8952769741227975,1
669,main,Structured EHR estimator,0.652719937802953,1.5865398867581022,0.9338199489551492,0.12441239931209006,1.3426915841064058,1.8303881894097986,0
669,main,Naive AI estimator,0.652719937802953,0.3399291670710042,-0.31279077073194883,0.0829003236675916,0.17744453268252464,0.5024138014594837,0
669,main,ISE causal estimator,0.652719937802953,0.7560897224264361,0.10336978462348312,0.09852669498756904,0.5629774002508008,0.9492020446020715,1
669,main,Design erasure estimator,0.652719937802953,1.1419060635226486,0.48918612571969555,0.11434157632793816,0.9177965739198898,1.3660155531254072,0
669,main,Post index leakage estimator,0.652719937802953,0.39720435582350483,-0.2555155819794482,0.08649777979563375,0.22766870742406267,0.566740004222947,0
669,main,Oracle prospective estimator,0.652719937802953,0.7220050829122162,0.0692851451092632,0.09813113805911787,0.5296680523163452,0.9143421135080873,1
670,main,Structured EHR estimator,0.6440713161481666,1.4601476745480184,0.8160763583998518,0.13422309286657025,1.1970704125295408,1.723224936566496,0
670,main,Naive AI estimator,0.6440713161481666,0.172506213817255,-0.4715651023309116,0.09700217861693444,-0.017618056271936494,0.3626304839064465,0
670,main,ISE causal estimator,0.6440713161481666,0.6902709699361481,0.04619965378798152,0.11284344979326597,0.46909780834134684,0.9114441315309494,1
670,main,Design erasure estimator,0.6440713161481666,1.0082374555806413,0.36416613943247467,0.11455468767883135,0.7837102677301317,1.2327646434311508,0
670,main,Post index leakage estimator,0.6440713161481666,0.22438922406830256,-0.41968209207986407,0.10242014273522619,0.023645744307259214,0.42513270382934587,0
670,main,Oracle prospective estimator,0.6440713161481666,0.6592954482187249,0.015224132070558283,0.11204377939002629,0.4396896406142734,0.8789012558231764,1
671,main,Structured EHR estimator,0.6217252227866937,1.3926785955858736,0.7709533727991799,0.1348730980037448,1.1283273234985338,1.6570298676732134,0
671,main,Naive AI estimator,0.6217252227866937,0.2915268462786488,-0.33019837650804496,0.0982865366346086,0.09888523447481593,0.48416845808248166,0
671,main,ISE causal estimator,0.6217252227866937,0.8206935172078215,0.19896829442112773,0.11221423643599569,0.6007536137932699,1.040633420622373,1
671,main,Design erasure estimator,0.6217252227866937,1.060193745567477,0.4384685227807833,0.12373096593427274,0.8176810523363025,1.3027064387986516,0
671,main,Post index leakage estimator,0.6217252227866937,0.3000510605011624,-0.3216741622855313,0.10417340718210705,0.09587118242423262,0.5042309385780922,0
671,main,Oracle prospective estimator,0.6217252227866937,0.7946945055672644,0.17296928278057067,0.11090638219405079,0.5773179964669248,1.012071014667604,1
672,main,Structured EHR estimator,0.650346399381151,1.2508596885396206,0.6005132891584696,0.14276694028216755,0.9710364855865722,1.5306828914926691,0
672,main,Naive AI estimator,0.650346399381151,0.016298404570076263,-0.6340479948110748,0.08686664093888884,-0.15396021167014587,0.18655702081029837,0
672,main,ISE causal estimator,0.650346399381151,0.5934477934138599,-0.05689860596729113,0.1163126801844092,0.3654749402524179,0.8214206465753019,1
672,main,Design erasure estimator,0.650346399381151,0.9636109888184242,0.3132645894372732,0.12216646638362641,0.7241647147065164,1.203057262930332,0
672,main,Post index leakage estimator,0.650346399381151,0.02028374964016846,-0.6300626497409826,0.09056369353797923,-0.15722108969427082,0.19778858897460774,0
672,main,Oracle prospective estimator,0.650346399381151,0.5891750141119573,-0.061171385269193745,0.11432604425966485,0.3650959673630142,0.8132540608609004,1
673,main,Structured EHR estimator,0.6442054781986408,1.4465884728231302,0.8023829946244894,0.13142599713493502,1.1889935184386575,1.7041834272076029,0
673,main,Naive AI estimator,0.6442054781986408,0.09112771357764174,-0.5530777646209991,0.08605942742505027,-0.07754876417545678,0.2598041913307403,0
673,main,ISE causal estimator,0.6442054781986408,0.6743158142130818,0.03011033601444102,0.11082917836746559,0.45709062461284933,0.8915410038133144,1
673,main,Design erasure estimator,0.6442054781986408,1.0542317837199247,0.41002630552128383,0.12354866319446436,0.8120764038587744,1.2963871635810749,0
673,main,Post index leakage estimator,0.6442054781986408,0.10773785384737605,-0.5364676243512647,0.09040139467534314,-0.06944887971629649,0.2849245874110486,0
673,main,Oracle prospective estimator,0.6442054781986408,0.6506012015884844,0.006395723389843622,0.11065453695280615,0.4337183091609844,0.8674840940159845,1
674,main,Structured EHR estimator,0.6611184739666631,1.574108403805309,0.9129899298386459,0.14135458651161778,1.297053414242538,1.85116339336808,0
674,main,Naive AI estimator,0.6611184739666631,0.18937334372196166,-0.47174513024470144,0.08749463630680886,0.017883856560616307,0.360862830883307,0
674,main,ISE causal estimator,0.6611184739666631,0.7557858203321258,0.0946673463654627,0.09858996079270481,0.5625494971784244,0.9490221434858273,1
674,main,Design erasure estimator,0.6611184739666631,1.0800636015533591,0.418945127586696,0.11697885795710382,0.8507850399574357,1.3093421631492825,0
674,main,Post index leakage estimator,0.6611184739666631,0.19947035640055158,-0.46164811756611157,0.0963490083143214,0.010626300104481623,0.38831441269662154,0
674,main,Oracle prospective estimator,0.6611184739666631,0.7705689225495418,0.10945044858287867,0.09817967055202301,0.5781367682675767,0.9630010768315069,1
675,main,Structured EHR estimator,0.6203149645698527,1.3863594943913644,0.7660445298215117,0.15878143199442382,1.0751478876822937,1.697571101100435,0
675,main,Naive AI estimator,0.6203149645698527,0.13846648804393868,-0.481848476525914,0.09827575487680539,-0.054153991514599875,0.33108696760247724,0
675,main,ISE causal estimator,0.6203149645698527,0.6479727401479747,0.02765777557812199,0.11015837745710724,0.4320623203320445,0.8638831599639049,1
675,main,Design erasure estimator,0.6203149645698527,1.1272410228545546,0.5069260582847019,0.11688398649302532,0.898148409328225,1.3563336363808842,0
675,main,Post index leakage estimator,0.6203149645698527,0.046687961864330746,-0.5736270027055219,0.10640938419656286,-0.16187443116093245,0.2552503548895939,0
675,main,Oracle prospective estimator,0.6203149645698527,0.6418201360036718,0.021505171433819137,0.10996699994488754,0.4262848161116922,0.8573554558956514,1
676,main,Structured EHR estimator,0.6243798782932601,1.2661566784727651,0.641776800179505,0.13542367517264725,1.0007262751343764,1.5315870818111539,0
676,main,Naive AI estimator,0.6243798782932601,0.20758984333088204,-0.4167900349623781,0.0877359387244765,0.03562740343090809,0.379552283230856,0
676,main,ISE causal estimator,0.6243798782932601,0.6469152902792259,0.02253541198596576,0.10738640254980192,0.4364379412816142,0.8573926392768376,1
676,main,Design erasure estimator,0.6243798782932601,1.0735530266972104,0.4491731484039503,0.12258694455000471,0.8332826153792012,1.3138234380152196,0
676,main,Post index leakage estimator,0.6243798782932601,0.18816166487707398,-0.43621821341618616,0.09137489689141015,0.009066866969910076,0.36725646278423785,0
676,main,Oracle prospective estimator,0.6243798782932601,0.6068646264169846,-0.01751525187627556,0.10605941225353424,0.39898817840005746,0.8147410744339116,1
677,main,Structured EHR estimator,0.6526289084754472,1.457281109315307,0.8046522008398599,0.13173111275275579,1.1990881283199057,1.7154740903107084,0
677,main,Naive AI estimator,0.6526289084754472,0.2238857913533796,-0.4287431171220676,0.09684567855220508,0.03406826139105765,0.41370332131570153,0
677,main,ISE causal estimator,0.6526289084754472,0.8306041261486421,0.1779752176731949,0.1046549701618317,0.625480384631452,1.0357278676658321,1
677,main,Design erasure estimator,0.6526289084754472,1.1628769098653062,0.510248001389859,0.12077445136013658,0.9261589851994385,1.399594834531174,0
677,main,Post index leakage estimator,0.6526289084754472,0.21287685511727733,-0.43975205335816986,0.09991281120950583,0.017047745146645893,0.4087059650879088,0
677,main,Oracle prospective estimator,0.6526289084754472,0.8109629288092086,0.15833402033376143,0.10410265248698643,0.6069217299347152,1.015004127683702,1
678,main,Structured EHR estimator,0.6405781105215645,1.151904792997174,0.5113266824756094,0.13730793459955642,0.8827812411820434,1.4210283448123047,0
678,main,Naive AI estimator,0.6405781105215645,0.10306968832665411,-0.5375084221949105,0.09572292579921501,-0.0845472462398073,0.29068662289311553,0
678,main,ISE causal estimator,0.6405781105215645,0.6048337541697719,-0.03574435635179263,0.10344011953972544,0.40209111987191004,0.8075763884676338,1
678,main,Design erasure estimator,0.6405781105215645,0.8687436639336584,0.22816555341209388,0.11875150632870128,0.6359907115294039,1.101496616337913,1
678,main,Post index leakage estimator,0.6405781105215645,0.08430130767608196,-0.5562768028454825,0.10061403593182737,-0.11290220275029969,0.28150481810246364,0
678,main,Oracle prospective estimator,0.6405781105215645,0.5837493689823925,-0.056828741539172056,0.10303477045742156,0.3818012188858463,0.7856975190789387,1
679,main,Structured EHR estimator,0.6523170735368637,1.4046747557261943,0.7523576821893305,0.13789486777432022,1.1344008148885267,1.6749486965638618,0
679,main,Naive AI estimator,0.6523170735368637,0.1809037490683536,-0.47141332446851014,0.0988139794659547,-0.012771650684917618,0.3745791488216248,0
679,main,ISE causal estimator,0.6523170735368637,0.5833870213138286,-0.06893005222303517,0.11156949062897045,0.36471081968104646,0.8020632229466107,1
679,main,Design erasure estimator,0.6523170735368637,1.0755428633488582,0.42322578981199444,0.12656827151170427,0.8274690511859178,1.3236166755117986,0
679,main,Post index leakage estimator,0.6523170735368637,0.26875824084536737,-0.3835588326914964,0.10499203229756576,0.06297385754213847,0.47454262414859627,0
679,main,Oracle prospective estimator,0.6523170735368637,0.5919462243667857,-0.06037084917007807,0.11113180705593914,0.37412788253714496,0.8097645661964263,1
680,main,Structured EHR estimator,0.6363582267047256,1.3061154869326876,0.669757260227962,0.14487199381270885,1.0221663790597784,1.590064594805597,0
680,main,Naive AI estimator,0.6363582267047256,0.14716115313978348,-0.48919707356494213,0.09633227068868565,-0.04165009741004039,0.33597240368960735,0
680,main,ISE causal estimator,0.6363582267047256,0.670745262887573,0.03438703618284733,0.12111785986626739,0.4333542575496889,0.908136268225457,1
680,main,Design erasure estimator,0.6363582267047256,0.9612545678220966,0.324896341117371,0.13549185657794258,0.6956905289293291,1.226818606714864,0
680,main,Post index leakage estimator,0.6363582267047256,0.14931500592243463,-0.487043220782291,0.10039835181255793,-0.04746576363017893,0.3460957754750482,0
680,main,Oracle prospective estimator,0.6363582267047256,0.6630203205648405,0.026662093860114866,0.12040636020323368,0.4270238545665025,0.8990167865631785,1
681,main,Structured EHR estimator,0.6637600304001824,0.9055857052429478,0.2418256748427654,0.12884517780610238,0.6530491567429871,1.1581222537429086,1
681,main,Naive AI estimator,0.6637600304001824,-0.04943963229331445,-0.7131996626934969,0.09326397927709712,-0.2322370316764248,0.1333577670897959,0
681,main,ISE causal estimator,0.6637600304001824,0.36737173264506645,-0.29638829775511594,0.10607463445702657,0.1594654491092944,0.5752780161808385,0
681,main,Design erasure estimator,0.6637600304001824,0.7990706784286858,0.13531064802850346,0.12822773222153916,0.5477443232744691,1.0503970335829025,1
681,main,Post index leakage estimator,0.6637600304001824,-0.028185765048244733,-0.6919457954484272,0.09547237564281731,-0.21531162130816667,0.15894009121167718,0
681,main,Oracle prospective estimator,0.6637600304001824,0.35267670880922536,-0.31108332159095703,0.10656950859980277,0.14380047195361192,0.5615529456648388,0
682,main,Structured EHR estimator,0.6385882409633103,1.1397185296632788,0.5011302886999685,0.1344445201566207,0.8762072701563022,1.4032297891702554,0
682,main,Naive AI estimator,0.6385882409633103,-0.029713547011616742,-0.6683017879749271,0.09809447450365565,-0.2219787170387818,0.16255162301554832,0
682,main,ISE causal estimator,0.6385882409633103,0.47927704705220914,-0.1593111939111012,0.11430307593811302,0.2552430182135076,0.7033110758909107,1
682,main,Design erasure estimator,0.6385882409633103,0.9449853182589247,0.3063970772956144,0.1294727058118499,0.691218814867699,1.1987518216501505,0
682,main,Post index leakage estimator,0.6385882409633103,-0.00857310019984537,-0.6471613411631557,0.10104882826467823,-0.20662880359861469,0.18948260319892396,0
682,main,Oracle prospective estimator,0.6385882409633103,0.4510136025398197,-0.18757463842349065,0.11400314066109908,0.22756744684406552,0.6744597582355739,1
683,main,Structured EHR estimator,0.6388738510860482,1.2293744106527864,0.5905005595667382,0.1309933729400294,0.9726273996903287,1.486121421615244,0
683,main,Naive AI estimator,0.6388738510860482,0.13395936581949566,-0.5049144852665526,0.07921441868420744,-0.021300894801550896,0.2892196264405422,0
683,main,ISE causal estimator,0.6388738510860482,0.6120049177936894,-0.026868933292358843,0.10151269990656205,0.41304002597682776,0.810969809610551,1
683,main,Design erasure estimator,0.6388738510860482,0.9475535974570182,0.30867974637096995,0.12773567530894925,0.6971916738514776,1.1979155210625587,0
683,main,Post index leakage estimator,0.6388738510860482,0.17704603565866847,-0.4618278154273797,0.08545647438438604,0.009551345865271843,0.3445407254520651,0
683,main,Oracle prospective estimator,0.6388738510860482,0.6078001746600363,-0.031073676426011887,0.10097800184722819,0.4098832910394691,0.8057170582806036,1
684,main,Structured EHR estimator,0.6529515029138037,1.236438445101605,0.5834869421878014,0.136296087733261,0.9692981131444135,1.5035787770587965,0
684,main,Naive AI estimator,0.6529515029138037,0.07496701148923843,-0.5779844914245652,0.10104134923248977,-0.12307403300644151,0.2730080559849184,0
684,main,ISE causal estimator,0.6529515029138037,0.5760861632525953,-0.07686533966120834,0.1163720375876766,0.3479969695807492,0.8041753569244414,1
684,main,Design erasure estimator,0.6529515029138037,1.0314715139359416,0.37852001102213795,0.1234365926140573,0.7895357924123894,1.2734072354594939,0
684,main,Post index leakage estimator,0.6529515029138037,0.0709226371159645,-0.5820288657978392,0.11126809904088104,-0.14716283700416236,0.2890081112360914,0
684,main,Oracle prospective estimator,0.6529515029138037,0.5842817070897456,-0.06866979582405808,0.11586436183764202,0.3571875578879672,0.811375856291524,1
685,main,Structured EHR estimator,0.6575889803400268,1.687662198049873,1.0300732177098462,0.13277674162576236,1.4274197844633787,1.9479046116363672,0
685,main,Naive AI estimator,0.6575889803400268,0.22332829446515567,-0.4342606858748711,0.09481964113906573,0.037481797832586844,0.4091747910977245,0
685,main,ISE causal estimator,0.6575889803400268,0.7992501469661218,0.14166116662609507,0.10413033638618531,0.5951546876491987,1.003345606283045,1
685,main,Design erasure estimator,0.6575889803400268,1.3090973110292343,0.6515083306892075,0.11610523230623923,1.0815310557090054,1.5366635663494632,0
685,main,Post index leakage estimator,0.6575889803400268,0.2575320943156095,-0.40005688602441725,0.09984796627296151,0.06183008042060498,0.45323410821061405,0
685,main,Oracle prospective estimator,0.6575889803400268,0.7748830249242589,0.1172940445842321,0.10508624895937312,0.5689139769638876,0.9808520728846302,1
686,main,Structured EHR estimator,0.6408188580413401,1.5702951365380586,0.9294762784967185,0.1345090995854687,1.30665730135054,1.8339329717255772,0
686,main,Naive AI estimator,0.6408188580413401,0.19629976964592788,-0.4445190883954122,0.09103534804287079,0.01787048748190112,0.37472905180995464,0
686,main,ISE causal estimator,0.6408188580413401,0.6694505885427482,0.028631730501408104,0.11106337972154139,0.45176636428852707,0.8871348127969694,1
686,main,Design erasure estimator,0.6408188580413401,1.1531580654077012,0.5123392073663611,0.1205579283512542,0.9168645258392429,1.3894516049761594,0
686,main,Post index leakage estimator,0.6408188580413401,0.24485574450439984,-0.39596311353694025,0.09523579767731785,0.05819358105685685,0.43151790795194284,0
686,main,Oracle prospective estimator,0.6408188580413401,0.650865395957357,0.010046537916016951,0.10979017952699177,0.43567664408445317,0.8660541478302609,1
687,main,Structured EHR estimator,0.6725594091403737,1.6204276678697227,0.947868258729349,0.1455672768665046,1.3351158052113736,1.9057395305280718,0
687,main,Naive AI estimator,0.6725594091403737,0.37171367091353397,-0.30084573822683974,0.09815060174615797,0.17933849149106434,0.5640888503360035,0
687,main,ISE causal estimator,0.6725594091403737,0.9012229364887844,0.22866352734841067,0.1125223881414548,0.680679055731533,1.1217668172460358,0
687,main,Design erasure estimator,0.6725594091403737,1.2498951409913062,0.5773357318509325,0.13067451429535112,0.993773092972418,1.5060171890101943,0
687,main,Post index leakage estimator,0.6725594091403737,0.4154355817507238,-0.2571238273896499,0.10278058615268074,0.21398563289146957,0.6168855306099781,0
687,main,Oracle prospective estimator,0.6725594091403737,0.8985725002356095,0.22601309109523582,0.11382745847351096,0.675470681627528,1.121674318843691,0
688,main,Structured EHR estimator,0.6374006397584248,1.4941601785074001,0.8567595387489754,0.1363918490875869,1.22683215429573,1.7614882027190704,0
688,main,Naive AI estimator,0.6374006397584248,0.19554600814930284,-0.4418546316091219,0.08778537912933798,0.02348666505580041,0.36760535124280524,0
688,main,ISE causal estimator,0.6374006397584248,0.774502709600734,0.13710206984230922,0.099841659450304,0.5788130570781381,0.9701923621233298,1
688,main,Design erasure estimator,0.6374006397584248,1.2182259305164216,0.5808252907579968,0.11750087672551777,0.9879242121344067,1.4485276488984364,0
688,main,Post index leakage estimator,0.6374006397584248,0.1941241420052728,-0.4432764977531519,0.09561528136885221,0.006718190522322476,0.38153009348822314,0
688,main,Oracle prospective estimator,0.6374006397584248,0.7776526109072451,0.14025197114882038,0.09849718541072496,0.5845981275022243,0.970707094312266,1
689,main,Structured EHR estimator,0.6450569412640954,1.284844245231011,0.6397873039669155,0.140129228321281,1.0101909577213002,1.5594975327407217,0
689,main,Naive AI estimator,0.6450569412640954,0.03979766383852722,-0.6052592774255682,0.09079094737257325,-0.13815259301171634,0.2177479206887708,0
689,main,ISE causal estimator,0.6450569412640954,0.5240805801519749,-0.12097636111212051,0.10611466436527162,0.3160958379960426,0.7320653223079072,1
689,main,Design erasure estimator,0.6450569412640954,0.9885005082966772,0.34344356703258183,0.11488575418589886,0.7633244300923154,1.213676586501039,0
689,main,Post index leakage estimator,0.6450569412640954,0.058965822787772085,-0.5860911184763233,0.09805584871503353,-0.13322364069369363,0.25115528626923783,0
689,main,Oracle prospective estimator,0.6450569412640954,0.502060784061484,-0.14299615720261138,0.10523771303579035,0.2957948665113349,0.7083267016116331,1
690,main,Structured EHR estimator,0.6602525437604615,1.3908988399766344,0.7306462962161729,0.13784838219545753,1.1207160108735377,1.6610816690797312,0
690,main,Naive AI estimator,0.6602525437604615,-0.012245117478557976,-0.6724976612390194,0.09563834627199669,-0.1996962761716715,0.17520604121455555,0
690,main,ISE causal estimator,0.6602525437604615,0.5958716895234866,-0.06438085423697493,0.10543790057235848,0.38921340440166396,0.8025299746453092,1
690,main,Design erasure estimator,0.6602525437604615,1.0467225988676783,0.38647005510721677,0.1263241319247836,0.7991273002951025,1.294317897440254,0
690,main,Post index leakage estimator,0.6602525437604615,-0.029346648467378646,-0.6895991922278402,0.10394366888641618,-0.23307623948475434,0.17438294254999706,0
690,main,Oracle prospective estimator,0.6602525437604615,0.5745410800539957,-0.08571146370646576,0.10385759112830943,0.37098020144250926,0.7781019586654823,1
691,main,Structured EHR estimator,0.6717384334832646,1.3145922445824105,0.642853811099146,0.13811814186747468,1.0438806865221602,1.585303802642661,0
691,main,Naive AI estimator,0.6717384334832646,-0.0016527522489371666,-0.6733911857322017,0.09534565096672881,-0.18853022814372564,0.18522472364585132,0
691,main,ISE causal estimator,0.6717384334832646,0.6533091880823892,-0.018429245400875316,0.11497055597720557,0.42796689836706636,0.8786514777977121,1
691,main,Design erasure estimator,0.6717384334832646,0.9284319044725472,0.25669347098928263,0.12454116435363673,0.6843312223394192,1.1725325866056753,0
691,main,Post index leakage estimator,0.6717384334832646,-0.00720949765250788,-0.6789479311357725,0.09731289761192248,-0.19794277697187596,0.18352378166686018,0
691,main,Oracle prospective estimator,0.6717384334832646,0.6605052150870067,-0.011233218396257905,0.11502512584201181,0.4350559684366635,0.8859544617373498,1
692,main,Structured EHR estimator,0.6458033480816591,1.4567762991020952,0.8109729510204361,0.13803666651724736,1.1862244327282903,1.7273281654759,0
692,main,Naive AI estimator,0.6458033480816591,0.2809498129488666,-0.36485353513279245,0.09398720711738176,0.09673488699879837,0.46516473889893484,0
692,main,ISE causal estimator,0.6458033480816591,0.8665779083323968,0.22077456025073772,0.1134115014568111,0.644291365477047,1.0888644511877466,1
692,main,Design erasure estimator,0.6458033480816591,1.2489753888108863,0.6031720407292273,0.1286408118890278,0.9968393975083918,1.5011113801133809,0
692,main,Post index leakage estimator,0.6458033480816591,0.2863947550902152,-0.35940859299144384,0.09544090136321039,0.09933058841832287,0.4734589217621076,0
692,main,Oracle prospective estimator,0.6458033480816591,0.8376204985240964,0.1918171504424373,0.11408710260197329,0.6140097774242288,1.061231219623964,1
693,main,Structured EHR estimator,0.6107641303374605,1.2966604872402365,0.6858963569027761,0.14108094876304872,1.020141827664661,1.573179146815812,0
693,main,Naive AI estimator,0.6107641303374605,0.10068826338075838,-0.510075866956702,0.09866423413260335,-0.09269363551914418,0.29407016228066096,0
693,main,ISE causal estimator,0.6107641303374605,0.5672593502743934,-0.04350478006306702,0.12359488665536651,0.32501337242987505,0.8095053281189118,1
693,main,Design erasure estimator,0.6107641303374605,0.9700047880542612,0.3592406577168007,0.13421625729494824,0.7069409237561626,1.2330686523523597,0
693,main,Post index leakage estimator,0.6107641303374605,0.16508662218004427,-0.4456775081574162,0.10124798684986297,-0.03335943204568714,0.3635326764057757,0
693,main,Oracle prospective estimator,0.6107641303374605,0.5651415920679279,-0.04562253826953255,0.12306108479299353,0.3239418658736606,0.8063413182621952,1
694,main,Structured EHR estimator,0.6518833817626839,1.3312572429455367,0.6793738611828528,0.1398969323806506,1.0570592554794616,1.6054552304116119,0
694,main,Naive AI estimator,0.6518833817626839,0.10493370227691949,-0.5469496794857645,0.09647530751653831,-0.08415790045549558,0.29402530500933455,0
694,main,ISE causal estimator,0.6518833817626839,0.4591416483256556,-0.19274173343702827,0.11379230462597587,0.23610873125874293,0.6821745653925684,1
694,main,Design erasure estimator,0.6518833817626839,0.8701407469023337,0.21825736513964977,0.13165651253996563,0.612093982324001,1.1281875114806663,1
694,main,Post index leakage estimator,0.6518833817626839,0.2093840871512319,-0.442499294611452,0.10255725947215925,0.00837185858579978,0.410396315716664,0
694,main,Oracle prospective estimator,0.6518833817626839,0.42818871063457237,-0.22369467112811153,0.11188187123945326,0.20890024300524399,0.6474771782639007,0
695,main,Structured EHR estimator,0.6437120516579933,1.4187266610599614,0.7750146094019681,0.1385695945138869,1.1471302558127432,1.6903230663071795,0
695,main,Naive AI estimator,0.6437120516579933,0.059730885116245594,-0.5839811665417477,0.09023970170152142,-0.11713893021873638,0.23660070045122755,0
695,main,ISE causal estimator,0.6437120516579933,0.5929240552704,-0.05078799638759324,0.11670214924800561,0.36418784274430904,0.821660267796491,1
695,main,Design erasure estimator,0.6437120516579933,1.0412820964378213,0.39757004477982805,0.1358972485816342,0.7749234892178183,1.3076407036578244,0
695,main,Post index leakage estimator,0.6437120516579933,0.12785953204111147,-0.5158525196168818,0.0967217366706375,-0.06171507183333805,0.317434135915561,0
695,main,Oracle prospective estimator,0.6437120516579933,0.5508052288148529,-0.09290682284314034,0.11771174593233102,0.3200902067874841,0.7815202508422218,1
696,main,Structured EHR estimator,0.6438396723793404,1.4565761811929465,0.8127365088136062,0.13472583208953184,1.192513550297464,1.720638812088429,0
696,main,Naive AI estimator,0.6438396723793404,-0.03041987674018102,-0.6742595491195214,0.09930265593011547,-0.22505308236320734,0.16421332888284532,0
696,main,ISE causal estimator,0.6438396723793404,0.710163251847359,0.06632357946801859,0.12770668790242218,0.4598581435586115,0.9604683601361064,1
696,main,Design erasure estimator,0.6438396723793404,1.0865966234827007,0.44275695110336033,0.13865195292718033,0.8148387957454273,1.3583544512199741,0
696,main,Post index leakage estimator,0.6438396723793404,-0.01311638049714674,-0.6569560528764871,0.10064914681844224,-0.21038870826129355,0.18415594726700005,0
696,main,Oracle prospective estimator,0.6438396723793404,0.6918018511586743,0.04796217877933395,0.12744251798881914,0.4420145159005888,0.9415891864167598,1
697,main,Structured EHR estimator,0.6420057742985938,1.3199413512139708,0.677935576915377,0.14284771396180954,1.0399598318488241,1.5999228705791175,0
697,main,Naive AI estimator,0.6420057742985938,-0.02725318722500429,-0.6692589615235981,0.09371766534383359,-0.21093981129891815,0.15643343684890954,0
697,main,ISE causal estimator,0.6420057742985938,0.5249020287626858,-0.11710374553590808,0.12149887331478537,0.2867642370657064,0.7630398204596651,1
697,main,Design erasure estimator,0.6420057742985938,0.7714515654620532,0.12944579116345933,0.13598176682309995,0.5049273024887773,1.037975828435329,1
697,main,Post index leakage estimator,0.6420057742985938,0.008866166531202322,-0.6331396077673915,0.09804217585186596,-0.18329649813845497,0.2010288312008596,0
697,main,Oracle prospective estimator,0.6420057742985938,0.5204754915187466,-0.12153028277984723,0.12023282226374117,0.28481915988181394,0.7561318231556793,1
698,main,Structured EHR estimator,0.6266568072337088,1.4867794793025506,0.8601226720688419,0.13694817150263186,1.2183610631573922,1.755197895447709,0
698,main,Naive AI estimator,0.6266568072337088,0.1551698982321528,-0.471486909001556,0.08388489726935312,-0.009244500415779316,0.31958429688008494,0
698,main,ISE causal estimator,0.6266568072337088,0.6535320810581404,0.026875273824431667,0.11120747148914588,0.4355654369394145,0.8714987251768663,1
698,main,Design erasure estimator,0.6266568072337088,1.0854201465865758,0.45876333935286706,0.12317206040871417,0.8440029081854961,1.3268373849876556,0
698,main,Post index leakage estimator,0.6266568072337088,0.24809330708815472,-0.37856350014555407,0.0842207524800421,0.08302063222727221,0.4131659819490372,0
698,main,Oracle prospective estimator,0.6266568072337088,0.6430955879549602,0.01643878072125149,0.10932258015137275,0.4288233308582696,0.8573678450516509,1
699,main,Structured EHR estimator,0.6570228641293208,1.3033569335534236,0.6463340694241029,0.12504572015758797,1.0582673220445513,1.548446545062296,0
699,main,Naive AI estimator,0.6570228641293208,0.14708733992434692,-0.5099355242049739,0.09515587203526228,-0.039418169264767156,0.333592849113461,0
699,main,ISE causal estimator,0.6570228641293208,0.6376011801181951,-0.01942168401112565,0.1026639050530981,0.43637992621412286,0.8388224340222674,1
699,main,Design erasure estimator,0.6570228641293208,1.254741767601353,0.5977189034720323,0.11717837274995804,1.0250721570114352,1.484411378191271,0
699,main,Post index leakage estimator,0.6570228641293208,0.20984054702934765,-0.44718231709997314,0.10446708750129256,0.005085055526814236,0.4145960385318811,0
699,main,Oracle prospective estimator,0.6570228641293208,0.6567609269905608,-0.00026193713875999336,0.10327491775842312,0.4543420881840514,0.8591797657970701,1
700,main,Structured EHR estimator,0.6210492807273369,1.3869382613828376,0.7658889806555007,0.13157501830588955,1.129051225503294,1.6448252972623811,0
700,main,Naive AI estimator,0.6210492807273369,0.1369359847085169,-0.48411329601882,0.11237261605622152,-0.08331434276167729,0.3571863121787111,0
700,main,ISE causal estimator,0.6210492807273369,0.584870482176533,-0.03617879855080386,0.12071560475879074,0.34826789684930315,0.8214730675037629,1
700,main,Design erasure estimator,0.6210492807273369,0.9534855405953472,0.3324362598680103,0.13320403964400604,0.6924056228930954,1.2145654582975989,0
700,main,Post index leakage estimator,0.6210492807273369,0.21006742262432032,-0.4109818581030166,0.11519528646269904,-0.015715338842569787,0.43585018409121046,0
700,main,Oracle prospective estimator,0.6210492807273369,0.596400089878936,-0.024649190848400893,0.12018993887587394,0.36082780968222306,0.831972370075649,1
701,main,Structured EHR estimator,0.6642751407875805,1.3891571755898935,0.724882034802313,0.1440270591998757,1.1068641395581371,1.6714502116216499,0
701,main,Naive AI estimator,0.6642751407875805,0.3175481808554963,-0.34672695993208424,0.09261384173121283,0.13602505106231916,0.49907131064867344,0
701,main,ISE causal estimator,0.6642751407875805,0.6373010625728939,-0.02697407821468667,0.10768328373795921,0.42624182644649383,0.848360298699294,1
701,main,Design erasure estimator,0.6642751407875805,1.213867367762156,0.5495922269745755,0.1227312409390421,0.9733141355216336,1.4544206000026787,0
701,main,Post index leakage estimator,0.6642751407875805,0.3679860857587743,-0.29628905502880626,0.09721674995705164,0.1774412558429531,0.5585309156745955,0
701,main,Oracle prospective estimator,0.6642751407875805,0.6231550448242926,-0.04112009596328792,0.1061260195504787,0.41514804650535436,0.8311620431432309,1
702,main,Structured EHR estimator,0.6357986009986779,1.3100441525976114,0.6742455515989335,0.14282695456436326,1.0301033216514595,1.5899849835437634,0
702,main,Naive AI estimator,0.6357986009986779,0.0346207498152252,-0.6011778511834527,0.09292472329799317,-0.1475117078488414,0.2167532074792918,0
702,main,ISE causal estimator,0.6357986009986779,0.6559942340005201,0.02019563300184224,0.10872492750395969,0.44289337609275914,0.8690950919082812,1
702,main,Design erasure estimator,0.6357986009986779,0.9952211103284928,0.3594225093298149,0.12095332486964723,0.7581525935839842,1.2322896270730013,0
702,main,Post index leakage estimator,0.6357986009986779,0.014018452426005376,-0.6217801485726725,0.10065128347022412,-0.1832580631756339,0.21129496802764466,0
702,main,Oracle prospective estimator,0.6357986009986779,0.653330532461582,0.017531931462904105,0.10760818151298557,0.4424184966961303,0.8642425682270337,1
703,main,Structured EHR estimator,0.6356561892092013,1.5432310133732123,0.907574824164011,0.1371267923056308,1.274462500454176,1.8119995262922486,0
703,main,Naive AI estimator,0.6356561892092013,0.04491604863539896,-0.5907401405738023,0.09883596885245234,-0.14880245031540762,0.23863454758620556,0
703,main,ISE causal estimator,0.6356561892092013,0.5795527621039929,-0.05610342710520844,0.10615830289922326,0.37148248842151527,0.7876230357864704,1
703,main,Design erasure estimator,0.6356561892092013,0.9973354176408733,0.361679228431672,0.12410124068995354,0.7540969858885643,1.2405738493931822,0
703,main,Post index leakage estimator,0.6356561892092013,0.09226895640838097,-0.5433872328008204,0.1119632466411902,-0.12717900700835183,0.31171691982511374,0
703,main,Oracle prospective estimator,0.6356561892092013,0.5762257144961197,-0.059430474713081605,0.10702833080854028,0.36645018611138075,0.7860012428808587,1
704,main,Structured EHR estimator,0.647298002848027,1.339098234113985,0.691800231265958,0.1406105395423463,1.063501576610986,1.6146948916169839,0
704,main,Naive AI estimator,0.647298002848027,0.004193816096588116,-0.6431041867514389,0.09936876604094108,-0.1905689653436564,0.19895659753683262,0
704,main,ISE causal estimator,0.647298002848027,0.5476899810753556,-0.09960802177267136,0.11978738035452201,0.31290671558049243,0.7824732465702188,1
704,main,Design erasure estimator,0.647298002848027,0.8685513629422633,0.22125336009423635,0.13201771848024835,0.6097966347209766,1.12730609116355,1
704,main,Post index leakage estimator,0.647298002848027,0.07095306431842337,-0.5763449385296036,0.10326871731483793,-0.13145362161865898,0.2733597502555057,0
704,main,Oracle prospective estimator,0.647298002848027,0.5394382103316686,-0.10785979251635835,0.11834433690786678,0.3074833099922497,0.7713931106710875,1
705,main,Structured EHR estimator,0.6551084145172936,1.590252392064747,0.9351439775474533,0.14142434247387156,1.3130606808159586,1.8674441033135352,0
705,main,Naive AI estimator,0.6551084145172936,0.12485319230344874,-0.5302552222138449,0.09613511585535792,-0.06357163477305278,0.31327801937995026,0
705,main,ISE causal estimator,0.6551084145172936,0.5422749982273979,-0.11283341628989574,0.11742134217666099,0.31212916756114234,0.7724208288936534,1
705,main,Design erasure estimator,0.6551084145172936,1.0482722388679495,0.3931638243506559,0.1331925101612717,0.7872149189518569,1.3093295587840421,0
705,main,Post index leakage estimator,0.6551084145172936,0.23748135470791668,-0.417627059809377,0.10361356068954293,0.034398775756412536,0.4405639336594208,0
705,main,Oracle prospective estimator,0.6551084145172936,0.513738515066963,-0.14136989945033063,0.11525292688149326,0.2878427783792362,0.7396342517546898,1
706,main,Structured EHR estimator,0.6641926269216338,1.4378960570575097,0.7737034301358758,0.14118092665356774,1.1611814408165169,1.7146106732985025,0
706,main,Naive AI estimator,0.6641926269216338,0.1657454243931834,-0.49844720252845043,0.09028610441213075,-0.011215340254592865,0.3427061890409597,0
706,main,ISE causal estimator,0.6641926269216338,0.6828699402977184,0.01867731337608458,0.1088881212147725,0.4694492227167643,0.8962906578786725,1
706,main,Design erasure estimator,0.6641926269216338,0.9870712359193456,0.3228786089977118,0.1190415886323294,0.75374972219998,1.2203927496387112,0
706,main,Post index leakage estimator,0.6641926269216338,0.16766509168296803,-0.4965275352386658,0.09844071656462737,-0.025278712783701612,0.36060889614963765,0
706,main,Oracle prospective estimator,0.6641926269216338,0.6782914792101535,0.014098852288519703,0.10815876245935047,0.46630030478982665,0.8902826536304804,1
707,main,Structured EHR estimator,0.6471280360587068,1.4150822902046645,0.7679542541459576,0.13317863583791378,1.1540521639623535,1.6761124164469754,0
707,main,Naive AI estimator,0.6471280360587068,0.08237855478988372,-0.5647494812688231,0.09899758021080475,-0.11165670242329358,0.27641381200306103,0
707,main,ISE causal estimator,0.6471280360587068,0.6933681111797784,0.04624007512107153,0.11068420894696847,0.4764270616437202,0.9103091607158366,1
707,main,Design erasure estimator,0.6471280360587068,1.0662645920274296,0.4191365559687228,0.12293835908222565,0.8253054082262674,1.3072237758285918,0
707,main,Post index leakage estimator,0.6471280360587068,0.10982945905951444,-0.5372985769991924,0.10637044728577102,-0.09865661762059677,0.3183155357396257,0
707,main,Oracle prospective estimator,0.6471280360587068,0.6647465489162127,0.01761851285750582,0.10968622473691758,0.44976154843185423,0.8797315494005711,1
708,main,Structured EHR estimator,0.6450345561274357,1.4363900910822425,0.7913555349548068,0.13559474567551846,1.1706243895582262,1.7021557926062587,0
708,main,Naive AI estimator,0.6450345561274357,0.05740273964381418,-0.5876318164836215,0.09606191198374403,-0.13087860784432412,0.24568408713195247,0
708,main,ISE causal estimator,0.6450345561274357,0.6128270740220221,-0.032207482105413576,0.10947284523327803,0.3982602973647971,0.8273938506792471,1
708,main,Design erasure estimator,0.6450345561274357,0.9710533313818049,0.3260187752543693,0.13137548834089083,0.713557374233659,1.228549288529951,0
708,main,Post index leakage estimator,0.6450345561274357,0.09085916952671093,-0.5541753866007247,0.10056982876677702,-0.10625769485617202,0.28797603390959386,0
708,main,Oracle prospective estimator,0.6450345561274357,0.606134688669145,-0.03889986745829066,0.10906991293084155,0.3923576593246956,0.8199117180135944,1
709,main,Structured EHR estimator,0.647164932788955,1.4379826224010293,0.7908176896120742,0.1427207504813599,1.158249951457564,1.7177152933444946,0
709,main,Naive AI estimator,0.647164932788955,0.15315699436703037,-0.4940079384219247,0.09958833076468891,-0.042036133931759895,0.34835012266582066,0
709,main,ISE causal estimator,0.647164932788955,0.6854917486786712,0.038326815889716204,0.11342190531453547,0.4631848142621817,0.9077986830951608,1
709,main,Design erasure estimator,0.647164932788955,1.08033903785955,0.43317410507059506,0.1295238038536242,0.8264723823064467,1.3342056934126534,0
709,main,Post index leakage estimator,0.647164932788955,0.15570891202515488,-0.4914560207638001,0.10445739941881953,-0.04902759083573138,0.36044541488604115,0
709,main,Oracle prospective estimator,0.647164932788955,0.6989693259584671,0.05180439316951202,0.11467324768646577,0.4742097604929941,0.92372889142394,1
710,main,Structured EHR estimator,0.654411900888531,1.215610012778743,0.5611981118902121,0.14058494031140764,0.9400635297683841,1.491156495789102,0
710,main,Naive AI estimator,0.654411900888531,0.03385182765167,-0.620560073236861,0.09516468878774023,-0.15267096237230085,0.22037461767564084,0
710,main,ISE causal estimator,0.654411900888531,0.5838067327472756,-0.07060516814125539,0.112013830231935,0.364259625492683,0.8033538400018682,1
710,main,Design erasure estimator,0.654411900888531,0.855201315627716,0.200789414739185,0.13087245410746812,0.5986913055770784,1.1117113256783535,1
710,main,Post index leakage estimator,0.654411900888531,0.021168714092703166,-0.6332431867958278,0.10095950848777831,-0.1767119225433423,0.21904935072874862,0
710,main,Oracle prospective estimator,0.654411900888531,0.5637871193745877,-0.09062478151394326,0.11125689060953861,0.345723613779892,0.7818506249692834,1
711,main,Structured EHR estimator,0.6523465525517538,1.3964273270038892,0.7440807744521354,0.13197722046440158,1.137751974893662,1.6551026791141163,0
711,main,Naive AI estimator,0.6523465525517538,0.204014245370691,-0.44833230718106276,0.0871281076839947,0.03324315431006136,0.3747853364313206,0
711,main,ISE causal estimator,0.6523465525517538,0.7477248858082134,0.09537833325645961,0.10708914166254778,0.5378301681496198,0.957619603466807,1
711,main,Design erasure estimator,0.6523465525517538,0.9536879411090655,0.30134138855731174,0.12466885011237121,0.709336994888818,1.198038887329313,0
711,main,Post index leakage estimator,0.6523465525517538,0.25622211679785917,-0.3961244357538946,0.09323176362358253,0.0734878600956374,0.43895637350008093,0
711,main,Oracle prospective estimator,0.6523465525517538,0.7339056417667204,0.08155908921496657,0.10730470201894107,0.5235884258095959,0.9442228577238448,1
712,main,Structured EHR estimator,0.6263707165270286,1.3231955624937048,0.6968248459666763,0.13447158638115092,1.059631253186649,1.5867598718007607,0
712,main,Naive AI estimator,0.6263707165270286,-0.08384121583826941,-0.710211932365298,0.09557320091105174,-0.2711646896239308,0.103482257947392,0
712,main,ISE causal estimator,0.6263707165270286,0.55199437574949,-0.07437634077753863,0.11549031405992022,0.32563336019204636,0.7783553913069335,1
712,main,Design erasure estimator,0.6263707165270286,0.9472713192451236,0.32090060271809506,0.12283805285692571,0.7065087356455493,1.188033902844698,0
712,main,Post index leakage estimator,0.6263707165270286,-0.045002038186897776,-0.6713727547139263,0.10193470789516652,-0.24479406566142414,0.1547899892876286,0
712,main,Oracle prospective estimator,0.6263707165270286,0.5472793800868457,-0.07909133644018285,0.11496855483049606,0.3219410126190735,0.772617747554618,1
713,main,Structured EHR estimator,0.6332950568991987,1.413598072468543,0.7803030155693443,0.14148162548703086,1.1362940865139626,1.6909020584231236,0
713,main,Naive AI estimator,0.6332950568991987,0.2872331506557856,-0.34606190624341315,0.08444673785131565,0.12171754446720692,0.4527487568443642,0
713,main,ISE causal estimator,0.6332950568991987,0.7163173831863084,0.0830223262871097,0.10725445362031004,0.5060986540905008,0.9265361122821161,1
713,main,Design erasure estimator,0.6332950568991987,1.0371680027671655,0.40387294586796674,0.11740453104626149,0.807055121916493,1.267280883617838,0
713,main,Post index leakage estimator,0.6332950568991987,0.2972724227091112,-0.33602263419008754,0.08787164145635973,0.12504400545464614,0.4695008399635763,0
713,main,Oracle prospective estimator,0.6332950568991987,0.6994540227294436,0.06615896583024483,0.10696441862176329,0.48980376223078753,0.9091042832280996,1
714,main,Structured EHR estimator,0.6584258248166573,1.403066146192579,0.7446403213759217,0.13868858594539146,1.1312365177396118,1.6748957746455464,0
714,main,Naive AI estimator,0.6584258248166573,0.21946370671292337,-0.438962118103734,0.09052246375656897,0.04203967775004819,0.39688773567579855,0
714,main,ISE causal estimator,0.6584258248166573,0.7123579532838794,0.05393212846722206,0.10742573589699767,0.501803510925764,0.9229123956419948,1
714,main,Design erasure estimator,0.6584258248166573,1.045417106366731,0.3869912815500737,0.12811773633184304,0.7943063431563187,1.2965278695771434,0
714,main,Post index leakage estimator,0.6584258248166573,0.23991950947765553,-0.41850631533900184,0.09910608639650414,0.0456715801405074,0.4341674388148037,0
714,main,Oracle prospective estimator,0.6584258248166573,0.7304819547181678,0.07205612990151045,0.10668925146453372,0.5213710218476817,0.9395928875886539,1
715,main,Structured EHR estimator,0.6440005403116056,1.1494056349088484,0.5054050945972428,0.14825131138465447,0.8588330645949256,1.4399782052227712,0
715,main,Naive AI estimator,0.6440005403116056,0.12600919426992813,-0.5179913460416774,0.09382995189715033,-0.05789751144848654,0.3099158999883428,0
715,main,ISE causal estimator,0.6440005403116056,0.5048677341569219,-0.1391328061546837,0.110819681100693,0.2876611591995636,0.7220743091142802,1
715,main,Design erasure estimator,0.6440005403116056,0.8039101244174109,0.15990958410580536,0.12926653590539788,0.5505477140428311,1.057272534791991,1
715,main,Post index leakage estimator,0.6440005403116056,0.1635660531059279,-0.4804344872056777,0.10253627052551154,-0.037405037124074725,0.3645371433359305,0
715,main,Oracle prospective estimator,0.6440005403116056,0.5046563285906334,-0.13934421172097222,0.11019102308667503,0.2886819233407503,0.7206307338405165,1
716,main,Structured EHR estimator,0.6454090337974062,1.6697265151850396,1.0243174813876332,0.13806126988196,1.399126426216398,1.940326604153681,0
716,main,Naive AI estimator,0.6454090337974062,0.22374664391769647,-0.4216623898797097,0.09977317805884585,0.0281912149223586,0.41930207291303434,0
716,main,ISE causal estimator,0.6454090337974062,0.940585268693941,0.2951762348965348,0.11142840238156604,0.7221856000260716,1.1589849373618104,0
716,main,Design erasure estimator,0.6454090337974062,1.37237048632616,0.7269614525287539,0.12925285248531657,1.1190348954549396,1.6257060771973806,0
716,main,Post index leakage estimator,0.6454090337974062,0.22399705176077012,-0.4214119820366361,0.10291136732209483,0.02229077180946426,0.42570333171207597,0
716,main,Oracle prospective estimator,0.6454090337974062,0.920080678401951,0.27467164460454474,0.11166474093200002,0.7012177861752309,1.138943570628671,0
717,main,Structured EHR estimator,0.636400738807859,1.2449876534042201,0.6085869145963612,0.13610815485015626,0.9782156698979139,1.5117596369105264,0
717,main,Naive AI estimator,0.636400738807859,0.24823408460600319,-0.3881666542018558,0.09203975389403993,0.06783616697368494,0.42863200223832143,0
717,main,ISE causal estimator,0.636400738807859,0.626762630115645,-0.009638108692213931,0.1069185818321862,0.4172022097245601,0.83632305050673,1
717,main,Design erasure estimator,0.636400738807859,0.9138355084304193,0.2774347696225603,0.120585997277669,0.6774869537661881,1.1501840630946505,0
717,main,Post index leakage estimator,0.636400738807859,0.2914508076817368,-0.34494993112612216,0.09738094370304445,0.10058415802376969,0.48231745733970394,0
717,main,Oracle prospective estimator,0.636400738807859,0.6116978225376424,-0.02470291627021659,0.10848385933853996,0.39906945823410406,0.8243261868411806,1
718,main,Structured EHR estimator,0.6412641269989336,1.4505818413502538,0.8093177143513202,0.14208600649159175,1.172093268626734,1.7290704140737736,0
718,main,Naive AI estimator,0.6412641269989336,0.16460726664356584,-0.4766568603553678,0.0889881608451991,-0.009809528613024393,0.3390240619001561,0
718,main,ISE causal estimator,0.6412641269989336,0.6853813317343248,0.04411720473539116,0.11180264123126141,0.4662481549210524,0.9045145085475972,1
718,main,Design erasure estimator,0.6412641269989336,1.0811611338492075,0.4398970068502739,0.1255425389998113,0.8350977574095774,1.3272245102888376,0
718,main,Post index leakage estimator,0.6412641269989336,0.21259082944522562,-0.42867329755370803,0.09360071110954908,0.02913343567050941,0.3960482232199418,0
718,main,Oracle prospective estimator,0.6412641269989336,0.6768331722897808,0.035569045290847146,0.11082330567009567,0.4596194931763933,0.8940468514031683,1
719,main,Structured EHR estimator,0.6487228210239278,1.4758074210191563,0.8270845999952285,0.13760758360959327,1.2060965571443534,1.7455182848939592,0
719,main,Naive AI estimator,0.6487228210239278,0.23262216073670341,-0.41610066028722437,0.09380150246739064,0.04877121590061778,0.41647310557278905,0
719,main,ISE causal estimator,0.6487228210239278,0.7472234845107959,0.09850066348686815,0.11031183055199317,0.5310122966288893,0.9634346723927025,1
719,main,Design erasure estimator,0.6487228210239278,1.0834825199173352,0.4347596988934075,0.11721469867771132,0.853741710509021,1.3132233293256494,0
719,main,Post index leakage estimator,0.6487228210239278,0.22308849283119245,-0.4256343281927353,0.10344219709455355,0.02034178652586749,0.4258351991365174,0
719,main,Oracle prospective estimator,0.6487228210239278,0.7220842158852527,0.07336139486132498,0.10865176313581074,0.5091267601390637,0.9350416716314418,1
720,main,Structured EHR estimator,0.6504219751347602,1.3850997977701076,0.7346778226353474,0.14320022019185644,1.1044273661940691,1.665772229346146,0
720,main,Naive AI estimator,0.6504219751347602,0.30699859155943116,-0.34342338357532903,0.09907629297974899,0.11280905731912313,0.5011881257997391,0
720,main,ISE causal estimator,0.6504219751347602,0.7450611422096521,0.09463916707489195,0.11268615560674008,0.5241962772204416,0.9659260071988627,1
720,main,Design erasure estimator,0.6504219751347602,1.0314589634941551,0.3810369883593949,0.1301808250883329,0.7763045463210226,1.2866133806672875,0
720,main,Post index leakage estimator,0.6504219751347602,0.31228948743700463,-0.33813248769775556,0.10396353491234221,0.1085209590088139,0.5160580158651954,0
720,main,Oracle prospective estimator,0.6504219751347602,0.7275930333488694,0.07717105821410919,0.11246827975478993,0.5071552050294811,0.9480308616682577,1
721,main,Structured EHR estimator,0.6465543971824623,1.3247154130318861,0.6781610158494238,0.1338167643188005,1.062434554967037,1.5869962710967351,0
721,main,Naive AI estimator,0.6465543971824623,0.12035168975372636,-0.526202707428736,0.07873940506301723,-0.03397754416978742,0.2746809236772401,0
721,main,ISE causal estimator,0.6465543971824623,0.6162289643726215,-0.03032543280984079,0.09930736397539948,0.42158653098083854,0.8108713977644045,1
721,main,Design erasure estimator,0.6465543971824623,0.9331531481498803,0.28659875096741794,0.11802632016614124,0.7018215606242434,1.164484735675517,0
721,main,Post index leakage estimator,0.6465543971824623,0.1476094817058297,-0.49894491547663267,0.08531429637409503,-0.019606539187396577,0.31482550259905595,0
721,main,Oracle prospective estimator,0.6465543971824623,0.5925507687473512,-0.054003628435111084,0.09840375423775562,0.39967941044135025,0.7854221270533522,1
722,main,Structured EHR estimator,0.6335965203156767,1.2617487872150266,0.6281522668993499,0.14906469311524392,0.9695819887091486,1.5539155857209046,0
722,main,Naive AI estimator,0.6335965203156767,0.17127980254791628,-0.4623167177677604,0.08973937937043526,-0.004609381018136821,0.3471689861139694,0
722,main,ISE causal estimator,0.6335965203156767,0.6251978311848906,-0.008398689130786119,0.10878886570071299,0.41197165441149314,0.8384240079582881,1
722,main,Design erasure estimator,0.6335965203156767,0.9090611258750163,0.2754646055593396,0.12555013510988075,0.66298286105965,1.1551393906903826,0
722,main,Post index leakage estimator,0.6335965203156767,0.15431108943836494,-0.4792854308773118,0.09604325334033426,-0.033933687108690186,0.3425558659854201,0
722,main,Oracle prospective estimator,0.6335965203156767,0.6108477789295922,-0.022748741386084514,0.1083730256113436,0.39843664873135876,0.8232589091278256,1
723,main,Structured EHR estimator,0.6426446733694451,1.4364474006573298,0.7938027272878847,0.13424489505456227,1.1733274063503878,1.6995673949642718,0
723,main,Naive AI estimator,0.6426446733694451,0.2740385928697764,-0.3686060804996687,0.09165648666957554,0.09439187899740833,0.45368530674214447,0
723,main,ISE causal estimator,0.6426446733694451,0.7282387348758241,0.08559406150637905,0.11200504061624572,0.5087088552679825,0.9477686144836658,1
723,main,Design erasure estimator,0.6426446733694451,0.9875192307348967,0.3448745573654516,0.1227025663956498,0.747022200599423,1.2280162608703702,0
723,main,Post index leakage estimator,0.6426446733694451,0.31729301410967037,-0.3253516592597747,0.09482203781351618,0.13144181999517865,0.5031442082241621,0
723,main,Oracle prospective estimator,0.6426446733694451,0.692910316678957,0.05026564330951189,0.11086631245525588,0.47561234426665544,0.9102082890912585,1
724,main,Structured EHR estimator,0.6366096466858208,1.3751033188151551,0.7384936721293344,0.13861840179991097,1.1034112512873295,1.6467953863429807,0
724,main,Naive AI estimator,0.6366096466858208,0.17465225724929673,-0.46195738943652404,0.08490951217774889,0.008229613380908912,0.34107490111768457,0
724,main,ISE causal estimator,0.6366096466858208,0.6401046218838119,0.0034949751979911348,0.10624014077724414,0.4318739459604134,0.8483352978072104,1
724,main,Design erasure estimator,0.6366096466858208,0.9532807803213715,0.31667113363555077,0.12807927716673584,0.7022453970745692,1.2043161635681738,0
724,main,Post index leakage estimator,0.6366096466858208,0.2484445250678234,-0.3881651216179973,0.09230880244329402,0.06751927227896715,0.4293697778566797,0
724,main,Oracle prospective estimator,0.6366096466858208,0.6243343459139187,-0.012275300771902087,0.10551672467142442,0.4175215655579268,0.8311471262699106,1
725,main,Structured EHR estimator,0.651841164840673,1.241441897930044,0.5896007330893709,0.15259318343800024,0.9423592583915634,1.5405245374685244,0
725,main,Naive AI estimator,0.651841164840673,-0.05399021913168503,-0.705831383972358,0.08932886826356114,-0.22907480092826485,0.12109436266489479,0
725,main,ISE causal estimator,0.651841164840673,0.39949794513648457,-0.25234321970418844,0.10861473384189427,0.1866130668063718,0.6123828234665973,0
725,main,Design erasure estimator,0.651841164840673,0.8279786977865634,0.1761375329458904,0.13557352000236808,0.5622545985819221,1.0937027969912048,1
725,main,Post index leakage estimator,0.651841164840673,-0.021032492077889087,-0.672873656918562,0.09563264732254577,-0.2084724808300788,0.1664074966743006,0
725,main,Oracle prospective estimator,0.651841164840673,0.4147393469716152,-0.23710181786905782,0.10892073154729928,0.2012547131389086,0.6282239808043217,0
726,main,Structured EHR estimator,0.6562441786335195,1.376725193088321,0.7204810144548016,0.14400238783903863,1.0944805129238053,1.6589698732528368,0
726,main,Naive AI estimator,0.6562441786335195,0.19007837663139224,-0.4661658020021272,0.11134122249883321,-0.028150419466320853,0.4083071727291053,0
726,main,ISE causal estimator,0.6562441786335195,0.6913148978784461,0.03507071924492666,0.12087363761973323,0.454402568143769,0.9282272276131233,1
726,main,Design erasure estimator,0.6562441786335195,1.1127390241898443,0.4564948455563248,0.13490535280626273,0.8483245326895693,1.3771535156901193,0
726,main,Post index leakage estimator,0.6562441786335195,0.1835833888706781,-0.47266078976284137,0.11653620701936003,-0.044827576887267545,0.41199435462862377,0
726,main,Oracle prospective estimator,0.6562441786335195,0.695371493625733,0.03912731499221356,0.1216739828993208,0.45689048714306424,0.9338525001084018,1
727,main,Structured EHR estimator,0.6206944010784915,1.2843484865026238,0.6636540854241323,0.13636437561964768,1.0170743102881143,1.5516226627171332,0
727,main,Naive AI estimator,0.6206944010784915,0.18821038287679717,-0.43248401820169435,0.08947353352643113,0.012842257164992155,0.3635785085886022,0
727,main,ISE causal estimator,0.6206944010784915,0.7306907599873762,0.1099963589088847,0.10255358678865317,0.529685729881616,0.9316957900931364,1
727,main,Design erasure estimator,0.6206944010784915,1.017504338687875,0.39680993760938355,0.1288573320341426,0.7649439679009555,1.2700647094747946,0
727,main,Post index leakage estimator,0.6206944010784915,0.1774458860038068,-0.44324851507468466,0.0937806132722691,-0.0063641160098406035,0.36125588801745423,0
727,main,Oracle prospective estimator,0.6206944010784915,0.7062316094979523,0.08553720841946078,0.10202033151300713,0.5062717597324583,0.9061914592634462,1
728,main,Structured EHR estimator,0.6400873382360377,1.3267528737094574,0.6866655354734197,0.13765712031164004,1.056944917898643,1.5965608295202718,0
728,main,Naive AI estimator,0.6400873382360377,0.11894447740197278,-0.5211428608340649,0.09030684502998655,-0.058056938856800855,0.2959458936607464,0
728,main,ISE causal estimator,0.6400873382360377,0.5743957971203097,-0.06569154111572795,0.11025666989034615,0.3582927241352313,0.7904988701053882,1
728,main,Design erasure estimator,0.6400873382360377,1.03493002871852,0.3948426904824822,0.13050504764329415,0.7791401353376634,1.2907199220993766,0
728,main,Post index leakage estimator,0.6400873382360377,0.2109340620436605,-0.4291532761923772,0.09940391798741546,0.01610238278832618,0.4057657412989948,0
728,main,Oracle prospective estimator,0.6400873382360377,0.5626696775875492,-0.07741766064848854,0.11012739981921674,0.34681997394188435,0.778519381233214,1
729,main,Structured EHR estimator,0.6396015841250905,1.3294919080882435,0.689890323963153,0.1289466487773221,1.0767564764846922,1.5822273396917947,0
729,main,Naive AI estimator,0.6396015841250905,0.15171627371142338,-0.4878853104136671,0.08459377628668509,-0.014087527810479394,0.31752007523332615,0
729,main,ISE causal estimator,0.6396015841250905,0.6122397110413961,-0.02736187308369442,0.1080755043472021,0.40041172252088,0.8240676995619122,1
729,main,Design erasure estimator,0.6396015841250905,0.8702999686079147,0.2306983844828242,0.11888024953591914,0.6372946795175132,1.1033052576983162,1
729,main,Post index leakage estimator,0.6396015841250905,0.18431248653638768,-0.45528909758870284,0.08957101601101146,0.008753295154805218,0.35987167791797015,0
729,main,Oracle prospective estimator,0.6396015841250905,0.5927051365797152,-0.04689644754537525,0.10883063516574885,0.3793970916548475,0.806013181504583,1
730,main,Structured EHR estimator,0.6543131330324706,1.4267172054867816,0.772404072454311,0.1384007546121727,1.155451726446923,1.6979826845266401,0
730,main,Naive AI estimator,0.6543131330324706,0.19339510685625003,-0.4609180261762206,0.1105720105819384,-0.02332603388434923,0.4101162475968493,0
730,main,ISE causal estimator,0.6543131330324706,0.7512769452716515,0.09696381223918082,0.1336851252084544,0.4892540998630808,1.0132997906802221,1
730,main,Design erasure estimator,0.6543131330324706,1.1744037006996975,0.5200905676672268,0.13635298517060854,0.9071518497653047,1.4416555516340903,0
730,main,Post index leakage estimator,0.6543131330324706,0.23229197769693613,-0.4220211553355345,0.1110507124745948,0.014632581246730308,0.4499513741471419,0
730,main,Oracle prospective estimator,0.6543131330324706,0.733489453808884,0.07917632077641334,0.13386427188452865,0.47111548091520783,0.9958634267025601,1
731,main,Structured EHR estimator,0.6540081691382693,1.4367030211282399,0.7826948519899706,0.1355505747365877,1.1710238946445282,1.7023821476119516,0
731,main,Naive AI estimator,0.6540081691382693,0.24694832904449943,-0.4070598400937699,0.10337955447772076,0.044324402268166724,0.44957225582083216,0
731,main,ISE causal estimator,0.6540081691382693,0.698161386869938,0.04415321773166869,0.10674509045274025,0.48894100958256714,0.9073817641573089,1
731,main,Design erasure estimator,0.6540081691382693,0.9996352318877381,0.34562706274946875,0.12937284896320123,0.7460644479198637,1.2532060158556124,0
731,main,Post index leakage estimator,0.6540081691382693,0.2569232272406074,-0.3970849418976619,0.10890214396576085,0.04347502506771614,0.47037142941349863,0
731,main,Oracle prospective estimator,0.6540081691382693,0.6882702103085784,0.034262041170309065,0.1061378876201021,0.48023995057317825,0.8963004700439785,1
732,main,Structured EHR estimator,0.6297992832638218,1.5206074359024997,0.8908081526386779,0.13918560879752312,1.2478036426593544,1.793411229145645,0
732,main,Naive AI estimator,0.6297992832638218,0.12352331199758507,-0.5062759712662368,0.08965763616766874,-0.05220565489104567,0.2992522788862158,0
732,main,ISE causal estimator,0.6297992832638218,0.5903493888284789,-0.03944989443534297,0.10759869970109158,0.37945593741433936,0.8012428402426184,1
732,main,Design erasure estimator,0.6297992832638218,0.9300499425435758,0.3002506592797539,0.11985483715489689,0.6951344617199778,1.1649654233671736,0
732,main,Post index leakage estimator,0.6297992832638218,0.20449539168011896,-0.42530389158370285,0.09934380062055624,0.00978154246382873,0.3992092408964092,0
732,main,Oracle prospective estimator,0.6297992832638218,0.5560190697660689,-0.07378021349775299,0.1062576151095507,0.3477541441513495,0.7642839953807883,1
733,main,Structured EHR estimator,0.6346387872575803,1.5035476807690817,0.8689088935115015,0.1311772558708829,1.2464402592621513,1.7606551022760122,0
733,main,Naive AI estimator,0.6346387872575803,0.20327919075737225,-0.43135959650020805,0.09001870009510465,0.026842538570967134,0.37971584294377736,0
733,main,ISE causal estimator,0.6346387872575803,0.6846484716444459,0.050009684386865594,0.10083012492934511,0.4870214267829295,0.8822755165059623,1
733,main,Design erasure estimator,0.6346387872575803,1.1610712436392614,0.5264324563816811,0.12263548755755505,0.9207056880264535,1.4014367992520693,0
733,main,Post index leakage estimator,0.6346387872575803,0.25207708798867534,-0.38256169926890493,0.09645123120321275,0.06303267483037836,0.44112150114697235,0
733,main,Oracle prospective estimator,0.6346387872575803,0.6737651846725894,0.03912639741500912,0.10142432530594063,0.4749735070729457,0.8725568622722331,1
734,main,Structured EHR estimator,0.6400137869269261,1.4915568490381108,0.8515430621111847,0.1323751436412499,1.232101567501261,1.7510121305749606,0
734,main,Naive AI estimator,0.6400137869269261,0.10610765126182366,-0.5339061356651025,0.09661133154088977,-0.0832505585583203,0.2954658610819676,0
734,main,ISE causal estimator,0.6400137869269261,0.6764672312229302,0.036453444296004056,0.11421966980067061,0.4525966784136158,0.9003377840322446,1
734,main,Design erasure estimator,0.6400137869269261,1.097181525114699,0.4571677381877729,0.13152475354627002,0.8393930081640097,1.3549700420653883,0
734,main,Post index leakage estimator,0.6400137869269261,0.13393945647315691,-0.5060743304537692,0.10049386105762206,-0.06302851119978234,0.3309074241460962,0
734,main,Oracle prospective estimator,0.6400137869269261,0.6458319377103487,0.0058181507834226265,0.11199824197457554,0.4263153834401807,0.8653484919805168,1
735,main,Structured EHR estimator,0.6495106406838991,1.4042349180797482,0.7547242773958491,0.1444712996059974,1.1210711708519934,1.687398665307503,0
735,main,Naive AI estimator,0.6495106406838991,0.19244786147197682,-0.4570627792119223,0.09547912135650698,0.00530878361322315,0.3795869393307305,0
735,main,ISE causal estimator,0.6495106406838991,0.8448273871336384,0.1953167464497393,0.12351312254705243,0.6027416669414156,1.086913107325861,1
735,main,Design erasure estimator,0.6495106406838991,1.1823520396952254,0.5328413990113263,0.1365861235810397,0.9146432374763875,1.4500608419140633,0
735,main,Post index leakage estimator,0.6495106406838991,0.17470680815993905,-0.47480383252396,0.10113201512419044,-0.023511941483474214,0.37292555780335235,0
735,main,Oracle prospective estimator,0.6495106406838991,0.8247401499329972,0.17522950924909808,0.12248423890820634,0.5846710416729127,1.0648092581930815,1
736,main,Structured EHR estimator,0.6332721231505776,1.5535883709759228,0.9203162478253453,0.13993544250243048,1.279314903671159,1.8278618382806866,0
736,main,Naive AI estimator,0.6332721231505776,0.14163651042990208,-0.49163561272067546,0.09690911595715514,-0.04830535684612197,0.33157837770592613,0
736,main,ISE causal estimator,0.6332721231505776,0.7808238651326809,0.1475517419821033,0.10717817473040987,0.5707546426610776,0.9908930876042842,1
736,main,Design erasure estimator,0.6332721231505776,1.2236528024107343,0.5903806792601567,0.12712319347244558,0.974491343204741,1.4728142616167277,0
736,main,Post index leakage estimator,0.6332721231505776,0.13512894416625795,-0.4981431789843196,0.10430703202584111,-0.06931283860439064,0.33957072693690654,0
736,main,Oracle prospective estimator,0.6332721231505776,0.7423006373599058,0.10902851420932824,0.10533766504608373,0.5358388138695818,0.9487624608502299,1
737,main,Structured EHR estimator,0.6619231785648354,1.7761252676286805,1.114202089063845,0.1511464284226477,1.479878267920291,2.07237226733707,0
737,main,Naive AI estimator,0.6619231785648354,0.3609644192513958,-0.3009587593134396,0.09399738033586158,0.1767295537931071,0.5451992847096845,0
737,main,ISE causal estimator,0.6619231785648354,0.9659719707396296,0.3040487921747942,0.11532233567629559,0.7399401928140903,1.192003748665169,0
737,main,Design erasure estimator,0.6619231785648354,1.384091420591503,0.7221682420266675,0.13237443713459646,1.124637523807694,1.6435453173753118,0
737,main,Post index leakage estimator,0.6619231785648354,0.3841249313113888,-0.2777982472534466,0.10085930475316038,0.18644069399519447,0.5818091686275831,0
737,main,Oracle prospective estimator,0.6619231785648354,0.9597808034470983,0.29785762488226286,0.1136200247491357,0.7370855549387922,1.1824760519554043,0
738,main,Structured EHR estimator,0.6447751003207589,1.3441993399877563,0.6994242396669974,0.13058726703600154,1.0882482965971934,1.6001503833783193,0
738,main,Naive AI estimator,0.6447751003207589,0.12483613811604795,-0.5199389622047109,0.08639866572009491,-0.04450524669533808,0.294177522927434,0
738,main,ISE causal estimator,0.6447751003207589,0.6377100885495265,-0.007065011771232421,0.10149638878568772,0.43877716652957854,0.8366430105694744,1
738,main,Design erasure estimator,0.6447751003207589,0.9394147693253836,0.2946396690046247,0.11382612576860052,0.7163155628189266,1.1625139758318406,0
738,main,Post index leakage estimator,0.6447751003207589,0.14202118669905714,-0.5027539136217017,0.09108480725922957,-0.03650503552903281,0.32054740892714706,0
738,main,Oracle prospective estimator,0.6447751003207589,0.6396396264369535,-0.005135473883805419,0.10165819874544273,0.44038955689588577,0.8388896959780212,1
739,main,Structured EHR estimator,0.6496019886054609,1.303979316496531,0.6543773278910701,0.14407659217544527,1.0215891958326582,1.5863694371604038,0
739,main,Naive AI estimator,0.6496019886054609,0.1127002773304867,-0.5369017112749742,0.09817521220359336,-0.0797231385885563,0.3051236932495297,0
739,main,ISE causal estimator,0.6496019886054609,0.6690451887758054,0.01944320017034451,0.10906054341954032,0.4552865236735064,0.8828038538781044,1
739,main,Design erasure estimator,0.6496019886054609,0.9638029751097843,0.3142009865043234,0.12944582742934174,0.7100891533482745,1.217516796871294,0
739,main,Post index leakage estimator,0.6496019886054609,0.08077426284190849,-0.5688277257635524,0.10225882817025124,-0.11965304037178394,0.2812015660556009,0
739,main,Oracle prospective estimator,0.6496019886054609,0.6665210594565281,0.01691907085106714,0.10829980986311231,0.45425343212482794,0.8787886867882282,1
740,main,Structured EHR estimator,0.6626968827922174,1.375104737001861,0.7124078542096436,0.13907687062800264,1.1025140705709757,1.6476954034327462,0
740,main,Naive AI estimator,0.6626968827922174,0.13889630374371556,-0.5238005790485019,0.10371704913181766,-0.06438911255464705,0.34218172004207814,0
740,main,ISE causal estimator,0.6626968827922174,0.6307405292524001,-0.031956353539817295,0.11268551501417247,0.40987691982462204,0.8516041386801781,1
740,main,Design erasure estimator,0.6626968827922174,0.9464412861736603,0.2837444033814429,0.1292622816880029,0.6930872140651746,1.1997953582821461,0
740,main,Post index leakage estimator,0.6626968827922174,0.17722045304539655,-0.4854764297468208,0.10981581909931347,-0.03801855238925786,0.3924594584800509,0
740,main,Oracle prospective estimator,0.6626968827922174,0.6192963426892472,-0.04340054010297023,0.11293174272212622,0.39795012695387977,0.8406425584246145,1
741,main,Structured EHR estimator,0.6465953352663537,1.5960727274574873,0.9494773921911336,0.1456971624716576,1.3105062890130383,1.8816391659019363,0
741,main,Naive AI estimator,0.6465953352663537,0.15005957048029303,-0.49653576478606065,0.10134782897498337,-0.04858217431067438,0.34870131527126047,0
741,main,ISE causal estimator,0.6465953352663537,0.7757416425490229,0.12914630728266918,0.11399905690025769,0.5523034910245178,0.999179794073528,1
741,main,Design erasure estimator,0.6465953352663537,1.1347799819733078,0.48818464670695405,0.13452933259087038,0.8711024900952018,1.3984574738514137,0
741,main,Post index leakage estimator,0.6465953352663537,0.14204584976646636,-0.5045494854998873,0.10747846973574395,-0.06861195091559177,0.3527036504485245,0
741,main,Oracle prospective estimator,0.6465953352663537,0.776213585556722,0.12961825029036833,0.11348371687748005,0.5537855004768611,0.9986416706365829,1
742,main,Structured EHR estimator,0.666516534254918,1.6148695304963858,0.9483529962414678,0.12120656816947646,1.377304656884212,1.8524344041085596,0
742,main,Naive AI estimator,0.666516534254918,0.23745597527720422,-0.4290605589777138,0.08922822895794513,0.06256864651963176,0.4123433040347767,0
742,main,ISE causal estimator,0.666516534254918,0.6349514975350258,-0.03156503671989219,0.10379344041867374,0.43151635431442525,0.8383866407556263,1
742,main,Design erasure estimator,0.666516534254918,1.0883136490578833,0.42179711480296533,0.11873962482682833,0.8555839843972998,1.3210433137184667,0
742,main,Post index leakage estimator,0.666516534254918,0.3918253792992093,-0.27469115495570867,0.09705817516951293,0.20159135596696395,0.5820594026314546,0
742,main,Oracle prospective estimator,0.666516534254918,0.6230460763538644,-0.04347045790105353,0.10312138380751269,0.42092816409113953,0.8251639886165894,1
743,main,Structured EHR estimator,0.6387922789288006,1.4955611174511823,0.8567688385223816,0.13401363061908372,1.232894401437778,1.7582278334645864,0
743,main,Naive AI estimator,0.6387922789288006,0.22201446669065966,-0.416777812238141,0.0976357475326661,0.030648401526634117,0.4133805318546852,0
743,main,ISE causal estimator,0.6387922789288006,0.7034756972967384,0.06468341836793778,0.10127908542096876,0.5049686898716397,0.9019827047218372,1
743,main,Design erasure estimator,0.6387922789288006,1.1041136612652238,0.4653213823364232,0.11791620613661453,0.8729978972374594,1.3352294252929884,0
743,main,Post index leakage estimator,0.6387922789288006,0.18973132138466428,-0.44906095754413633,0.10744610196015689,-0.020863038457243216,0.40032568122657175,0
743,main,Oracle prospective estimator,0.6387922789288006,0.6934973364225506,0.05470505749374999,0.10073733577331447,0.4960521583068543,0.890942514538247,1
744,main,Structured EHR estimator,0.6325646184109808,1.2252132409013927,0.592648622490412,0.13395561452758672,0.9626602364273227,1.4877662453754628,0
744,main,Naive AI estimator,0.6325646184109808,0.03817145150585595,-0.5943931669051248,0.08994712016924658,-0.13812490402586736,0.21446780703757923,0
744,main,ISE causal estimator,0.6325646184109808,0.5366711029665209,-0.0958935154444599,0.10421653882888943,0.33240668686189756,0.7409355190711442,1
744,main,Design erasure estimator,0.6325646184109808,0.8851319819869785,0.25256736357599774,0.11147536669480435,0.666640263265162,1.103623700708795,0
744,main,Post index leakage estimator,0.6325646184109808,0.007529214552339382,-0.6250354038586414,0.09505831956045503,-0.17878509178615248,0.19384352089083123,0
744,main,Oracle prospective estimator,0.6325646184109808,0.5264437992258333,-0.10612081918514749,0.10399027404933998,0.32262286208912694,0.7302647363625396,1
745,main,Structured EHR estimator,0.6336858438067019,1.4634251433009697,0.8297392994942678,0.13618077814422097,1.1965108181382966,1.7303394684636428,0
745,main,Naive AI estimator,0.6336858438067019,0.08313657700811478,-0.5505492667985872,0.09322401040794198,-0.09958248339145151,0.26585563740768103,0
745,main,ISE causal estimator,0.6336858438067019,0.589737377086307,-0.043948466720394874,0.11423064375594306,0.3658453153246586,0.8136294388479555,1
745,main,Design erasure estimator,0.6336858438067019,1.1060672826455042,0.47238143883880235,0.12875291816838952,0.8537115630354608,1.3584230022555477,0
745,main,Post index leakage estimator,0.6336858438067019,0.14677590258477716,-0.48690994122192477,0.09731810510687591,-0.04396758342469964,0.33751938859425396,0
745,main,Oracle prospective estimator,0.6336858438067019,0.5742444243062569,-0.059441419500445014,0.11473938386113829,0.3493552319384259,0.7991336166740879,1
746,main,Structured EHR estimator,0.6675160963695279,1.5919012751932364,0.9243851788237085,0.1258828211241808,1.345170945789842,1.8386316045966309,0
746,main,Naive AI estimator,0.6675160963695279,0.19500286837544684,-0.4725132279940811,0.09148658725796231,0.015689157349840693,0.374316579401053,0
746,main,ISE causal estimator,0.6675160963695279,0.8731118805326993,0.20559578416317137,0.10126818989256224,0.6746262283432773,1.0715975327221212,0
746,main,Design erasure estimator,0.6675160963695279,1.2893233998223188,0.6218073034527909,0.11187150448743065,1.0700552510269548,1.5085915486176829,0
746,main,Post index leakage estimator,0.6675160963695279,0.16440562597202,-0.5031104703975079,0.09530710472103428,-0.022396299281207177,0.35120755122524716,0
746,main,Oracle prospective estimator,0.6675160963695279,0.856146644145059,0.18863054777553112,0.10146689363340711,0.6572715326235811,1.0550217556665369,1
747,main,Structured EHR estimator,0.641293503836329,1.526014616374782,0.8847211125384531,0.14135859830197192,1.248951763702917,1.8030774690466471,0
747,main,Naive AI estimator,0.641293503836329,0.2556405959889713,-0.3856529078473577,0.09660599942239613,0.06629283712107492,0.4449883548568677,0
747,main,ISE causal estimator,0.641293503836329,0.8429944662821033,0.2017009624457743,0.10927716554523105,0.6288112218134504,1.057177710750756,1
747,main,Design erasure estimator,0.641293503836329,1.2059752767621774,0.5646817729258484,0.12547250883771766,0.9600491594402508,1.451901394084104,0
747,main,Post index leakage estimator,0.641293503836329,0.2510226857484481,-0.3902708180878809,0.10266266650433671,0.049803859399948164,0.4522415120969481,0
747,main,Oracle prospective estimator,0.641293503836329,0.8473355865803903,0.20604208274406133,0.10940232442570469,0.6329070307060092,1.0617641424547715,1
748,main,Structured EHR estimator,0.617414727499155,1.2468263406688478,0.6294116131696927,0.14441440384850399,0.96377410912578,1.5298785722119157,0
748,main,Naive AI estimator,0.617414727499155,0.056408621326259435,-0.5610061061728956,0.09212215251597827,-0.12415079760505798,0.23696804025757684,0
748,main,ISE causal estimator,0.617414727499155,0.5154563720231021,-0.10195835547605292,0.11139928183935428,0.2971137796179677,0.7337989644282366,1
748,main,Design erasure estimator,0.617414727499155,0.9106358831093208,0.2932211556101657,0.13444269368329106,0.6471282034900703,1.1741435627285712,0
748,main,Post index leakage estimator,0.617414727499155,0.07340507273495354,-0.5440096547642015,0.09419386180055288,-0.11121489639413008,0.2580250418640372,0
748,main,Oracle prospective estimator,0.617414727499155,0.5180253529424034,-0.09938937455675168,0.11080895964005177,0.3008397920479019,0.7352109138369048,1
749,main,Structured EHR estimator,0.6288998157328554,1.293742377029215,0.6648425612963595,0.12996455024885686,1.0390118585414554,1.5484728955169744,0
749,main,Naive AI estimator,0.6288998157328554,0.09076266143811224,-0.5381371542947431,0.08424997380806598,-0.07436728722569708,0.25589261010192155,0
749,main,ISE causal estimator,0.6288998157328554,0.651796082635752,0.02289626690289659,0.10175119885171763,0.45236373288638543,0.8512284323851185,1
749,main,Design erasure estimator,0.6288998157328554,1.0031529630125078,0.3742531472796524,0.12250111385751836,0.7630507798517718,1.2432551461732437,0
749,main,Post index leakage estimator,0.6288998157328554,0.0861508364011708,-0.5427489793316845,0.09101361307987257,-0.09223584523537945,0.2645375180377211,0
749,main,Oracle prospective estimator,0.6288998157328554,0.630713691677835,0.001813875944979615,0.10162797925657678,0.4315228523349445,0.8299045310207255,1
750,main,Structured EHR estimator,0.6445614378727353,1.3349347530433728,0.6903733151706375,0.1452684395482349,1.0502086115288325,1.6196608945579132,0
750,main,Naive AI estimator,0.6445614378727353,0.20814674649675657,-0.43641469137597877,0.1005000951739734,0.011166559955768707,0.40512693303774444,0
750,main,ISE causal estimator,0.6445614378727353,0.7013360195792503,0.05677458170651495,0.11279573927515243,0.4802563705999515,0.9224156685585491,1
750,main,Design erasure estimator,0.6445614378727353,1.0456742043723561,0.4011127664996208,0.12582464523190645,0.7990578997178195,1.2922905090268928,0
750,main,Post index leakage estimator,0.6445614378727353,0.22959102300474502,-0.41497041486799036,0.10098441435910487,0.03166157086089949,0.42752047514859054,0
750,main,Oracle prospective estimator,0.6445614378727353,0.6693761023854831,0.02481466451274772,0.11280955915965783,0.4482693664325537,0.8904828383384125,1
751,main,Structured EHR estimator,0.6412684664092054,1.4523099786047657,0.8110415121955603,0.12447644947706493,1.2083361376297184,1.6962838195798131,0
751,main,Naive AI estimator,0.6412684664092054,0.205550470360376,-0.43571799604882944,0.09001427114273944,0.0291224989206067,0.3819784418001453,0
751,main,ISE causal estimator,0.6412684664092054,0.674452742558781,0.03318427614957553,0.09609851322700921,0.4860996566338429,0.862805828483719,1
751,main,Design erasure estimator,0.6412684664092054,0.9765151230503788,0.33524665664117337,0.11722145676436714,0.7467610677922192,1.2062691783085384,0
751,main,Post index leakage estimator,0.6412684664092054,0.20933958745253434,-0.4319288789566711,0.09976795937244372,0.013794387082544657,0.404884787822524,0
751,main,Oracle prospective estimator,0.6412684664092054,0.6571488881932857,0.015880421784080223,0.09690951872818408,0.46720623148604484,0.8470915449005265,1
752,main,Structured EHR estimator,0.6621621346642201,1.7215023160222056,1.0593401813579855,0.1532369245027209,1.4211579439968727,2.0218466880475385,0
752,main,Naive AI estimator,0.6621621346642201,0.1845856501624436,-0.47757648450177653,0.10047611652638751,-0.012347538229275895,0.38151883855416313,0
752,main,ISE causal estimator,0.6621621346642201,0.7653319934614751,0.10316985879725493,0.13328342118424116,0.5040964879403624,1.0265674989825877,1
752,main,Design erasure estimator,0.6621621346642201,1.2253070305061025,0.5631448958418823,0.14771779262593213,0.9357801569592755,1.5148339040529293,0
752,main,Post index leakage estimator,0.6621621346642201,0.23787748358290675,-0.4242846510813134,0.10173833792880989,0.038470341242439365,0.43728462592337414,0
752,main,Oracle prospective estimator,0.6621621346642201,0.7512005307097026,0.08903839604548247,0.1342768439666623,0.4880179165350445,1.0143831448843608,1
753,main,Structured EHR estimator,0.6445634398937641,1.4990403701664248,0.8544769302726607,0.1345935214836095,1.23523706805855,1.7628436722742995,0
753,main,Naive AI estimator,0.6445634398937641,0.22811892136563094,-0.41644451852813313,0.08687674093845672,0.05784050912625577,0.3983973336050061,0
753,main,ISE causal estimator,0.6445634398937641,0.7676054581759326,0.12304201828216854,0.09827717885747907,0.5749821876152736,0.9602287287365916,1
753,main,Design erasure estimator,0.6445634398937641,1.241299673372937,0.5967362334791728,0.11712536222827839,1.0117339634055114,1.4708653833403624,0
753,main,Post index leakage estimator,0.6445634398937641,0.20858002366876388,-0.4359834162250002,0.09123480612447356,0.02975980366479572,0.38740024367273207,0
753,main,Oracle prospective estimator,0.6445634398937641,0.7431809747395642,0.09861753484580016,0.0967951476621994,0.5534624853216534,0.932899464157475,1
754,main,Structured EHR estimator,0.6523675162790644,1.2468487555822305,0.5944812393031661,0.14030023100896377,0.9718603028046615,1.5218372083597995,0
754,main,Naive AI estimator,0.6523675162790644,0.13668275451176645,-0.5156847617672979,0.09143986946125283,-0.04253938963228909,0.315904898655822,0
754,main,ISE causal estimator,0.6523675162790644,0.49409843968079575,-0.15826907659826867,0.10738394351339152,0.2836259103945484,0.7045709689670432,1
754,main,Design erasure estimator,0.6523675162790644,0.8072074890799542,0.1548399728008898,0.11585240734944381,0.5801367706750443,1.034278207484864,1
754,main,Post index leakage estimator,0.6523675162790644,0.19208767595823936,-0.46027984032082503,0.10185422645907621,-0.007546607901550012,0.3917219598180287,0
754,main,Oracle prospective estimator,0.6523675162790644,0.5046407242362664,-0.14772679204279804,0.10767078875888783,0.29360597826884627,0.7156754702036865,1
755,main,Structured EHR estimator,0.6427728636025597,1.2779008195697017,0.635127955967142,0.13965400547278087,1.0041789688430511,1.5516226702963523,0
755,main,Naive AI estimator,0.6427728636025597,0.039654000520927546,-0.6031188630816322,0.0934130951453423,-0.14343566596394336,0.22274366700579845,0
755,main,ISE causal estimator,0.6427728636025597,0.6017858848211295,-0.040986978781430206,0.11136921192741488,0.38350222944339635,0.8200695401988627,1
755,main,Design erasure estimator,0.6427728636025597,0.9895801514829513,0.3468072878803916,0.12295709716047303,0.7485842410484242,1.2305760619174784,0
755,main,Post index leakage estimator,0.6427728636025597,0.05240850026488131,-0.5903643633376784,0.0972543340297477,-0.1382099944334242,0.2430269949631868,0
755,main,Oracle prospective estimator,0.6427728636025597,0.5893850545375391,-0.05338780906502061,0.11231867028772907,0.3692404607735901,0.8095296483014881,1
756,main,Structured EHR estimator,0.6244339765617485,1.4611622751160664,0.836728298554318,0.13335821332726422,1.1997801769946286,1.7225443732375043,0
756,main,Naive AI estimator,0.6244339765617485,0.03564603353772042,-0.588787943024028,0.08672577035963959,-0.13433647636717316,0.205628543442614,0
756,main,ISE causal estimator,0.6244339765617485,0.5941602814105221,-0.030273695151226354,0.11463300245087357,0.36947959660680996,0.8188409662142343,1
756,main,Design erasure estimator,0.6244339765617485,0.9970219224698206,0.3725879459080721,0.12736925234307248,0.7473781878773985,1.2466656570622425,0
756,main,Post index leakage estimator,0.6244339765617485,0.1350505316473763,-0.4893834449143722,0.09583561027407206,-0.05278726448980495,0.32288832778455756,0
756,main,Oracle prospective estimator,0.6244339765617485,0.5500312495587149,-0.07440272700303363,0.1133679793260783,0.3278300100796014,0.7722324890378283,1
757,main,Structured EHR estimator,0.6570303948502902,1.495014556936189,0.8379841620858988,0.14277606428745052,1.215173470932786,1.774855642939592,0
757,main,Naive AI estimator,0.6570303948502902,0.016245512024932542,-0.6407848828253577,0.11023748641674375,-0.1998199613518852,0.2323109854017503,0
757,main,ISE causal estimator,0.6570303948502902,0.5857024719282039,-0.07132792292208634,0.11622220390105094,0.3579069522821441,0.8134979915742637,1
757,main,Design erasure estimator,0.6570303948502902,0.8939167427075162,0.23688634785722595,0.13328121654466113,0.6326855582799804,1.155147927135052,1
757,main,Post index leakage estimator,0.6570303948502902,0.044182984875083355,-0.6128474099752069,0.1170340869246854,-0.18520382549730002,0.2735697952474667,0
757,main,Oracle prospective estimator,0.6570303948502902,0.5581510762343083,-0.09887931861598198,0.11691384523054704,0.32899993958243606,0.7873022128861804,1
758,main,Structured EHR estimator,0.6492140996662243,1.5168096999594483,0.8675956002932239,0.13807160217768902,1.2461893596911777,1.7874300402277188,0
758,main,Naive AI estimator,0.6492140996662243,0.24642467040545868,-0.40278942926076566,0.1033348000827401,0.0438884622432881,0.44896087856762923,0
758,main,ISE causal estimator,0.6492140996662243,0.6591838322149993,0.009969732548774979,0.11149292620921616,0.4406576968449356,0.877709967585063,1
758,main,Design erasure estimator,0.6492140996662243,0.8614072870625503,0.21219318739632598,0.1320091063556496,0.6026694386054772,1.1201451355196235,1
758,main,Post index leakage estimator,0.6492140996662243,0.3399593099458935,-0.3092547897203308,0.10893503822955605,0.12644663501596365,0.5534719848758234,0
758,main,Oracle prospective estimator,0.6492140996662243,0.6290708666116791,-0.02014323305454524,0.11251045217182365,0.40855038035490476,0.8495913528684534,1
759,main,Structured EHR estimator,0.6393328954665465,1.5670093769688689,0.9276764815023224,0.1451604538361927,1.2824948874499311,1.8515238664878066,0
759,main,Naive AI estimator,0.6393328954665465,0.25527269502194,-0.3840602004446065,0.0928920719645696,0.07320423397138359,0.4373411560724964,0
759,main,ISE causal estimator,0.6393328954665465,0.7588599480563841,0.11952705258983765,0.11593631413291039,0.5316247723558798,0.9860951237568885,1
759,main,Design erasure estimator,0.6393328954665465,1.1408387544437149,0.5015058589771684,0.12488849190828222,0.8960573103034817,1.385620198583948,0
759,main,Post index leakage estimator,0.6393328954665465,0.2693995270947075,-0.369933368371839,0.10091071433659957,0.07161452699497234,0.46718452719444264,0
759,main,Oracle prospective estimator,0.6393328954665465,0.7380298550136349,0.09869695954708846,0.1161390737352841,0.5103972704924781,0.9656624395347918,1
760,main,Structured EHR estimator,0.64417580299229,1.3084423663860212,0.6642665633937311,0.1266548423949888,1.0601988752918432,1.5566858574801992,0
760,main,Naive AI estimator,0.64417580299229,0.06428636907162538,-0.5798894339206646,0.08849561415707596,-0.1091650346762435,0.23773777281949426,0
760,main,ISE causal estimator,0.64417580299229,0.5483582718157683,-0.0958175311765217,0.10730760135340185,0.3380353731631007,0.758681170468436,1
760,main,Design erasure estimator,0.64417580299229,0.9267605390169791,0.28258473602468903,0.1232848093320289,0.6851223127262025,1.1683987653077557,0
760,main,Post index leakage estimator,0.64417580299229,0.10163995202666802,-0.5425358509656221,0.09168066174021955,-0.07805414498416229,0.2813340490374983,0
760,main,Oracle prospective estimator,0.64417580299229,0.5455463248459594,-0.09862947814633061,0.10625721705315684,0.3372821794217721,0.7538104702701468,1
761,main,Structured EHR estimator,0.6683152211499862,1.6203289096094162,0.95201368845943,0.1447584394754391,1.3366023682375556,1.9040554509812768,0
761,main,Naive AI estimator,0.6683152211499862,0.36878474975975506,-0.29953047139023115,0.09964836634018878,0.17347395173298505,0.564095547786525,0
761,main,ISE causal estimator,0.6683152211499862,0.8963232433598629,0.2280080222098767,0.1167414037855944,0.6675100919400979,1.125136394779628,1
761,main,Design erasure estimator,0.6683152211499862,1.2477517622574565,0.5794365411074703,0.12894187051731607,0.9950256960435171,1.500477828471396,0
761,main,Post index leakage estimator,0.6683152211499862,0.36908655075119084,-0.29922867039879536,0.10714050157775172,0.15909116765879747,0.5790819338435842,0
761,main,Oracle prospective estimator,0.6683152211499862,0.8847817658296053,0.21646654467961912,0.11506584842151646,0.6592527029234331,1.1103108287357775,1
762,main,Structured EHR estimator,0.6581144872207862,1.287255081149607,0.6291405939288208,0.15924309167684245,0.9751386214629959,1.5993715408362181,0
762,main,Naive AI estimator,0.6581144872207862,0.14942150902553497,-0.5086929781952513,0.0984345787887703,-0.0435102654004548,0.3423532834515247,0
762,main,ISE causal estimator,0.6581144872207862,0.722810223852293,0.06469573663150674,0.11833730929274731,0.4908690976385083,0.9547513500660777,1
762,main,Design erasure estimator,0.6581144872207862,0.9295699310247438,0.2714554438039576,0.12780574870788117,0.6790706635572967,1.180069198492191,0
762,main,Post index leakage estimator,0.6581144872207862,0.126591830960965,-0.5315226562598212,0.11190250267654674,-0.09273707428506661,0.3459207362069966,0
762,main,Oracle prospective estimator,0.6581144872207862,0.7132803643408904,0.05516587712010412,0.1169267296314949,0.4841039742631604,0.9424567544186204,1
763,main,Structured EHR estimator,0.636937028700774,1.5012723650692568,0.8643353363684828,0.14369622356107487,1.21962776688955,1.7829169632489634,0
763,main,Naive AI estimator,0.636937028700774,0.21124952901393057,-0.4256874996868434,0.09157919800991302,0.03175430091450107,0.3907447571133601,0
763,main,ISE causal estimator,0.636937028700774,0.7698819760219323,0.13294494732115836,0.11271789367226796,0.5489549044242871,0.9908090476195776,1
763,main,Design erasure estimator,0.636937028700774,1.125009001844327,0.4880719731435531,0.13900839550396604,0.8525525466565536,1.3974654570321006,0
763,main,Post index leakage estimator,0.636937028700774,0.24806657381379127,-0.3888704548869827,0.09742577548772693,0.057112053857846484,0.4390210937697361,0
763,main,Oracle prospective estimator,0.636937028700774,0.7610615299995649,0.12412450129879093,0.11231887920341194,0.5409165267608775,0.9812065332382522,1
764,main,Structured EHR estimator,0.6565650043577594,1.4221507929870043,0.7655857886292449,0.1382103329377839,1.151258540428948,1.6930430455450607,0
764,main,Naive AI estimator,0.6565650043577594,0.14693196211694223,-0.5096330422408172,0.09608331069740886,-0.04139132684997912,0.33525525108386356,0
764,main,ISE causal estimator,0.6565650043577594,0.5572292415772016,-0.09933576278055789,0.10435484230128327,0.35269375066668635,0.7617647324877168,1
764,main,Design erasure estimator,0.6565650043577594,0.867578361338109,0.2110133569803495,0.12233046729812867,0.6278106454337767,1.107346077242441,1
764,main,Post index leakage estimator,0.6565650043577594,0.22880104607501864,-0.42776395828274083,0.10027152063459621,0.032268865631210064,0.4253332265188272,0
764,main,Oracle prospective estimator,0.6565650043577594,0.5388004860924746,-0.11776451826528489,0.10514967025319703,0.33270713239620836,0.7448938397887408,1
765,main,Structured EHR estimator,0.6472901317596941,1.5209957225507607,0.8737055907910666,0.13219366727412157,1.2618961346934823,1.780095310408039,0
765,main,Naive AI estimator,0.6472901317596941,0.34536825006577065,-0.3019218816939234,0.086873855616302,0.17509549305781874,0.5156410070737225,0
765,main,ISE causal estimator,0.6472901317596941,0.7639576450242961,0.11666751326460201,0.10327983068263707,0.5615291768863274,0.9663861131622647,1
765,main,Design erasure estimator,0.6472901317596941,1.2151677797202787,0.5678776479605846,0.11275693088174912,0.9941641951920503,1.436171364248507,0
765,main,Post index leakage estimator,0.6472901317596941,0.39507691249831306,-0.252213219261381,0.09026270260820131,0.2181620153862385,0.5719918096103876,0
765,main,Oracle prospective estimator,0.6472901317596941,0.7662427327462918,0.11895260098659777,0.10347661136940331,0.5634285744622614,0.9690568910303223,1
766,main,Structured EHR estimator,0.6631042440632979,1.3514828862246484,0.6883786421613505,0.13916408594584667,1.0787212777707889,1.624244494678508,0
766,main,Naive AI estimator,0.6631042440632979,0.09066033756657779,-0.5724439064967202,0.10117488565827648,-0.10764243832364412,0.2889631134567997,0
766,main,ISE causal estimator,0.6631042440632979,0.6077556183565319,-0.05534862570676602,0.10734373898018397,0.39736188995537136,0.8181493467576925,1
766,main,Design erasure estimator,0.6631042440632979,1.041566194070818,0.37846195000752014,0.12168396504274927,0.8030656225870295,1.2800667655546065,0
766,main,Post index leakage estimator,0.6631042440632979,0.12734156626731952,-0.5357626777959784,0.10637856814978322,-0.08116042730625558,0.33584355984089465,0
766,main,Oracle prospective estimator,0.6631042440632979,0.6174093723392667,-0.045694871724031194,0.10681326556939616,0.40805537182325025,0.8267633728552832,1
767,main,Structured EHR estimator,0.6484600972088271,1.3990115370767415,0.7505514398679144,0.1383517539705179,1.1278420992945264,1.6701809748589567,0
767,main,Naive AI estimator,0.6484600972088271,0.10250649677081973,-0.5459536004380074,0.08784218099015158,-0.06966417796987735,0.2746771715115168,0
767,main,ISE causal estimator,0.6484600972088271,0.5976735489739762,-0.05078654823485096,0.10765521906932622,0.3866693195980968,0.8086777783498555,1
767,main,Design erasure estimator,0.6484600972088271,0.9838027907489569,0.3353426935401298,0.12349845546315731,0.7417458180411686,1.2258597634567452,0
767,main,Post index leakage estimator,0.6484600972088271,0.1321808870071239,-0.5162792102017032,0.09298549787272443,-0.050070688823415976,0.3144324628376638,0
767,main,Oracle prospective estimator,0.6484600972088271,0.5834118037549669,-0.0650482934538602,0.10780852778319855,0.3721070892998978,0.7947165182100361,1
768,main,Structured EHR estimator,0.6442579743643906,1.3468901516748615,0.7026321773104709,0.1506923752168903,1.0515330962497564,1.6422472070999665,0
768,main,Naive AI estimator,0.6442579743643906,0.12085344914337108,-0.5234045252210195,0.09669176672453997,-0.06866241363672725,0.3103693119234694,0
768,main,ISE causal estimator,0.6442579743643906,0.5781048509551003,-0.06615312340929025,0.11338698977407322,0.35586635099791686,0.8003433509122838,1
768,main,Design erasure estimator,0.6442579743643906,1.0353561595527707,0.39109818518838013,0.12832668048027754,0.7838358658114267,1.2868764532941146,0
768,main,Post index leakage estimator,0.6442579743643906,0.17453593631289935,-0.46972203805149126,0.10375293467234767,-0.028819815644902075,0.37789168827070074,0
768,main,Oracle prospective estimator,0.6442579743643906,0.5802603795216461,-0.06399759484274448,0.11308846199067216,0.3586069940199287,0.8019137650233635,1
769,main,Structured EHR estimator,0.6311686613630804,1.5323523321709744,0.9011836708078941,0.13604454706907054,1.2657050199155961,1.7989996444263527,0
769,main,Naive AI estimator,0.6311686613630804,0.23477646453112638,-0.396392196831954,0.0955340013171316,0.04752982194954844,0.4220231071127043,0
769,main,ISE causal estimator,0.6311686613630804,0.7348331566499582,0.10366449528687782,0.10507489500355445,0.5288863624429915,0.9407799508569249,1
769,main,Design erasure estimator,0.6311686613630804,1.1602747378872431,0.5291060765241627,0.11966334612395316,0.9257345794842949,1.3948148962901912,0
769,main,Post index leakage estimator,0.6311686613630804,0.2863462041005289,-0.34482245726255145,0.10355117812281886,0.08338589497980395,0.48930651322125385,0
769,main,Oracle prospective estimator,0.6311686613630804,0.7327659409399021,0.10159727957682174,0.10476108421500664,0.527434215878489,0.9380976660013152,1
770,main,Structured EHR estimator,0.6462289548920673,1.4581236410289202,0.8118946861368529,0.1446565800985948,1.1745967440356744,1.741650538022166,0
770,main,Naive AI estimator,0.6462289548920673,0.1585090237163227,-0.48771993117574464,0.0892448338190375,-0.016410850568990804,0.3334288980016362,0
770,main,ISE causal estimator,0.6462289548920673,0.5633219949796511,-0.08290695991241626,0.12070435589490344,0.3267414574256403,0.7999025325336618,1
770,main,Design erasure estimator,0.6462289548920673,1.1931699056354355,0.5469409507433681,0.1318907712137975,0.9346639940563923,1.4516758172144786,0
770,main,Post index leakage estimator,0.6462289548920673,0.24951164624467215,-0.3967173086473952,0.09460563483566943,0.06408460196676008,0.4349386905225842,0
770,main,Oracle prospective estimator,0.6462289548920673,0.543566870970558,-0.10266208392150933,0.1202751534459041,0.30782757021658597,0.77930617172453,1
771,main,Structured EHR estimator,0.665289451406749,1.3314555738910865,0.6661661224843375,0.14441151024814625,1.04840901380472,1.614502133977453,0
771,main,Naive AI estimator,0.665289451406749,-0.05837866105702035,-0.7236681124637694,0.10397319173318796,-0.26216611685406876,0.14540879474002805,0
771,main,ISE causal estimator,0.665289451406749,0.46655032675675556,-0.19873912464999344,0.11368104746766355,0.243735473720135,0.6893651797933762,1
771,main,Design erasure estimator,0.665289451406749,0.9502342296566132,0.2849447782498642,0.13224044688507386,0.6910429537618684,1.209425505551358,0
771,main,Post index leakage estimator,0.665289451406749,-0.002262198483458209,-0.6675516498902072,0.1120773521511403,-0.2219338086996932,0.21740941173277678,0
771,main,Oracle prospective estimator,0.665289451406749,0.4594469683374669,-0.2058424830692821,0.11154785332811451,0.24081317581436246,0.6780807608605713,1
772,main,Structured EHR estimator,0.6669263151898851,1.3803949755973217,0.7134686604074366,0.14090692212881412,1.1042174082248462,1.6565725429697973,0
772,main,Naive AI estimator,0.6669263151898851,0.15508022449661654,-0.5118460906932686,0.10635777416252906,-0.05338101286194041,0.3635414618551735,0
772,main,ISE causal estimator,0.6669263151898851,0.7312956540946406,0.06436933890475549,0.11496431516806346,0.5059655963652362,0.956625711824045,1
772,main,Design erasure estimator,0.6669263151898851,1.1939897604227871,0.527063445232902,0.12440688930395062,0.9501522573870439,1.4378272634585303,0
772,main,Post index leakage estimator,0.6669263151898851,0.14539145265154568,-0.5215348625383394,0.10977116747739539,-0.06976003560414928,0.36054294090724065,0
772,main,Oracle prospective estimator,0.6669263151898851,0.712569255243018,0.04564294005313285,0.11547039949047785,0.48624727224168135,0.9388912382443546,1
773,main,Structured EHR estimator,0.6685560128964343,1.3052152313160192,0.636659218419585,0.15323302544094416,1.0048785014517687,1.6055519611802698,0
773,main,Naive AI estimator,0.6685560128964343,0.0330991533552818,-0.6354568595411525,0.10375234588952532,-0.17025544458818784,0.23645375129875143,0
773,main,ISE causal estimator,0.6685560128964343,0.5430554682519432,-0.12550054464449112,0.1174423363765804,0.31286848895384556,0.7732424475500408,1
773,main,Design erasure estimator,0.6685560128964343,0.9761083310907862,0.3075523181943519,0.1410636845699653,0.6996235093336542,1.2525931528479182,0
773,main,Post index leakage estimator,0.6685560128964343,0.05809230809679944,-0.6104637047996349,0.11839239660852002,-0.1739567892558998,0.2901414054494987,0
773,main,Oracle prospective estimator,0.6685560128964343,0.5459759953788775,-0.12258001751755676,0.11602187398016242,0.3185731223777592,0.7733788683799958,1
774,main,Structured EHR estimator,0.6335147204814874,1.3842159771730385,0.7507012566915511,0.14450045347324406,1.10099508836548,1.667436865980597,0
774,main,Naive AI estimator,0.6335147204814874,0.07264158526143556,-0.5608731352200518,0.09335085262637194,-0.11032608588625344,0.2556092564091246,0
774,main,ISE causal estimator,0.6335147204814874,0.6136048100383779,-0.019909910443109524,0.11022749997130811,0.39755891009461397,0.8296507099821417,1
774,main,Design erasure estimator,0.6335147204814874,0.9039772802118424,0.27046255973035505,0.13190234304166198,0.6454486878501849,1.1625058725735,0
774,main,Post index leakage estimator,0.6335147204814874,0.13009266882017126,-0.5034220516613162,0.10008794222733917,-0.06607969794541352,0.32626503558575604,0
774,main,Oracle prospective estimator,0.6335147204814874,0.5980213529492756,-0.03549336753221177,0.10986691482936943,0.38268219988371155,0.8133605060148397,1
775,main,Structured EHR estimator,0.663596908565416,1.3696246207684615,0.7060277122030455,0.14941104137388886,1.0767789796756393,1.6624702618612837,0
775,main,Naive AI estimator,0.663596908565416,-0.08466846200513775,-0.7482653705705538,0.09452502617271794,-0.2699375133036649,0.10060058929338939,0
775,main,ISE causal estimator,0.663596908565416,0.6415043882761894,-0.02209252028922659,0.11734654319986501,0.411505163604454,0.8715036129479248,1
775,main,Design erasure estimator,0.663596908565416,0.9728705553917188,0.3092736468263029,0.13393855384366138,0.7103509898581426,1.235390120925295,0
775,main,Post index leakage estimator,0.663596908565416,-0.061085874981044154,-0.7246827835464601,0.10012678274014397,-0.25733436915172636,0.13516261918963804,0
775,main,Oracle prospective estimator,0.663596908565416,0.6176830064715378,-0.045913902093878134,0.11572653086231494,0.39085900598140055,0.8445070069616751,1
776,main,Structured EHR estimator,0.6234147900944296,1.1032857712025093,0.4798709811080797,0.13489067224741408,0.8389000535975777,1.3676714888074408,0
776,main,Naive AI estimator,0.6234147900944296,0.05563003870652655,-0.5677847513879031,0.0876712884968606,-0.11620568674732021,0.2274657641603733,0
776,main,ISE causal estimator,0.6234147900944296,0.5161227848009939,-0.10729200529343563,0.10515802810809514,0.31001304970912746,0.7222325198928604,1
776,main,Design erasure estimator,0.6234147900944296,0.7714281925383515,0.14801340244392192,0.1166469676832126,0.5428001358792548,1.0000562491974483,1
776,main,Post index leakage estimator,0.6234147900944296,0.04480785987336539,-0.5786069302210641,0.09257023621249218,-0.13662980310311929,0.22624552284985006,0
776,main,Oracle prospective estimator,0.6234147900944296,0.47594281351446505,-0.14747197657996453,0.10334074213290158,0.2733949589339779,0.6784906680949522,1
777,main,Structured EHR estimator,0.6317730144088621,1.3161049527757596,0.6843319383668974,0.14770062004072915,1.0266117374959305,1.6055981680555886,0
777,main,Naive AI estimator,0.6317730144088621,0.21541285399718949,-0.4163601604116727,0.0966712440661155,0.025937215627603094,0.4048884923667759,0
777,main,ISE causal estimator,0.6317730144088621,0.7948421534130199,0.16306913900415776,0.10905985902105983,0.5810848297317426,1.0085994770942972,1
777,main,Design erasure estimator,0.6317730144088621,1.0752660592113887,0.4434930448025266,0.12558709303399318,0.8291153568647621,1.3214167615580155,0
777,main,Post index leakage estimator,0.6317730144088621,0.1449730636465043,-0.4867999507623578,0.10416214793342386,-0.059184746303006464,0.3491308735960151,0
777,main,Oracle prospective estimator,0.6317730144088621,0.7784767353225353,0.14670372091367312,0.1088081576219949,0.5652127463834252,0.9917407242616453,1
778,main,Structured EHR estimator,0.6591742341826962,1.2663892236476102,0.607214989464914,0.1323769523539281,1.0069303970339112,1.5258480502613092,0
778,main,Naive AI estimator,0.6591742341826962,0.13795327339670369,-0.5212209607859924,0.08872683684776171,-0.03595132682490926,0.31185787361831663,0
778,main,ISE causal estimator,0.6591742341826962,0.6734621138334198,0.014287879650723645,0.1145454394497777,0.4489530525118555,0.8979711751549841,1
778,main,Design erasure estimator,0.6591742341826962,0.9930612001935843,0.3338869660108882,0.1302599631608823,0.737751672398255,1.2483707279889136,0
778,main,Post index leakage estimator,0.6591742341826962,0.15530322415003014,-0.503871010032666,0.09397012689649507,-0.028878224567100208,0.3394846728671605,0
778,main,Oracle prospective estimator,0.6591742341826962,0.6682229479628387,0.009048713780142492,0.11310420740132038,0.44653870145625074,0.8899071944694266,1
779,main,Structured EHR estimator,0.6379431478019866,1.4798214351723262,0.8418782873703397,0.13570379506081692,1.213841996853125,1.7458008734915273,0
779,main,Naive AI estimator,0.6379431478019866,0.0729644432966506,-0.5649787045053359,0.09699007024197803,-0.11713609437762636,0.26306498097092756,0
779,main,ISE causal estimator,0.6379431478019866,0.7150634933933305,0.07712034559134395,0.11354525636739755,0.49251479091323136,0.9376121958734297,1
779,main,Design erasure estimator,0.6379431478019866,1.0892611877104643,0.45131803990847774,0.13244309845464958,0.8296727147393512,1.3488496606815774,0
779,main,Post index leakage estimator,0.6379431478019866,0.08707571241798419,-0.5508674353840024,0.1065537392179307,-0.12176961644915997,0.29592104128512836,0
779,main,Oracle prospective estimator,0.6379431478019866,0.7066571476799285,0.06871399987794191,0.11456897332279159,0.48210195996725697,0.9312123353926001,1
780,main,Structured EHR estimator,0.6371286155454534,1.0677655442384797,0.4306369286930263,0.1504591789119411,0.7728655535710751,1.3626655349058843,0
780,main,Naive AI estimator,0.6371286155454534,-0.08800726588637063,-0.7251358814318241,0.08578688907131647,-0.2561495684661509,0.08013503669340964,0
780,main,ISE causal estimator,0.6371286155454534,0.34460989366453415,-0.29251872188091926,0.11213257587410895,0.12483004495128061,0.5643897423777877,0
780,main,Design erasure estimator,0.6371286155454534,0.5608588165966057,-0.07626979894884767,0.12809807461682626,0.3097865903476263,0.8119310428455853,1
780,main,Post index leakage estimator,0.6371286155454534,-0.05897636235589309,-0.6961049779013465,0.09025319590812941,-0.23587262633582676,0.11791990162404056,0
780,main,Oracle prospective estimator,0.6371286155454534,0.30999547012504963,-0.3271331454204038,0.10975053156975069,0.09488442824833829,0.525106512001761,0
781,main,Structured EHR estimator,0.6482032241658091,1.4402652516543142,0.7920620274885051,0.1472596050565882,1.1516364257434013,1.728894077565227,0
781,main,Naive AI estimator,0.6482032241658091,0.11351986830205961,-0.5346833558637495,0.09525414248494078,-0.07317825096842433,0.30021798757254353,0
781,main,ISE causal estimator,0.6482032241658091,0.5959727101108432,-0.052230514054965926,0.11505412103482719,0.37046663288258186,0.8214787873391045,1
781,main,Design erasure estimator,0.6482032241658091,1.0714445562976846,0.42324133213187554,0.12755391293508422,0.8214388869449196,1.3214502256504497,0
781,main,Post index leakage estimator,0.6482032241658091,0.16407259862933488,-0.48413062553647424,0.10175329394749412,-0.03536385750775359,0.36350905476642337,0
781,main,Oracle prospective estimator,0.6482032241658091,0.575949565138115,-0.0722536590276941,0.11431015688997696,0.35190165763376013,0.7999974726424699,1
782,main,Structured EHR estimator,0.6266533811885407,1.363435673388588,0.7367822922000472,0.13675883657929014,1.0953883536931792,1.6314829930839967,0
782,main,Naive AI estimator,0.6266533811885407,0.2043595987957885,-0.4222937823927523,0.09164405084316414,0.02473725914318678,0.38398193844839024,0
782,main,ISE causal estimator,0.6266533811885407,0.6503949770456562,0.02374159585711544,0.10216577694293195,0.45015005423750953,0.8506398998538028,1
782,main,Design erasure estimator,0.6266533811885407,1.0492762579861972,0.4226228767976564,0.11790757333059006,0.8181774142582406,1.2803751017141536,0
782,main,Post index leakage estimator,0.6266533811885407,0.2875220333296068,-0.33913134785893395,0.1010210293016566,0.08952081589835986,0.48552325076085373,0
782,main,Oracle prospective estimator,0.6266533811885407,0.6471440464206086,0.020490665232067884,0.1023281900055426,0.44658079400974515,0.8477072988314721,1
783,main,Structured EHR estimator,0.6318587282890658,1.409949998530774,0.7780912702417082,0.13629103760435748,1.1428195648262334,1.6770804322353146,0
783,main,Naive AI estimator,0.6318587282890658,0.07758159808073038,-0.5542771302083354,0.09851570029258894,-0.11550917449274394,0.2706723706542047,0
783,main,ISE causal estimator,0.6318587282890658,0.7240199401333394,0.09216121184427362,0.10664699566007638,0.5149918286395897,0.933048051627089,1
783,main,Design erasure estimator,0.6318587282890658,1.2804947746199007,0.6486360463308349,0.12702307446193956,1.031529548674499,1.5294600005653023,0
783,main,Post index leakage estimator,0.6318587282890658,0.01154806490512873,-0.620310663383937,0.10388194647831334,-0.19206055019236543,0.21515668000262286,0
783,main,Oracle prospective estimator,0.6318587282890658,0.7021393842360925,0.0702806559470267,0.10548809515006095,0.49538271774197296,0.908896050730212,1
784,main,Structured EHR estimator,0.6432303286098197,1.3553425901574823,0.7121122615476626,0.14292542568966832,1.0752087558057324,1.6354764245092321,0
784,main,Naive AI estimator,0.6432303286098197,0.07677773595313396,-0.5664525926566857,0.0949278443748036,-0.1092808390214811,0.262836310927749,0
784,main,ISE causal estimator,0.6432303286098197,0.5973731286776004,-0.04585719993221926,0.12393677141494573,0.35445705670430677,0.840289200650894,1
784,main,Design erasure estimator,0.6432303286098197,0.9283417739957187,0.28511144538589905,0.1444832358613388,0.6451546317074948,1.2115289162839427,0
784,main,Post index leakage estimator,0.6432303286098197,0.13375931440228955,-0.50947101420753,0.1018409852982168,-0.06584901678221536,0.33336764558679444,0
784,main,Oracle prospective estimator,0.6432303286098197,0.591876931286897,-0.051353397322922656,0.12336234171283084,0.35008674152974856,0.8336671210440454,1
785,main,Structured EHR estimator,0.6350326376119708,1.4423903679339496,0.8073577303219788,0.1364894706249332,1.1748710055090805,1.7099097303588187,0
785,main,Naive AI estimator,0.6350326376119708,0.21465584988114364,-0.4203767877308272,0.08929605419910136,0.03963558365090497,0.3896761161113823,0
785,main,ISE causal estimator,0.6350326376119708,0.8700833294131032,0.23505069180113236,0.11587281452559767,0.6429726129429317,1.0971940458832745,0
785,main,Design erasure estimator,0.6350326376119708,1.1338561487920802,0.49882351118010937,0.12993734941252605,0.8791789439435291,1.3885333536406312,0
785,main,Post index leakage estimator,0.6350326376119708,0.1830176361309592,-0.4520150014810116,0.09329768985899452,0.0001541640073299544,0.3658811082545884,0
785,main,Oracle prospective estimator,0.6350326376119708,0.861815210581109,0.22678257296913817,0.11496963697206314,0.6364747221158653,1.0871556990463527,0
786,main,Structured EHR estimator,0.6442198212708335,1.4028664693742712,0.7586466481034376,0.15886105924692054,1.0914987932503069,1.7142341454982355,0
786,main,Naive AI estimator,0.6442198212708335,-0.02678018032255185,-0.6710000015933854,0.09017854748993874,-0.2035301334028318,0.14996977275772808,0
786,main,ISE causal estimator,0.6442198212708335,0.4388057383795792,-0.20541408289125435,0.12557520064920671,0.19267834510713405,0.6849331316520244,1
786,main,Design erasure estimator,0.6442198212708335,0.9912667304457727,0.3470469091749392,0.1374974916266973,0.721771646857446,1.2607618140340995,0
786,main,Post index leakage estimator,0.6442198212708335,0.057901748573724446,-0.5863180726971091,0.10238062706794666,-0.142764280479451,0.2585677776268999,0
786,main,Oracle prospective estimator,0.6442198212708335,0.4430159618287606,-0.20120385944207297,0.12174177091476483,0.2044020908358215,0.6816298328216996,1
787,main,Structured EHR estimator,0.6326962804645367,1.2858761627937327,0.653179882329196,0.1503651556094465,0.9911604577992177,1.5805918677882478,0
787,main,Naive AI estimator,0.6326962804645367,-0.028617913847401144,-0.6613141943119378,0.09394577646439373,-0.21275163571761285,0.15551580802281056,0
787,main,ISE causal estimator,0.6326962804645367,0.45547421294188584,-0.1772220675226509,0.1123575580546191,0.2352533991548324,0.6756950267289392,1
787,main,Design erasure estimator,0.6326962804645367,1.0004780461484943,0.3677817656839576,0.128910337772359,0.7478137841146707,1.2531423081823179,0
787,main,Post index leakage estimator,0.6326962804645367,0.0033412666122727705,-0.629355013852264,0.10030588042046466,-0.19325825901183796,0.1999407922363835,0
787,main,Oracle prospective estimator,0.6326962804645367,0.46638017545409916,-0.1663161050104376,0.1114418901406814,0.24795407077836362,0.6848062801298347,1
788,main,Structured EHR estimator,0.6581206096466086,1.6482575045101673,0.9901368948635587,0.13593735209294674,1.3818202944079916,1.914694714612343,0
788,main,Naive AI estimator,0.6581206096466086,0.3367110789575155,-0.32140953068909306,0.11526914831063731,0.11078354826866638,0.5626386096463647,0
788,main,ISE causal estimator,0.6581206096466086,0.9511753742164302,0.2930547645698216,0.10460495488796533,0.7461496626360181,1.156201085796842,0
788,main,Design erasure estimator,0.6581206096466086,1.2588091247181525,0.600688515071544,0.12640079357925751,1.0110635693028078,1.5065546801334972,0
788,main,Post index leakage estimator,0.6581206096466086,0.30378869959098764,-0.3543319100556209,0.12513573990572283,0.0585226493757709,0.5490547498062044,0
788,main,Oracle prospective estimator,0.6581206096466086,0.9412769511895627,0.2831563415429541,0.10372187478670501,0.7379820766076208,1.1445718257715045,0
789,main,Structured EHR estimator,0.6287681995936945,1.3092069424946788,0.6804387429009844,0.12875514340003652,1.0568468614306072,1.5615670235587504,0
789,main,Naive AI estimator,0.6287681995936945,0.2126673992082896,-0.41610080038540487,0.08558964866662899,0.04491168782169677,0.38042311059488243,0
789,main,ISE causal estimator,0.6287681995936945,0.6402121909372774,0.011443991343582982,0.09693607067944458,0.4502174924055661,0.8302068894689888,1
789,main,Design erasure estimator,0.6287681995936945,0.9091672230656859,0.2803990234719914,0.11223901193016458,0.6891787596825633,1.1291556864488084,0
789,main,Post index leakage estimator,0.6287681995936945,0.2299681761661892,-0.39880002342750526,0.09590389725058057,0.04199653755505128,0.4179398147773271,0
789,main,Oracle prospective estimator,0.6287681995936945,0.6195934153842003,-0.009174784209494136,0.0972537876262068,0.428975991636835,0.8102108391315657,1
790,main,Structured EHR estimator,0.6401690088788162,1.6380274513127107,0.9978584424338944,0.14584958896441352,1.35216225694246,1.9238926456829613,0
790,main,Naive AI estimator,0.6401690088788162,0.03027768328284757,-0.6098913255959687,0.10584176994687006,-0.17717218581301772,0.23772755237871288,0
790,main,ISE causal estimator,0.6401690088788162,0.7680143326693377,0.1278453237905215,0.12052224199611361,0.531790738356955,1.0042379269817203,1
790,main,Design erasure estimator,0.6401690088788162,1.209796143704947,0.5696271348261307,0.13579872418801966,0.9436306442964284,1.4759616431134654,0
790,main,Post index leakage estimator,0.6401690088788162,0.044039600941532586,-0.5961294079372836,0.1116136680316534,-0.17472318840050807,0.2628023902835732,0
790,main,Oracle prospective estimator,0.6401690088788162,0.7513914535616288,0.11122244468281262,0.11860839121762423,0.5189190067750853,0.9838639003481724,1
791,main,Structured EHR estimator,0.642708752411542,1.530112887651967,0.8874041352404249,0.13840674964738242,1.2588356583430973,1.8013901169608366,0
791,main,Naive AI estimator,0.642708752411542,0.14478266119688965,-0.49792609121465237,0.09513014952630565,-0.04167243187466943,0.3312377542684487,0
791,main,ISE causal estimator,0.642708752411542,0.6924555387000441,0.04974678628850204,0.11514221448264252,0.4667767983140647,0.9181342790860234,1
791,main,Design erasure estimator,0.642708752411542,1.1508885158217452,0.5081797634102032,0.12311202832679263,0.9095889403012316,1.3921880913422588,0
791,main,Post index leakage estimator,0.642708752411542,0.2353883513272987,-0.4073204010842433,0.10028907114801319,0.03882177187719285,0.43195493077740454,0
791,main,Oracle prospective estimator,0.642708752411542,0.6828874176587744,0.04017866524723235,0.11370634949734681,0.4600229726439746,0.9057518626735741,1
792,main,Structured EHR estimator,0.6348115258675222,1.377886385847826,0.7430748599803039,0.13051966015106692,1.1220678519517349,1.6337049197439173,0
792,main,Naive AI estimator,0.6348115258675222,0.184253832945108,-0.4505576929224142,0.09528130383660707,-0.002497522574641864,0.37100518846485786,0
792,main,ISE causal estimator,0.6348115258675222,0.7411971023086672,0.10638557644114499,0.10424375811195594,0.5368793364092336,0.9455148682081008,1
792,main,Design erasure estimator,0.6348115258675222,1.072114479717926,0.43730295385040385,0.12155330116379337,0.833870009436891,1.3103589499989612,0
792,main,Post index leakage estimator,0.6348115258675222,0.18822835937086,-0.4465831664966622,0.10189378657208886,-0.011483462310434178,0.38794018105215416,0
792,main,Oracle prospective estimator,0.6348115258675222,0.7274836468939573,0.09267212102643507,0.10330890666002024,0.5249981898403177,0.9299691039475969,1
793,main,Structured EHR estimator,0.6455338024236776,1.4514778500952712,0.8059440476715936,0.13651786147258754,1.1839028416089996,1.7190528585815428,0
793,main,Naive AI estimator,0.6455338024236776,0.22514685967571116,-0.4203869427479665,0.08276202540054207,0.0629332898906487,0.38736042946077365,0
793,main,ISE causal estimator,0.6455338024236776,0.6300538983959532,-0.015479904027724478,0.09905652549167841,0.4359031084322635,0.8242046883596428,1
793,main,Design erasure estimator,0.6455338024236776,1.0422881123766043,0.3967543099529267,0.12120535075780198,0.8047256248913125,1.2798505998618963,0
793,main,Post index leakage estimator,0.6455338024236776,0.24064479551992318,-0.40488900690375446,0.09121389272135307,0.061865565786071164,0.4194240252537752,0
793,main,Oracle prospective estimator,0.6455338024236776,0.6421841108733407,-0.0033496915503369307,0.0998825861730506,0.4464142419741616,0.8379539797725198,1
794,main,Structured EHR estimator,0.6343122330574194,1.1975059349607697,0.5631937019033504,0.1496187874841708,0.904253111491795,1.4907587584297444,0
794,main,Naive AI estimator,0.6343122330574194,0.007358902700387144,-0.6269533303570322,0.10722433851119786,-0.20280080078156068,0.21751860618233496,0
794,main,ISE causal estimator,0.6343122330574194,0.6077982139486536,-0.02651401910876572,0.12106149347655334,0.37051768673460905,0.8450787411626982,1
794,main,Design erasure estimator,0.6343122330574194,1.0059793865334004,0.371667153475981,0.13770746050192545,0.7360727639496265,1.2758860091171742,0
794,main,Post index leakage estimator,0.6343122330574194,-0.0046337457831983975,-0.6389459788406178,0.10736485346098502,-0.21506885856672903,0.20580136700033225,0
794,main,Oracle prospective estimator,0.6343122330574194,0.605923173137008,-0.028389059920411297,0.11978871238513253,0.3711372968621483,0.8407090494118679,1
795,main,Structured EHR estimator,0.6401421857031508,1.2463941086357384,0.6062519229325876,0.13507371990936606,0.9816496176133809,1.511138599658096,0
795,main,Naive AI estimator,0.6401421857031508,0.09522521807453492,-0.544916967628616,0.09162388837320484,-0.08435760313694655,0.2748080392860164,0
795,main,ISE causal estimator,0.6401421857031508,0.6165774228863893,-0.023564762816761564,0.10569195810384195,0.40942118500285907,0.8237336607699195,1
795,main,Design erasure estimator,0.6401421857031508,0.9635664225287919,0.32342423682564103,0.11746742314816754,0.7333302731583835,1.1938025718992002,0
795,main,Post index leakage estimator,0.6401421857031508,0.07912151564293089,-0.5610206700602199,0.09897547304969181,-0.11487041153446505,0.27311344282032685,0
795,main,Oracle prospective estimator,0.6401421857031508,0.6037384673027806,-0.036403718400370266,0.10508603964930838,0.3977698295901362,0.809707105015425,1
796,main,Structured EHR estimator,0.6467832547903616,1.4505921387346248,0.8038088839442632,0.1312508719905126,1.1933404296332202,1.7078438478360294,0
796,main,Naive AI estimator,0.6467832547903616,0.14482655054296684,-0.5019567042473947,0.0910650282429818,-0.033660904813277465,0.3233140058992111,0
796,main,ISE causal estimator,0.6467832547903616,0.6374140915282602,-0.009369163262101354,0.1026969328278363,0.43612810318570105,0.8387000798708194,1
796,main,Design erasure estimator,0.6467832547903616,1.0636511001779496,0.41686784538758803,0.12084721471357963,0.8267905593393335,1.3005116410165658,0
796,main,Post index leakage estimator,0.6467832547903616,0.15366275488441747,-0.4931204999059441,0.0960980234674482,-0.034689371111781,0.34201488088061593,0
796,main,Oracle prospective estimator,0.6467832547903616,0.6417483771818028,-0.005034877608558808,0.10172975805324178,0.4423580513974489,0.8411387029661567,1
797,main,Structured EHR estimator,0.6231139373947153,1.4144269556507525,0.7913130182560372,0.1411941566036537,1.1376864087075913,1.6911675025939137,0
797,main,Naive AI estimator,0.6231139373947153,0.25341058410223494,-0.3697033532924804,0.0999184772689225,0.057570368655146836,0.449250799549323,0
797,main,ISE causal estimator,0.6231139373947153,0.6846417351713354,0.0615277977766201,0.10814528377262214,0.472676978976996,0.8966064913656748,1
797,main,Design erasure estimator,0.6231139373947153,1.1222352878874453,0.49912135049273,0.13070614666735347,0.8660512404194325,1.3784193353554581,0
797,main,Post index leakage estimator,0.6231139373947153,0.30256491546462994,-0.3205490219300854,0.10594223494072892,0.09491813498080126,0.5102116959484586,0
797,main,Oracle prospective estimator,0.6231139373947153,0.6736019097753353,0.05048797238061997,0.10782660366641232,0.4622617665891672,0.8849420529615034,1
798,main,Structured EHR estimator,0.646463370654533,1.31183538986986,0.6653720192153271,0.16886040489956997,0.980868996266703,1.642801783473017,0
798,main,Naive AI estimator,0.646463370654533,-0.03486700147225713,-0.68133037212679,0.10131763378726993,-0.2334495636953062,0.16371556075079194,0
798,main,ISE causal estimator,0.646463370654533,0.5702064636226009,-0.07625690703193211,0.13206959016450603,0.31135006690016903,0.8290628603450327,1
798,main,Design erasure estimator,0.646463370654533,0.9811575240943146,0.3346941534397816,0.15085346079834272,0.6854847409295628,1.2768303072590663,0
798,main,Post index leakage estimator,0.646463370654533,-0.03498826308142749,-0.6814516337359604,0.10292376092388601,-0.23671883449224407,0.16674230832938908,0
798,main,Oracle prospective estimator,0.646463370654533,0.5441128424837685,-0.10235052817076451,0.1318571936526271,0.28567274292461936,0.8025529420429176,1
799,main,Structured EHR estimator,0.6300246606629986,1.4513635581082163,0.8213388974452177,0.14325042031338367,1.1705927342939844,1.7321343819224482,0
799,main,Naive AI estimator,0.6300246606629986,0.11757847510420448,-0.5124461855587941,0.09547137412742362,-0.06954541818554581,0.30470236839395476,0
799,main,ISE causal estimator,0.6300246606629986,0.6506839717402177,0.02065931107721919,0.10516954227994897,0.44455166887151776,0.8568162746089177,1
799,main,Design erasure estimator,0.6300246606629986,0.9756299538758725,0.3456052932128739,0.11944924037202864,0.7415094427466964,1.2097504650050486,0
799,main,Post index leakage estimator,0.6300246606629986,0.1423444923823543,-0.48768016828064426,0.10301754217423023,-0.05956989027913695,0.34425887504384556,0
799,main,Oracle prospective estimator,0.6300246606629986,0.6280957774200152,-0.001928883242983348,0.10458895429571662,0.42310142700041065,0.8330901278396198,1
800,main,Structured EHR estimator,0.661861987047373,1.4063086057818286,0.7444466187344556,0.1336545980108078,1.1443455936806453,1.668271617883012,0
800,main,Naive AI estimator,0.661861987047373,-0.014832208971785398,-0.6766941960191584,0.09664407433796697,-0.20425459467420065,0.17459017673062988,0
800,main,ISE causal estimator,0.661861987047373,0.6411676635448215,-0.020694323502551515,0.11095220324086022,0.42370134519273545,0.8586339818969075,1
800,main,Design erasure estimator,0.661861987047373,0.9923180033963728,0.3304560163489998,0.12669586258846022,0.7439941127229908,1.2406418940697548,0
800,main,Post index leakage estimator,0.661861987047373,-0.008129210434238027,-0.669991197481611,0.10055367822993508,-0.20521441976491078,0.18895599889643472,0
800,main,Oracle prospective estimator,0.661861987047373,0.6305040057137616,-0.03135798133361134,0.1102642741554652,0.4143860283690498,0.8466219830584735,1
801,main,Structured EHR estimator,0.6384478872611308,1.5102095353868734,0.8717616481257426,0.14070757935990635,1.234422679841457,1.7859963909322898,0
801,main,Naive AI estimator,0.6384478872611308,0.3422792187308266,-0.29616866853030416,0.09552835335449188,0.15504364615602254,0.5295147913056307,0
801,main,ISE causal estimator,0.6384478872611308,0.8322708717719103,0.1938229845107795,0.10822977832373767,0.6201405062573845,1.0444012372864362,1
801,main,Design erasure estimator,0.6384478872611308,1.107867910276522,0.4694200230153913,0.11781399314177435,0.8769524837186444,1.3387833368343998,0
801,main,Post index leakage estimator,0.6384478872611308,0.3600227028138233,-0.27842518444730746,0.10341759414998049,0.15732421827986157,0.5627211873477851,0
801,main,Oracle prospective estimator,0.6384478872611308,0.81948348083345,0.18103559357231924,0.10638306415590637,0.6109726750878736,1.0279942865790266,1
802,main,Structured EHR estimator,0.617909768749457,1.4996229815538387,0.8817132128043816,0.1392148611277784,1.226761853743393,1.7724841093642842,0
802,main,Naive AI estimator,0.617909768749457,0.1323627940023239,-0.48554697474713315,0.09345554319538855,-0.05081007066063767,0.31553565866528543,0
802,main,ISE causal estimator,0.617909768749457,0.6449123059358073,0.02700253718635026,0.11187660422152534,0.4256341616616176,0.864190450209997,1
802,main,Design erasure estimator,0.617909768749457,1.017755352568735,0.39984558381927804,0.13073022155996353,0.7615241183112065,1.2739865868262636,0
802,main,Post index leakage estimator,0.617909768749457,0.20465223277342695,-0.4132575359760301,0.09794837296570795,0.012673421760639375,0.3966310437862145,0
802,main,Oracle prospective estimator,0.617909768749457,0.6401388663189262,0.022229097569469225,0.11145261580964985,0.42169173933201254,0.85858599330584,1
803,main,Structured EHR estimator,0.6344746878852339,1.3413116167480204,0.7068369288627865,0.14538940062780528,1.056348391517522,1.6262748419785187,0
803,main,Naive AI estimator,0.6344746878852339,-0.02532690503042566,-0.6598015929156595,0.09755126490631037,-0.21652738424679396,0.16587357418594267,0
803,main,ISE causal estimator,0.6344746878852339,0.4968680490619841,-0.13760663882324975,0.10922707208314449,0.2827829877790209,0.7109531103449473,1
803,main,Design erasure estimator,0.6344746878852339,0.8944909639909285,0.26001627610569467,0.1257340526240478,0.6480522208477948,1.1409297071340623,0
803,main,Post index leakage estimator,0.6344746878852339,0.03150300917061465,-0.6029716787146192,0.10384019827007974,-0.17202377943874164,0.23502979777997096,0
803,main,Oracle prospective estimator,0.6344746878852339,0.4934579538021672,-0.14101673408306664,0.10927256082747529,0.27928373458031563,0.7076321730240188,1
804,main,Structured EHR estimator,0.648632100670094,1.5227121202094742,0.8740800195393802,0.1569721759638333,1.215046655320361,1.8303775850985875,0
804,main,Naive AI estimator,0.648632100670094,0.10403103287862818,-0.5446010677914659,0.09520861033201088,-0.08257784337211314,0.2906399091293695,0
804,main,ISE causal estimator,0.648632100670094,0.5938111722801391,-0.05482092838995489,0.11465092089795638,0.36909536732014464,0.8185269772401336,1
804,main,Design erasure estimator,0.648632100670094,1.079917796601587,0.4312856959314929,0.12990321665289467,0.8253074919619134,1.3345281012412604,0
804,main,Post index leakage estimator,0.648632100670094,0.15749371245331037,-0.4911383882167837,0.10100591172274216,-0.04047787452326426,0.35546529942988503,0
804,main,Oracle prospective estimator,0.648632100670094,0.5679439628654976,-0.08068813780459638,0.11478462158943026,0.34296610455021437,0.7929218211807809,1
805,main,Structured EHR estimator,0.6405569885538087,1.4211235061218728,0.780566517568064,0.1372801232271352,1.1520544645966877,1.6901925476470578,0
805,main,Naive AI estimator,0.6405569885538087,0.08586355839177609,-0.5546934301620327,0.09352490083122433,-0.0974452472374236,0.2691723640209758,0
805,main,ISE causal estimator,0.6405569885538087,0.6131433440852162,-0.027413644468592513,0.11849355314740777,0.380895979916297,0.8453907082541354,1
805,main,Design erasure estimator,0.6405569885538087,1.1694920793227068,0.5289350907688981,0.13350544388412347,0.9078214093098248,1.4311627493355887,0
805,main,Post index leakage estimator,0.6405569885538087,0.11261566613547024,-0.5279413224183385,0.09702237116546863,-0.07754818134884829,0.3027795136197888,0
805,main,Oracle prospective estimator,0.6405569885538087,0.6076511462396625,-0.03290584231414617,0.11950106222612895,0.3734290642764498,0.8418732282028754,1
806,main,Structured EHR estimator,0.6380003499250134,1.169668583902221,0.5316682339772075,0.14893850182900853,0.8777491203173642,1.4615880474870777,0
806,main,Naive AI estimator,0.6380003499250134,0.05644865187962708,-0.5815516980453863,0.09956706997833022,-0.13870280527790013,0.2516001090371543,0
806,main,ISE causal estimator,0.6380003499250134,0.6200272188620416,-0.017973131062971826,0.11445605359442199,0.3956933538169745,0.8443610839071087,1
806,main,Design erasure estimator,0.6380003499250134,1.0225897690861914,0.38458941916117795,0.14080353646541588,0.7466148376139763,1.2985647005584064,0
806,main,Post index leakage estimator,0.6380003499250134,0.022701343877968596,-0.6152990060470448,0.10517674992637914,-0.1834450859777345,0.2288477737336717,0
806,main,Oracle prospective estimator,0.6380003499250134,0.5941264425483758,-0.043873907376637655,0.1145131583668716,0.36968065214930745,0.8185722329474441,1
807,main,Structured EHR estimator,0.6280858636730048,1.2990529453611654,0.6709670816881607,0.15146601358306735,1.0021795587383535,1.5959263319839774,0
807,main,Naive AI estimator,0.6280858636730048,-0.062412347909262124,-0.6904982115822669,0.09174857179415503,-0.242239548625806,0.11741485280728176,0
807,main,ISE causal estimator,0.6280858636730048,0.5593816837764629,-0.06870417989654187,0.11890406856478808,0.32632970938947825,0.7924336581634476,1
807,main,Design erasure estimator,0.6280858636730048,0.8562117898010767,0.22812592612807192,0.12713861915163566,0.6070200962638708,1.1054034833382826,1
807,main,Post index leakage estimator,0.6280858636730048,-0.056919052437014964,-0.6850049161100198,0.0942476994012466,-0.2416445432634583,0.12780643838942835,0
807,main,Oracle prospective estimator,0.6280858636730048,0.5402816241765025,-0.08780423949650229,0.1162077336370987,0.31251446624778906,0.768048782105216,1
808,main,Structured EHR estimator,0.6468235658623512,1.2567134034744327,0.6098898376120815,0.14136434739173404,0.979639282586634,1.5337875243622314,0
808,main,Naive AI estimator,0.6468235658623512,0.03320969898395851,-0.6136138668783927,0.09291330391786204,-0.14890037669505107,0.2153197746629681,0
808,main,ISE causal estimator,0.6468235658623512,0.677256377758608,0.030432811896256795,0.11555214911895709,0.4507741654854521,0.9037385900317639,1
808,main,Design erasure estimator,0.6468235658623512,1.0427778690639207,0.39595430320156944,0.12288230437197273,0.8019285524948541,1.2836271856329873,0
808,main,Post index leakage estimator,0.6468235658623512,-0.01809384352559107,-0.6649174093879423,0.0965671092594489,-0.20736537767411092,0.17117769062292879,0
808,main,Oracle prospective estimator,0.6468235658623512,0.6753992266817004,0.028575660819349147,0.11427483552075492,0.45142054906102075,0.89937790430238,1
809,main,Structured EHR estimator,0.6547742405605699,1.595167700034373,0.940393459473803,0.14057906814004079,1.319632726479893,1.8707026735888528,0
809,main,Naive AI estimator,0.6547742405605699,0.25319198634010476,-0.4015822542204651,0.09276907636107867,0.07136459667239056,0.4350193760078189,0
809,main,ISE causal estimator,0.6547742405605699,0.7313324439348338,0.07655820337426389,0.11089861840915217,0.5139711518528955,0.948693736016772,1
809,main,Design erasure estimator,0.6547742405605699,1.2139043282724205,0.5591300877118506,0.128759712627195,0.9615352915231183,1.4662733650217226,0
809,main,Post index leakage estimator,0.6547742405605699,0.3202599624507691,-0.3345142781098008,0.0992862624674243,0.1256588880146175,0.5148610368869206,0
809,main,Oracle prospective estimator,0.6547742405605699,0.7056689192601717,0.05089467869960185,0.11196096127046708,0.48622543517005623,0.9251124033502872,1
810,main,Structured EHR estimator,0.6479606462178038,1.1795605179239912,0.5315998717061874,0.1353702254257393,0.9142348760895422,1.4448861597584401,0
810,main,Naive AI estimator,0.6479606462178038,0.06315553901170386,-0.5848051072060999,0.08763055017642046,-0.10860033933408024,0.23491141735748794,0
810,main,ISE causal estimator,0.6479606462178038,0.5486806643347466,-0.0992799818830572,0.10651340831812223,0.33991438403122703,0.7574469446382661,1
810,main,Design erasure estimator,0.6479606462178038,0.8432783855067743,0.19531773928897045,0.12099270727944031,0.6061326792390712,1.0804240917744772,1
810,main,Post index leakage estimator,0.6479606462178038,0.06404804056045434,-0.5839126056573495,0.09549201495529089,-0.1231163087519158,0.25121238987282446,0
810,main,Oracle prospective estimator,0.6479606462178038,0.544061006724872,-0.1038996394929318,0.1071899514213186,0.33396870193908756,0.7541533115106565,1
811,main,Structured EHR estimator,0.6789435182236481,1.4062194009517437,0.7272758827280956,0.13189255377102832,1.147709995560528,1.6647288063429593,0
811,main,Naive AI estimator,0.6789435182236481,0.11900629413024098,-0.5599372240934071,0.089136238764161,-0.055700733847514575,0.29371332210799656,0
811,main,ISE causal estimator,0.6789435182236481,0.6499317020047661,-0.029011816218881936,0.10872838297898735,0.4368240713659509,0.8630393326435813,1
811,main,Design erasure estimator,0.6789435182236481,0.979740707305334,0.30079718908168596,0.11925305217482947,0.7460047250426682,1.2134766895679998,0
811,main,Post index leakage estimator,0.6789435182236481,0.1743960828834109,-0.5045474353402372,0.09287416535801118,-0.00763728121829102,0.3564294469851128,0
811,main,Oracle prospective estimator,0.6789435182236481,0.6299768320885106,-0.04896668613513744,0.10712742244551417,0.42000708409530285,0.8399465800817184,1
812,main,Structured EHR estimator,0.6430740584629181,1.588367357769909,0.9452932993069908,0.13225917368581858,1.3291393773457045,1.8475953381941133,0
812,main,Naive AI estimator,0.6430740584629181,0.27703522183781004,-0.36603883662510805,0.08886819211733657,0.10285356528783038,0.4512168783877897,0
812,main,ISE causal estimator,0.6430740584629181,0.766410382286496,0.12333632382357795,0.1078697096914941,0.5549857512911676,0.9778350132818245,1
812,main,Design erasure estimator,0.6430740584629181,1.2452553384404708,0.6021812799775527,0.11274723155130026,1.0242707645999223,1.4662399122810192,0
812,main,Post index leakage estimator,0.6430740584629181,0.30717420658140376,-0.33589985188151433,0.09400277362106643,0.12292877028411356,0.491419642878694,0
812,main,Oracle prospective estimator,0.6430740584629181,0.7488231677063001,0.10574910924338199,0.10794201718630153,0.5372568140211491,0.9603895213914511,1
813,main,Structured EHR estimator,0.6472529387596745,1.5102739128832219,0.8630209741235474,0.15416895883617648,1.208102753564316,1.8124450722021277,0
813,main,Naive AI estimator,0.6472529387596745,0.15368490346318717,-0.4935680352964873,0.0963359098975614,-0.03513347993603316,0.3425032868624075,0
813,main,ISE causal estimator,0.6472529387596745,0.5778367334876037,-0.06941620527207082,0.11610482371656165,0.3502712790031428,0.8054021879720645,1
813,main,Design erasure estimator,0.6472529387596745,1.1417349447605423,0.4944820060008678,0.1401841479981666,0.8669740146841357,1.416495874836949,0
813,main,Post index leakage estimator,0.6472529387596745,0.23458935511719609,-0.4126635836424784,0.10362926526241466,0.03147599520286337,0.4377027150315288,0
813,main,Oracle prospective estimator,0.6472529387596745,0.5657261513806573,-0.0815267873790172,0.11661701707722795,0.33715679790929054,0.794295504852024,1
814,main,Structured EHR estimator,0.6318387336697985,1.4614762952975238,0.8296375616277253,0.1357698313750571,1.1953674258024118,1.7275851647926357,0
814,main,Naive AI estimator,0.6318387336697985,-0.01050664103043225,-0.6423453747002307,0.09348557411349737,-0.1937383662928871,0.1727250842320226,0
814,main,ISE causal estimator,0.6318387336697985,0.6402090653584801,0.00837033168868162,0.11049607029631345,0.42363676757770574,0.8567813631392545,1
814,main,Design erasure estimator,0.6318387336697985,0.9378491255854857,0.30601039191568724,0.127968978716081,0.6870299273019669,1.1886683238690046,0
814,main,Post index leakage estimator,0.6318387336697985,-0.0015920388217194384,-0.6334307724915179,0.0986825493747044,-0.19500983559614005,0.19182575795270118,0
814,main,Oracle prospective estimator,0.6318387336697985,0.6283632067808615,-0.0034755268889369306,0.11047305518401475,0.41183601862019265,0.8448903949415305,1
815,main,Structured EHR estimator,0.6649124226380505,1.1454486740175411,0.48053625137949063,0.14324222565988495,0.8646939117241667,1.4262034363109155,0
815,main,Naive AI estimator,0.6649124226380505,0.06809232785079965,-0.5968200947872508,0.090307576359739,-0.1089105218142888,0.2450951775158881,0
815,main,ISE causal estimator,0.6649124226380505,0.45305235520236853,-0.21186006743568198,0.11428645204629317,0.2290509091916339,0.6770538012131031,1
815,main,Design erasure estimator,0.6649124226380505,0.7270831639944216,0.06217074135637113,0.1307449517490246,0.47082305856633344,0.9833432694225098,1
815,main,Post index leakage estimator,0.6649124226380505,0.13315416304462777,-0.5317582595934227,0.09447111136434184,-0.052009215229482236,0.3183175413187378,0
815,main,Oracle prospective estimator,0.6649124226380505,0.4172392409471991,-0.2476731816908514,0.11334049994099583,0.1950918610628473,0.639386620831551,0
816,main,Structured EHR estimator,0.6406605392774082,1.1262210355797126,0.48556049630230447,0.1472281143685537,0.8376539314173475,1.4147881397420778,0
816,main,Naive AI estimator,0.6406605392774082,0.02882555629214948,-0.6118349829852587,0.09648134891953497,-0.16027788759013906,0.217929000174438,0
816,main,ISE causal estimator,0.6406605392774082,0.4391262955188966,-0.2015342437585116,0.11430648045734162,0.215085593822507,0.6631669972152862,1
816,main,Design erasure estimator,0.6406605392774082,0.9428424574734462,0.302181918196038,0.14104827058547492,0.6663878471259154,1.219297067820977,0
816,main,Post index leakage estimator,0.6406605392774082,0.10003678944010846,-0.5406237498372997,0.10369502906999539,-0.10320546753708251,0.3032790464172994,0
816,main,Oracle prospective estimator,0.6406605392774082,0.44054483028165997,-0.2001157089957482,0.11380920100714034,0.2174787963076649,0.6636108642556551,1
817,main,Structured EHR estimator,0.6395989841238344,1.681125586941096,1.0415266028172616,0.13626932934730746,1.4140377014203733,1.9482134724618185,0
817,main,Naive AI estimator,0.6395989841238344,0.305563575904778,-0.3340354082190564,0.09258337276097509,0.12410016529326684,0.4870269865162892,0
817,main,ISE causal estimator,0.6395989841238344,0.7591934708943537,0.11959448677051931,0.11549452772621556,0.5328241965509712,0.9855627452377362,1
817,main,Design erasure estimator,0.6395989841238344,1.2113813594537939,0.5717823753299595,0.12238408988494522,0.9715085432793013,1.4512541756282866,0
817,main,Post index leakage estimator,0.6395989841238344,0.3738121938486804,-0.265786790275154,0.09722014483747535,0.18326070996722874,0.5643636777301321,0
817,main,Oracle prospective estimator,0.6395989841238344,0.7503868419907573,0.11078785786692291,0.11605540966229312,0.5229182390526628,0.9778554449288519,1
818,main,Structured EHR estimator,0.6452297166975314,1.1242083617506122,0.47897864505308085,0.14018832669498882,0.8494392414284342,1.3989774820727903,0
818,main,Naive AI estimator,0.6452297166975314,0.08520941300098749,-0.5600203036965439,0.09891688048709807,-0.10866767275372473,0.2790864987556997,0
818,main,ISE causal estimator,0.6452297166975314,0.6172586559304829,-0.027971060767048472,0.11515618384161042,0.3915525356009265,0.8429647762600393,1
818,main,Design erasure estimator,0.6452297166975314,0.926466108830875,0.2812363921333436,0.13580009530028966,0.6602979220423073,1.1926342956194427,0
818,main,Post index leakage estimator,0.6452297166975314,0.061086030586137256,-0.5841436861113941,0.10137049373333401,-0.1376001371311974,0.2597721983034719,0
818,main,Oracle prospective estimator,0.6452297166975314,0.6367714409129266,-0.008458275784604785,0.11476980543331254,0.411822622263634,0.8617202595622192,1
819,main,Structured EHR estimator,0.6583453853441378,1.6282268855676765,0.9698815002235387,0.14044981979559756,1.3529452387683052,1.9035085323670478,0
819,main,Naive AI estimator,0.6583453853441378,0.17179116444615564,-0.48655422089798217,0.10327532198430356,-0.030628466643079333,0.3742107955353906,0
819,main,ISE causal estimator,0.6583453853441378,0.916414448226484,0.2580690628823462,0.12410169199575458,0.673175131914805,1.159653764538163,0
819,main,Design erasure estimator,0.6583453853441378,1.3968594171123616,0.7385140317682238,0.14879355229088878,1.1052240546222196,1.6884947796025036,0
819,main,Post index leakage estimator,0.6583453853441378,0.21514947679446683,-0.44319590854967095,0.10761497064192722,0.004224134336289487,0.4260748192526442,0
819,main,Oracle prospective estimator,0.6583453853441378,0.8981213679382879,0.23977598259415012,0.12282508647093242,0.6573841984552604,1.1388585374213154,1
820,main,Structured EHR estimator,0.62471970071905,1.1686186919563784,0.5438989912373283,0.1371989574175114,0.899708735418056,1.4375286484947007,0
820,main,Naive AI estimator,0.62471970071905,0.1373043795282859,-0.48741532119076414,0.08885293366718855,-0.03684737045940367,0.31145612951597546,0
820,main,ISE causal estimator,0.62471970071905,0.6475761490135138,0.02285644829446376,0.1101595466850873,0.43166343751074265,0.8634888605162849,1
820,main,Design erasure estimator,0.62471970071905,1.0046917901093366,0.3799720893902866,0.12284464307208878,0.7639162896880426,1.2454672905306305,0
820,main,Post index leakage estimator,0.62471970071905,0.1210898669944688,-0.5036298337245813,0.09426000161073275,-0.0636597361625674,0.30583947015150503,0
820,main,Oracle prospective estimator,0.62471970071905,0.6260414203542218,0.001321719635171803,0.11111113085081635,0.40826360388662175,0.8438192368218219,1
821,main,Structured EHR estimator,0.6291407852718559,1.2908842940310719,0.661743508759216,0.13867121901108634,1.0190887047693427,1.562679883292801,0
821,main,Naive AI estimator,0.6291407852718559,0.13117048548087812,-0.4979702997909778,0.09500241720208985,-0.05503425223521799,0.3173752231969742,0
821,main,ISE causal estimator,0.6291407852718559,0.6115874826682964,-0.017553302603559473,0.10768203256817009,0.40053069883468306,0.8226442665019098,1
821,main,Design erasure estimator,0.6291407852718559,0.920621077926341,0.29148029265448505,0.12750553491445255,0.6707102294940139,1.170531926358668,0
821,main,Post index leakage estimator,0.6291407852718559,0.1298053869084143,-0.4993353983634416,0.10234909131350665,-0.07079883206605872,0.33040960588288737,0
821,main,Oracle prospective estimator,0.6291407852718559,0.5999711569322991,-0.02916962833955683,0.10669625058180066,0.3908465057919698,0.8090958080726284,1
822,main,Structured EHR estimator,0.6476457302214654,1.572849292914416,0.9252035626929506,0.14453857748038082,1.2895536810528696,1.8561449047759624,0
822,main,Naive AI estimator,0.6476457302214654,0.2010686967684322,-0.44657703345303323,0.08602292536424137,0.03246376305451912,0.36967363048234525,0
822,main,ISE causal estimator,0.6476457302214654,0.7998609900095417,0.15221525978807626,0.10073311319887551,0.6024240881397457,0.9972978918793377,1
822,main,Design erasure estimator,0.6476457302214654,1.229379765436647,0.5817340352151815,0.12172049126836319,0.9908076025506551,1.4679519283226388,0
822,main,Post index leakage estimator,0.6476457302214654,0.17512941316690075,-0.47251631705456465,0.09453482218015863,-0.010158838306210144,0.3604176646400117,0
822,main,Oracle prospective estimator,0.6476457302214654,0.7904048457950941,0.14275911557362864,0.10213730198740999,0.5902157338997704,0.9905939576904177,1
823,main,Structured EHR estimator,0.6432196337976984,1.3814189773669947,0.7381993435692963,0.13446247627846641,1.1178725238612006,1.6449654308727888,0
823,main,Naive AI estimator,0.6432196337976984,-0.04648595643723717,-0.6897055902349356,0.08675413554947319,-0.2165240621142046,0.12355214923973028,0
823,main,ISE causal estimator,0.6432196337976984,0.5687413223037728,-0.07447831149392559,0.10553539200528304,0.3618919539734181,0.7755906906341276,1
823,main,Design erasure estimator,0.6432196337976984,0.8898987460745686,0.24667911227687023,0.13030650358481863,0.6344979990483242,1.1452994931008131,1
823,main,Post index leakage estimator,0.6432196337976984,-0.02851575814995918,-0.6717353919476576,0.09174162899354832,-0.2083293509773139,0.15129783467739552,0
823,main,Oracle prospective estimator,0.6432196337976984,0.5581044560876556,-0.08511517771004284,0.10491902159142878,0.35246317376845515,0.763745738406856,1
824,main,Structured EHR estimator,0.6472021875526899,1.2385683894849167,0.5913662019322268,0.14217060244592286,0.9599140086909079,1.5172227702789254,0
824,main,Naive AI estimator,0.6472021875526899,0.03987880480241515,-0.6073233827502748,0.0912845965868831,-0.1390390045078757,0.218796614112706,0
824,main,ISE causal estimator,0.6472021875526899,0.5362105774276889,-0.11099161012500103,0.11357062648306432,0.3136121495208828,0.7588090053344949,1
824,main,Design erasure estimator,0.6472021875526899,0.8403569377444895,0.19315475019179962,0.12850019167402213,0.5884965620634062,1.0922173134255728,1
824,main,Post index leakage estimator,0.6472021875526899,0.10924407956421209,-0.5379581079884778,0.09496476561236995,-0.07688686103603301,0.29537502016445716,0
824,main,Oracle prospective estimator,0.6472021875526899,0.5248358901780453,-0.12236629737464455,0.1141086020752123,0.3011830301106292,0.7484887502454615,1
825,main,Structured EHR estimator,0.6455782253279778,1.3453852769114512,0.6998070515834733,0.131647066110701,1.0873570273344773,1.603413526488425,0
825,main,Naive AI estimator,0.6455782253279778,0.16120677810456085,-0.48437144722341696,0.09289754617176021,-0.020872412392089174,0.34328596860121086,0
825,main,ISE causal estimator,0.6455782253279778,0.6594268576459134,0.013848632317935539,0.1110229592738985,0.4418218574690723,0.8770318578227544,1
825,main,Design erasure estimator,0.6455782253279778,1.0042069685007151,0.3586287431727373,0.12959769494505818,0.7501954864084011,1.2582184505930292,0
825,main,Post index leakage estimator,0.6455782253279778,0.19178883003043554,-0.45378939529754225,0.09611599756226655,0.003401474808393118,0.380176185252478,0
825,main,Oracle prospective estimator,0.6455782253279778,0.6248422203890657,-0.020736004938912145,0.1098239176123269,0.40958734186890494,0.8400970989092265,1
826,main,Structured EHR estimator,0.636425403445056,1.5121763202965306,0.8757509168514745,0.1412717140515946,1.2352837607554052,1.789068879837656,0
826,main,Naive AI estimator,0.636425403445056,0.09656949964540072,-0.5398559037996553,0.09227683156742919,-0.0842930902267605,0.27743208951756193,0
826,main,ISE causal estimator,0.636425403445056,0.6447275965494591,0.008302193104403055,0.11694017754690378,0.4155248485575277,0.8739303445413905,1
826,main,Design erasure estimator,0.636425403445056,0.9579053827524775,0.32147997930742145,0.12292297327720096,0.7169763551291636,1.1988344103757913,0
826,main,Post index leakage estimator,0.636425403445056,0.13653738693680428,-0.49988801650825176,0.09942318414440754,-0.05833205398623448,0.33140682785984305,0
826,main,Oracle prospective estimator,0.636425403445056,0.6291219953384387,-0.007303408106617337,0.11749417451662858,0.3988334132858467,0.8594105773910308,1
827,main,Structured EHR estimator,0.6584079185484442,1.4964121892983586,0.8380042707499145,0.12380954234375434,1.2537454863046,1.7390788922921172,0
827,main,Naive AI estimator,0.6584079185484442,0.23206549699863682,-0.42634242154980734,0.10238731988608918,0.03138635002190204,0.4327446439753716,0
827,main,ISE causal estimator,0.6584079185484442,0.8940229310010548,0.23561501245261063,0.11000593852677287,0.6784112914885799,1.1096345705135295,0
827,main,Design erasure estimator,0.6584079185484442,1.152558420893192,0.4941505023447479,0.13054714878347676,0.8966860092775777,1.4084308325088064,0
827,main,Post index leakage estimator,0.6584079185484442,0.2541951592445604,-0.4042127593038838,0.1042688264201129,0.04982825946113911,0.45856205902798164,0
827,main,Oracle prospective estimator,0.6584079185484442,0.879635599740083,0.22122768119163883,0.1093982409437203,0.6652150474903912,1.0940561519897747,0
828,main,Structured EHR estimator,0.6394020924812244,1.4579814070917547,0.8185793146105304,0.13426177446318321,1.1948283291439157,1.7211344850395938,0
828,main,Naive AI estimator,0.6394020924812244,0.11268655568817995,-0.5267155367930444,0.09335697148234345,-0.0702931084172132,0.2956662197935731,0
828,main,ISE causal estimator,0.6394020924812244,0.6996132333864047,0.060211140905180316,0.10698005699105426,0.48993232168393835,0.909294145088871,1
828,main,Design erasure estimator,0.6394020924812244,1.1123522663362069,0.4729501738549825,0.12686564116919027,0.8636956096445939,1.3610089230278197,0
828,main,Post index leakage estimator,0.6394020924812244,0.12349958505517943,-0.5159025074260449,0.10464584869463413,-0.08160627838630345,0.3286054484966623,0
828,main,Oracle prospective estimator,0.6394020924812244,0.6902455601391506,0.050843467657926245,0.10552242177490828,0.4834216134603304,0.8970695068179708,1
829,main,Structured EHR estimator,0.6387662488700848,1.3989329602290188,0.760166711358934,0.13629504340741377,1.1317946751504877,1.66607124530755,0
829,main,Naive AI estimator,0.6387662488700848,0.1304600705377334,-0.5083061783323515,0.10826799367778962,-0.08174519707073427,0.34266533814620104,0
829,main,ISE causal estimator,0.6387662488700848,0.6322196674316674,-0.006546581438417465,0.12214225620217549,0.3928208452754034,0.8716184895879313,1
829,main,Design erasure estimator,0.6387662488700848,1.056756550840916,0.4179903019708312,0.12663436082879664,0.8085532036164746,1.3049598980653574,0
829,main,Post index leakage estimator,0.6387662488700848,0.17026783822596966,-0.4684984106441151,0.11082106524290214,-0.04694144965011851,0.38747712610205787,0
829,main,Oracle prospective estimator,0.6387662488700848,0.6196293359278974,-0.019136912942187445,0.12051394760495356,0.3834219986221884,0.8558366732336063,1
830,main,Structured EHR estimator,0.6784104847322663,1.3520732983790118,0.6736628136467455,0.13669338701537373,1.0841542598288794,1.6199923369291442,0
830,main,Naive AI estimator,0.6784104847322663,0.2872897769878538,-0.3911207077444125,0.09887934148619452,0.09348626767491253,0.48109328630079506,0
830,main,ISE causal estimator,0.6784104847322663,0.7569225322598263,0.07851204752756002,0.10904401104905087,0.5431962706036866,0.970648793915966,1
830,main,Design erasure estimator,0.6784104847322663,1.106418990495148,0.42800850576288174,0.12117620099122815,0.8689136365523409,1.3439243444379552,0
830,main,Post index leakage estimator,0.6784104847322663,0.2872344198976281,-0.3911760648346382,0.10638133655185497,0.07872700025599236,0.4957418395392639,0
830,main,Oracle prospective estimator,0.6784104847322663,0.7398867975897454,0.06147631285747912,0.10769974967733945,0.52879528822216,0.9509783069573308,1
831,main,Structured EHR estimator,0.6435092355462494,1.3202038849894895,0.6766946494432401,0.1468469079848668,1.0323839453391506,1.6080238246398284,0
831,main,Naive AI estimator,0.6435092355462494,0.018208930190460316,-0.6253003053557891,0.10250784233057782,-0.1827064407774722,0.21912430115839285,0
831,main,ISE causal estimator,0.6435092355462494,0.49641662084712634,-0.14709261469912305,0.1203648762944177,0.2605014633100676,0.7323317783841851,1
831,main,Design erasure estimator,0.6435092355462494,1.0205640846903454,0.37705484914409604,0.14313382652673703,0.7400217846979409,1.30110638468275,0
831,main,Post index leakage estimator,0.6435092355462494,0.1284550113749658,-0.5150542241712837,0.11253171408271742,-0.09210714822716035,0.34901717097709195,0
831,main,Oracle prospective estimator,0.6435092355462494,0.5174968531830284,-0.126012382363221,0.12051112405871026,0.2812950500279563,0.7536986563381005,1
832,main,Structured EHR estimator,0.6411906953936263,1.59159405337999,0.9504033579863637,0.13339698301755396,1.3301359666655843,1.8530521400943956,0
832,main,Naive AI estimator,0.6411906953936263,0.08601695223391481,-0.5551737431597115,0.0914000334857855,-0.09312711339822477,0.2651610178660544,0
832,main,ISE causal estimator,0.6411906953936263,0.9161311539641006,0.27494045857047433,0.1141866455847173,0.6923253286180546,1.1399369793101466,0
832,main,Design erasure estimator,0.6411906953936263,1.2036736996085227,0.5624830042148964,0.12497988105671601,0.9587131327373593,1.448634266479686,0
832,main,Post index leakage estimator,0.6411906953936263,0.0903174942999375,-0.5508732010936888,0.09718662836115555,-0.10016829728792735,0.28080328588780235,0
832,main,Oracle prospective estimator,0.6411906953936263,0.90834401196527,0.26715331657164376,0.11441805646966126,0.684084621284734,1.132603402645806,0
833,main,Structured EHR estimator,0.6317063796091704,1.3343930928438261,0.7026867132346557,0.13097688516338893,1.0776783979235838,1.5911077877640685,0
833,main,Naive AI estimator,0.6317063796091704,0.048941296013948234,-0.5827650835952222,0.09525496784457067,-0.1377584409614103,0.23564103298930675,0
833,main,ISE causal estimator,0.6317063796091704,0.5577240697754517,-0.07398230983371867,0.12031495048019088,0.32190676683427766,0.7935413727166258,1
833,main,Design erasure estimator,0.6317063796091704,0.9175534499464619,0.2858470703372915,0.13286238938495673,0.6571431667519467,1.1779637331409771,0
833,main,Post index leakage estimator,0.6317063796091704,0.14174030103848143,-0.48996607857068897,0.10278845999013633,-0.05972508054218578,0.34320568261914863,0
833,main,Oracle prospective estimator,0.6317063796091704,0.5402022903137658,-0.09150408929540466,0.12144401346886372,0.3021720239147929,0.7782325567127386,1
834,main,Structured EHR estimator,0.6345266227274027,1.3276183271082092,0.6930917043808065,0.1349992106717757,1.0630198741915287,1.5922167800248896,0
834,main,Naive AI estimator,0.6345266227274027,0.08305150164192698,-0.5514751210854757,0.09976883906037017,-0.11249542291639852,0.2785984262002525,0
834,main,ISE causal estimator,0.6345266227274027,0.6635101638504086,0.02898354112300594,0.10845320339384637,0.4509418851984697,0.8760784425023476,1
834,main,Design erasure estimator,0.6345266227274027,0.9873631471124675,0.35283652438506485,0.1269292983682647,0.7385817223106688,1.2361445719142663,0
834,main,Post index leakage estimator,0.6345266227274027,0.07041890140922648,-0.5641077213181762,0.10513019957303765,-0.13563628975392733,0.27647409257238026,0
834,main,Oracle prospective estimator,0.6345266227274027,0.6365596280472471,0.0020330053198444054,0.1074913713136902,0.4258765402724143,0.8472427158220799,1
835,main,Structured EHR estimator,0.6624464233206783,1.5124314298236956,0.8499850065030173,0.14557433628310315,1.2271057307088133,1.7977571289385779,0
835,main,Naive AI estimator,0.6624464233206783,0.26778550254594397,-0.3946609207747343,0.09297539266661431,0.08555373291937993,0.450017272172508,0
835,main,ISE causal estimator,0.6624464233206783,0.7773080946265647,0.11486167130588643,0.10811785269082246,0.5653971033525527,0.9892190859005767,1
835,main,Design erasure estimator,0.6624464233206783,1.2090299849123745,0.5465835615916962,0.14032505294838535,0.9339928811335392,1.4840670886912097,0
835,main,Post index leakage estimator,0.6624464233206783,0.316899813161565,-0.34554661015911325,0.10314427245167684,0.11473703915627839,0.5190625871668516,0
835,main,Oracle prospective estimator,0.6624464233206783,0.7572865765857995,0.09484015326512119,0.10746948493993101,0.5466463861035347,0.9679267670680642,1
836,main,Structured EHR estimator,0.6561866470345536,1.4417510602705355,0.7855644132359818,0.1303120775712869,1.186339388230813,1.6971627323102578,0
836,main,Naive AI estimator,0.6561866470345536,0.20721268153480726,-0.4489739654997464,0.0913862927032074,0.028095547836520768,0.38632981523309373,0
836,main,ISE causal estimator,0.6561866470345536,0.828369343442906,0.17218269640835238,0.10183827694743794,0.6287663206259276,1.0279723662598843,1
836,main,Design erasure estimator,0.6561866470345536,1.1095508332843331,0.4533641862497795,0.12246005141305938,0.8695291325147367,1.3495725340539295,0
836,main,Post index leakage estimator,0.6561866470345536,0.17778247335331998,-0.47840417368123367,0.09390423094911879,-0.006269819306952834,0.36183476601359277,0
836,main,Oracle prospective estimator,0.6561866470345536,0.8270349367577933,0.17084828972323962,0.10124250849655811,0.6285996201045394,1.0254702534110471,1
837,main,Structured EHR estimator,0.632137276503475,1.3017003436247372,0.6695630671212622,0.14176820615292707,1.023834659565,1.5795660276844743,0
837,main,Naive AI estimator,0.632137276503475,0.08669262988653875,-0.5454446466169363,0.08731254362197882,-0.08443995561253972,0.2578252153856172,0
837,main,ISE causal estimator,0.632137276503475,0.6317884640314374,-0.00034881247203755184,0.11060384013443254,0.41500493736794963,0.8485719906949252,1
837,main,Design erasure estimator,0.632137276503475,1.0186700918878349,0.3865328153843599,0.11967431900025721,0.7841084266473307,1.253231757128339,0
837,main,Post index leakage estimator,0.632137276503475,0.07349544564628192,-0.558641830857193,0.09077092634976557,-0.10441556999925859,0.2514064612918224,0
837,main,Oracle prospective estimator,0.632137276503475,0.6351344852031079,0.002997208699632936,0.11081085676027486,0.4179452059529692,0.8523237644532466,1
838,main,Structured EHR estimator,0.6791391311741475,1.317251307848663,0.6381121766745155,0.14480944738472765,1.0334247909745968,1.601077824722729,0
838,main,Naive AI estimator,0.6791391311741475,-0.00618092300217967,-0.6853200541763271,0.10273997475840975,-0.2075512735286628,0.19518942752430343,0
838,main,ISE causal estimator,0.6791391311741475,0.5108612899063701,-0.16827784126777734,0.11694298900122992,0.2816530314639595,0.7400695483487808,1
838,main,Design erasure estimator,0.6791391311741475,0.8502504581859476,0.1711113270118001,0.13162365245111707,0.5922680993817582,1.108232816990137,1
838,main,Post index leakage estimator,0.6791391311741475,0.043534213310560184,-0.6356049178635873,0.1040328952449306,-0.1603702613695038,0.24743868799062416,0
838,main,Oracle prospective estimator,0.6791391311741475,0.5018170188810072,-0.17732211229314032,0.11789792567289475,0.2707370845621334,0.7328969531998809,1
839,main,Structured EHR estimator,0.6647098009568907,1.3280854162950912,0.6633756153382006,0.15046278801712948,1.0331783517815174,1.622992480808665,0
839,main,Naive AI estimator,0.6647098009568907,0.06107888015746597,-0.6036309207994247,0.10520561539099037,-0.14512412600887514,0.2672818863238071,0
839,main,ISE causal estimator,0.6647098009568907,0.5502115439199522,-0.1144982570369385,0.12294365755657102,0.30924197510907303,0.7911811127308314,1
839,main,Design erasure estimator,0.6647098009568907,0.9954073044172888,0.33069750346039806,0.13458484707256502,0.7316210041550613,1.2591936046795162,0
839,main,Post index leakage estimator,0.6647098009568907,0.10549930221035002,-0.5592104987465407,0.11149006914066961,-0.11302123330536241,0.32401983772606247,0
839,main,Oracle prospective estimator,0.6647098009568907,0.5549346935123061,-0.10977510744458463,0.1221177177959091,0.31558396663232424,0.7942854203922879,1
840,main,Structured EHR estimator,0.6282628305872713,1.339949471061242,0.7116866404739708,0.13979853755780242,1.0659443374479494,1.6139546046745348,0
840,main,Naive AI estimator,0.6282628305872713,-0.04017827643713403,-0.6684411070244053,0.08797672197432123,-0.21261265150680364,0.13225609863253557,0
840,main,ISE causal estimator,0.6282628305872713,0.506167053366706,-0.1220957772205653,0.1096188737490185,0.2913140608186297,0.7210200459147822,1
840,main,Design erasure estimator,0.6282628305872713,0.9214946462512995,0.29323181566402823,0.12174184838596991,0.6828806234147985,1.1601086690878004,0
840,main,Post index leakage estimator,0.6282628305872713,0.009052393078789394,-0.6192104375084819,0.09542296356512996,-0.17797661550886532,0.19608140166644408,0
840,main,Oracle prospective estimator,0.6282628305872713,0.5014183221915879,-0.1268445083956834,0.10890379061505784,0.28796689258607455,0.7148697517971012,1
841,main,Structured EHR estimator,0.6432702340270205,1.5927964761078854,0.9495262420808649,0.13650320670356658,1.325250190968895,1.860342761246876,0
841,main,Naive AI estimator,0.6432702340270205,0.16863617378851256,-0.47463406023850796,0.08898384597524397,-0.005772164322965623,0.34304451189999075,0
841,main,ISE causal estimator,0.6432702340270205,0.6660621786964709,0.022791944669450337,0.10538861144530319,0.4595005002636766,0.8726238571292652,1
841,main,Design erasure estimator,0.6432702340270205,1.0883013429048793,0.4450311088778588,0.12164054390035957,0.8498858768601746,1.326716808949584,0
841,main,Post index leakage estimator,0.6432702340270205,0.2266097375193874,-0.41666049650763315,0.09123113308607483,0.04779671667068072,0.40542275836809405,0
841,main,Oracle prospective estimator,0.6432702340270205,0.6884272345526733,0.045157000525652746,0.10449417402971728,0.48361865345442745,0.8932358156509191,1
842,main,Structured EHR estimator,0.6459499648379092,1.8478635385407038,1.2019135737027946,0.13690277686280347,1.579534095889609,2.1161929811917988,0
842,main,Naive AI estimator,0.6459499648379092,0.30895256343586025,-0.336997401402049,0.0902212675383419,0.13211887906071013,0.4857862478110104,0
842,main,ISE causal estimator,0.6459499648379092,0.9791503651232677,0.33320040028535847,0.10836554605300114,0.7667538948593855,1.19154683538715,0
842,main,Design erasure estimator,0.6459499648379092,1.3445876684247224,0.6986377035868132,0.12327776587435839,1.10296324731098,1.5862120895384648,0
842,main,Post index leakage estimator,0.6459499648379092,0.33129591101189027,-0.31465405382601896,0.09601181554922715,0.14311275253540506,0.5194790694883755,0
842,main,Oracle prospective estimator,0.6459499648379092,0.9726243969211812,0.32667443208327196,0.10845757616552142,0.7600475476367592,1.1852012462056032,0
843,main,Structured EHR estimator,0.6389880172534177,1.3650743263764322,0.7260863091230145,0.13487187221420777,1.100725456836585,1.6294231959162795,0
843,main,Naive AI estimator,0.6389880172534177,0.1928295867532975,-0.44615843050012016,0.08938591938688874,0.01763318475499559,0.3680259887515994,0
843,main,ISE causal estimator,0.6389880172534177,0.6698450695820113,0.030857052328593593,0.10004784556291642,0.4737512922786951,0.8659388468853275,1
843,main,Design erasure estimator,0.6389880172534177,0.9510472952744302,0.3120592780210125,0.11552114838608782,0.7246258444376981,1.1774687461111624,0
843,main,Post index leakage estimator,0.6389880172534177,0.20889241637813294,-0.43009560087528476,0.09454458772399084,0.023585024439110897,0.39419980831715495,0
843,main,Oracle prospective estimator,0.6389880172534177,0.6640038962900746,0.02501587903665692,0.09957958758244252,0.4688279046284873,0.8591798879516619,1
844,main,Structured EHR estimator,0.6279803138766052,1.5143650502312909,0.8863847363546856,0.13904716583214555,1.2418326052002855,1.7868974952622962,0
844,main,Naive AI estimator,0.6279803138766052,0.2326130719350368,-0.39536724194156847,0.09083160481582588,0.0545831264960181,0.4106430173740555,0
844,main,ISE causal estimator,0.6279803138766052,0.8113944341149311,0.18341412023832582,0.10807162682580237,0.5995740455363584,1.0232148226935038,1
844,main,Design erasure estimator,0.6279803138766052,1.0071648816276542,0.3791845677510489,0.1274429108099681,0.7573767764401167,1.2569529868151916,0
844,main,Post index leakage estimator,0.6279803138766052,0.2139814928889834,-0.41399882098762186,0.09440348615352905,0.028950660028066483,0.3990123257499003,0
844,main,Oracle prospective estimator,0.6279803138766052,0.7806408950599266,0.15266058118332138,0.10962296560522498,0.5657798824736857,0.9955019076461675,1
845,main,Structured EHR estimator,0.658102428400332,1.5379027751239378,0.8798003467236059,0.15079894321298962,1.2423368464264781,1.8334687038213975,0
845,main,Naive AI estimator,0.658102428400332,0.29707226127302583,-0.3610301671273061,0.10487685846483219,0.09151361868195473,0.5026309038640969,0
845,main,ISE causal estimator,0.658102428400332,0.7259596672767338,0.06785723887640183,0.11681093041085638,0.4970102436714553,0.9549090908820123,1
845,main,Design erasure estimator,0.658102428400332,0.9810707211854311,0.3229682927850992,0.13429400685733922,0.7178544677450462,1.244286974625816,0
845,main,Post index leakage estimator,0.658102428400332,0.32087598992731,-0.33722643847302197,0.10726187052504055,0.1106427236982305,0.5311092561563895,0
845,main,Oracle prospective estimator,0.658102428400332,0.6960283736520685,0.03792594525173654,0.11689853560415725,0.46690724386792026,0.9251495034362167,1
846,main,Structured EHR estimator,0.6388002119270896,1.211399292107377,0.5725990801802875,0.14898560294964988,0.9193875103260634,1.5034110738886908,0
846,main,Naive AI estimator,0.6388002119270896,0.06220872370274056,-0.576591488224349,0.09454606465586603,-0.12310156302275685,0.24751901042823796,0
846,main,ISE causal estimator,0.6388002119270896,0.5072434366833111,-0.1315567752437785,0.11677377485651043,0.27836683796455064,0.7361200354020715,1
846,main,Design erasure estimator,0.6388002119270896,0.8613220419565738,0.22252183002948422,0.13344942336401278,0.5997611721631088,1.1228829117500387,1
846,main,Post index leakage estimator,0.6388002119270896,0.11116380701134901,-0.5276364049157406,0.10147118110194561,-0.0877197079484644,0.3100473219711624,0
846,main,Oracle prospective estimator,0.6388002119270896,0.5009329053267391,-0.13786730660035051,0.11610285486619631,0.27337130978899427,0.7284945008644839,1
847,main,Structured EHR estimator,0.6418030713892876,1.3967172186541397,0.7549141472648521,0.14714215383930943,1.1083185971290932,1.6851158401791861,0
847,main,Naive AI estimator,0.6418030713892876,0.15727090343766992,-0.4845321679516177,0.09776916847651979,-0.03435666677630886,0.3488984736516487,0
847,main,ISE causal estimator,0.6418030713892876,0.5547101920421678,-0.08709287934711984,0.11088549793342434,0.33737461609265607,0.7720457679916795,1
847,main,Design erasure estimator,0.6418030713892876,0.9926951349045061,0.3508920635152185,0.1291833697159584,0.7394957302612277,1.2458945395477845,0
847,main,Post index leakage estimator,0.6418030713892876,0.18718032982187913,-0.45462274156740845,0.10458497873156145,-0.017806228491981296,0.3921668881357395,0
847,main,Oracle prospective estimator,0.6418030713892876,0.5350424491988816,-0.10676062219040605,0.10890697871727759,0.3215847709130175,0.7485001274847456,1
848,main,Structured EHR estimator,0.6602940813167366,1.5514711255822653,0.8911770442655287,0.14037976231742116,1.2763267914401197,1.8266154597244109,0
848,main,Naive AI estimator,0.6602940813167366,0.21824593202570733,-0.4420481492910293,0.10361209437228683,0.015166227056025161,0.4213256369953895,0
848,main,ISE causal estimator,0.6602940813167366,0.8188542100751565,0.15856012875841985,0.11374127694980922,0.5959213072535304,1.0417871128967826,1
848,main,Design erasure estimator,0.6602940813167366,1.1088752412195122,0.4485811599027756,0.13832314598297368,0.8377618750928838,1.3799886073461405,0
848,main,Post index leakage estimator,0.6602940813167366,0.23739853228227978,-0.4228955490344568,0.10975724404579791,0.02227433395251588,0.4525227306120437,0
848,main,Oracle prospective estimator,0.6602940813167366,0.8146174881146618,0.15432340679792522,0.11436330458505702,0.5904654111279501,1.0387695651013735,1
849,main,Structured EHR estimator,0.6567036690081988,1.1190618340908407,0.46235816508264194,0.1621991864591306,0.8011514286309447,1.4369722395507367,0
849,main,Naive AI estimator,0.6567036690081988,0.15188817830019635,-0.5048154907080025,0.09864188491781455,-0.04144991613872015,0.3452262727391129,0
849,main,ISE causal estimator,0.6567036690081988,0.5514775839955285,-0.10522608501267028,0.12077014767298117,0.3147680945564854,0.7881870734345715,1
849,main,Design erasure estimator,0.6567036690081988,0.7889594016212296,0.1322557326130308,0.12977922827450103,0.5345921142032075,1.0433266890392516,1
849,main,Post index leakage estimator,0.6567036690081988,0.14261471283859153,-0.5140889561696073,0.10397207035910527,-0.061170545065254794,0.3463999707424379,0
849,main,Oracle prospective estimator,0.6567036690081988,0.5267023947413376,-0.13000127426686114,0.1179752533305664,0.2954708982134275,0.7579338912692477,1
850,main,Structured EHR estimator,0.6523285342396608,1.3815586590117295,0.7292301247720687,0.14839830392986533,1.0906979833091934,1.6724193347142655,0
850,main,Naive AI estimator,0.6523285342396608,0.1035747381226696,-0.5487537961169912,0.09772837241741458,-0.08797287181546298,0.2951223480608022,0
850,main,ISE causal estimator,0.6523285342396608,0.506646135906823,-0.1456823983328378,0.11670340490724396,0.2779074622886248,0.735384809525021,1
850,main,Design erasure estimator,0.6523285342396608,0.8866492213363532,0.2343206870966924,0.13432848821560842,0.6233653844337607,1.1499330582389455,1
850,main,Post index leakage estimator,0.6523285342396608,0.13708022527646277,-0.515248308963198,0.10674176515902802,-0.07213363443523213,0.34629408498815767,0
850,main,Oracle prospective estimator,0.6523285342396608,0.5072885860461173,-0.1450399481935435,0.11575863039331331,0.28040167047522313,0.7341755016170114,1
851,main,Structured EHR estimator,0.6372672905123556,1.4078674999370389,0.7706002094246832,0.14012625320005356,1.133220043664934,1.6825149562091437,0
851,main,Naive AI estimator,0.6372672905123556,0.2796560952561136,-0.357611195256242,0.09618705632144624,0.09112946486607901,0.46818272564614827,0
851,main,ISE causal estimator,0.6372672905123556,0.6901789003446867,0.05291160983233101,0.10945763374535232,0.4756419382037961,0.9047158624855772,1
851,main,Design erasure estimator,0.6372672905123556,1.101191319639099,0.46392402912674335,0.12183920070074032,0.862386486265648,1.33999615301255,0
851,main,Post index leakage estimator,0.6372672905123556,0.330342670532945,-0.3069246199794106,0.1071462647535572,0.12033599161597294,0.5403493494499171,0
851,main,Oracle prospective estimator,0.6372672905123556,0.6818028441177149,0.04453555360535921,0.1084548726953941,0.4692312936347424,0.8943743946006872,1
852,main,Structured EHR estimator,0.6567866909542364,1.2728966960965769,0.6161100051423405,0.12964514184628484,1.0187922180778586,1.5270011741152951,0
852,main,Naive AI estimator,0.6567866909542364,0.25386984406185725,-0.4029168468923791,0.10073577540042392,0.056427724277026386,0.45131196384668815,0
852,main,ISE causal estimator,0.6567866909542364,0.7070478690937525,0.05026117813951614,0.110810090228578,0.4898600922457396,0.9242356459417653,1
852,main,Design erasure estimator,0.6567866909542364,1.1166407529625977,0.4598540620083613,0.12647675676628592,0.8687463097006773,1.364535196224518,0
852,main,Post index leakage estimator,0.6567866909542364,0.259425768687152,-0.39736092226708436,0.10797720124608577,0.04779045424482389,0.47106108312948014,0
852,main,Oracle prospective estimator,0.6567866909542364,0.6937313910170483,0.03694470006281192,0.11086964319299929,0.4764268903587697,0.911035891675327,1
853,main,Structured EHR estimator,0.64986429206247,1.3332694086510584,0.6834051165885884,0.14517704301705953,1.0487224043376218,1.617816412964495,0
853,main,Naive AI estimator,0.64986429206247,-0.09779314203521941,-0.7476574340976894,0.10628195817789134,-0.30610578006388645,0.1105194959934476,0
853,main,ISE causal estimator,0.64986429206247,0.5819280489711572,-0.06793624309131274,0.1205562068246957,0.34563788359475367,0.8182182143475608,1
853,main,Design erasure estimator,0.64986429206247,0.9292976770324668,0.2794333849699968,0.1311849397980366,0.672175195028315,1.1864201590366186,0
853,main,Post index leakage estimator,0.64986429206247,-0.0922662460253445,-0.7421305380878145,0.10914410918124595,-0.30618870002058657,0.12165620796989757,0
853,main,Oracle prospective estimator,0.64986429206247,0.5577038026688554,-0.09216048939361454,0.12081656767638688,0.3209033300231372,0.7945042753145737,1
854,main,Structured EHR estimator,0.6416764870873953,1.5313181905220368,0.8896417034346414,0.14985820310552442,1.2375961124352088,1.8250402686088647,0
854,main,Naive AI estimator,0.6416764870873953,0.06767028581430357,-0.5740062012730918,0.08579514944450449,-0.10048820709692524,0.23582877872553237,0
854,main,ISE causal estimator,0.6416764870873953,0.43487470801319733,-0.206801779074198,0.10618419654374492,0.2267536827874573,0.6429957332389373,1
854,main,Design erasure estimator,0.6416764870873953,0.9139647751244636,0.2722882880370683,0.12052917024498848,0.6777276014442862,1.150201948804641,0
854,main,Post index leakage estimator,0.6416764870873953,0.1407128490481042,-0.5009636380392911,0.09544712791013088,-0.04636352165575233,0.32778921975196074,0
854,main,Oracle prospective estimator,0.6416764870873953,0.412043618204311,-0.22963286888308432,0.10462904028470768,0.20697069924628397,0.617116537162338,0
855,main,Structured EHR estimator,0.6542681050248819,1.4354727036643962,0.7812045986395143,0.14142652756855442,1.1582767096300295,1.7126686976987628,0
855,main,Naive AI estimator,0.6542681050248819,0.17303017515582217,-0.48123792986905967,0.09518226630389569,-0.013527066799813386,0.3595874171114577,0
855,main,ISE causal estimator,0.6542681050248819,0.7336588675366715,0.07939076251178967,0.11066283968918762,0.5167597017458638,0.9505580333274792,1
855,main,Design erasure estimator,0.6542681050248819,1.0318743265805648,0.3776062215556829,0.11792216424615552,0.8007468846581,1.2630017685030297,0
855,main,Post index leakage estimator,0.6542681050248819,0.17670352408505388,-0.477564580939828,0.09684510188513305,-0.013112875609806895,0.36651992377991466,0
855,main,Oracle prospective estimator,0.6542681050248819,0.7324247706767979,0.07815666565191604,0.10886168014803824,0.519055877586643,0.9457936637669528,1
856,main,Structured EHR estimator,0.6695503977447511,1.5773398801707446,0.9077894824259934,0.13668571191813778,1.3094358848111944,1.8452438755302947,0
856,main,Naive AI estimator,0.6695503977447511,0.12792134063159305,-0.5416290571131581,0.09059455193055035,-0.04964398115228563,0.30548666241547173,0
856,main,ISE causal estimator,0.6695503977447511,0.7448301029445941,0.07527970519984295,0.1029582406290406,0.5430319513116745,0.9466282545775137,1
856,main,Design erasure estimator,0.6695503977447511,1.1276224073562364,0.4580720096114853,0.12002831365377059,0.8923669125948461,1.3628779021176267,0
856,main,Post index leakage estimator,0.6695503977447511,0.1283869772501575,-0.5411634204945936,0.09698642559967058,-0.06170641692519685,0.31848037142551183,0
856,main,Oracle prospective estimator,0.6695503977447511,0.7200106825284285,0.05046028478367737,0.1024783207548505,0.5191531738489215,0.9208681912079355,1
857,main,Structured EHR estimator,0.6504736026597145,1.6497943866465044,0.9993207839867898,0.12970053357774222,1.3955813408341295,1.9040074324588792,0
857,main,Naive AI estimator,0.6504736026597145,0.36317096394978576,-0.2873026387099288,0.09718919127861014,0.17268014904370987,0.5536617788558617,0
857,main,ISE causal estimator,0.6504736026597145,0.8736114446000062,0.22313784194029163,0.10539078479435042,0.6670455064030794,1.080177382796933,0
857,main,Design erasure estimator,0.6504736026597145,1.172282813973506,0.5218092113137914,0.11887298860780518,0.9392917563022078,1.405273871644804,0
857,main,Post index leakage estimator,0.6504736026597145,0.3832600861244254,-0.26721351653528913,0.10183558908505035,0.18366233151772673,0.5828578407311241,0
857,main,Oracle prospective estimator,0.6504736026597145,0.8620695217494004,0.2115959190896859,0.10590593523597615,0.6544938886868872,1.0696451548119137,0
858,main,Structured EHR estimator,0.6455156483181689,1.5019537237964697,0.8564380754783009,0.12883538701325242,1.249436365250495,1.7544710823424445,0
858,main,Naive AI estimator,0.6455156483181689,0.3331324189946369,-0.31238322932353196,0.09293863564987563,0.15097269312088069,0.5152921448683931,0
858,main,ISE causal estimator,0.6455156483181689,0.7947441507448558,0.14922850242668695,0.1072235201004561,0.5845860513479619,1.0049022501417497,1
858,main,Design erasure estimator,0.6455156483181689,1.2339349898233107,0.5884193415051419,0.11674727877549702,1.0051103234233365,1.462759656223285,0
858,main,Post index leakage estimator,0.6455156483181689,0.3619151964328499,-0.28360045188531896,0.09460645814556501,0.1764865384675425,0.5473438543981574,0
858,main,Oracle prospective estimator,0.6455156483181689,0.7810141255999298,0.1354984772817609,0.10693376325002635,0.5714239496298781,0.9906043015699815,1
859,main,Structured EHR estimator,0.6444039634489364,1.2605945662562772,0.6161906028073408,0.13495067729543406,0.9960912387572265,1.525097893755328,0
859,main,Naive AI estimator,0.6444039634489364,0.20609132826706858,-0.4383126351818678,0.09268551576466151,0.02442771736833202,0.38775493916580517,0
859,main,ISE causal estimator,0.6444039634489364,0.6549966646496688,0.010592701200732413,0.10303350978397868,0.45305098547307054,0.856942343826267,1
859,main,Design erasure estimator,0.6444039634489364,0.9385836207063638,0.29417965725742745,0.118909835480121,0.7055203431653266,1.1716468982474009,0
859,main,Post index leakage estimator,0.6444039634489364,0.2268840625388655,-0.41751990091007085,0.10071128250125409,0.029489948836407487,0.4242781762413235,0
859,main,Oracle prospective estimator,0.6444039634489364,0.6545677927240476,0.01016382927511128,0.1026712038068978,0.4533322332625279,0.8558033521855674,1
860,main,Structured EHR estimator,0.6291164214134869,1.3339433216950636,0.7048269002815767,0.15110262461274765,1.037782177454078,1.630104465936049,0
860,main,Naive AI estimator,0.6291164214134869,0.1012858918185851,-0.5278305295949017,0.09155046921132497,-0.07815302783561182,0.28072481147278205,0
860,main,ISE causal estimator,0.6291164214134869,0.5891466992913348,-0.03996972212215211,0.11626249374806785,0.3612722115451218,0.8170211870375478,1
860,main,Design erasure estimator,0.6291164214134869,1.0397067809278333,0.4105903595143464,0.13431943335792637,0.7764406915462976,1.302972870309369,0
860,main,Post index leakage estimator,0.6291164214134869,0.09363995773717912,-0.5354764636763077,0.0981789349421513,-0.09879075474943741,0.2860706702237956,0
860,main,Oracle prospective estimator,0.6291164214134869,0.5874542474463577,-0.041662173967129235,0.11563404246148255,0.36081152422185186,0.8140969706708634,1
861,main,Structured EHR estimator,0.6260416767113582,1.3046497973681026,0.6786081206567444,0.1398567405118191,1.0305305859649372,1.578769008771268,0
861,main,Naive AI estimator,0.6260416767113582,0.17876725617493686,-0.4472744205364214,0.08607105257662107,0.010067993124759561,0.3474665192251142,0
861,main,ISE causal estimator,0.6260416767113582,0.7002543198687571,0.07421264315739884,0.10796205982313409,0.4886486826154143,0.9118599571220999,1
861,main,Design erasure estimator,0.6260416767113582,1.0534983263697641,0.4274566496584059,0.11787633461791859,0.8224607105186437,1.2845359422208846,0
861,main,Post index leakage estimator,0.6260416767113582,0.18972536915568416,-0.4363163075556741,0.09203768893599068,0.009331498841142427,0.3701192394702259,0
861,main,Oracle prospective estimator,0.6260416767113582,0.6832110678138176,0.05716939110245933,0.10741621147318,0.4726752933263848,0.8937468423012503,1
862,main,Structured EHR estimator,0.6217938714537191,1.4180015810647812,0.7962077096110621,0.13364751945535905,1.1560524429322774,1.6799507191972851,0
862,main,Naive AI estimator,0.6217938714537191,0.11639214122334755,-0.5054017302303716,0.09806951196145987,-0.07582410222111378,0.3086083846678089,0
862,main,ISE causal estimator,0.6217938714537191,0.636140011183028,0.014346139729308871,0.1084237484298359,0.4236294642605496,0.8486505581055064,1
862,main,Design erasure estimator,0.6217938714537191,1.0203922468329096,0.3985983753791905,0.1197923333565867,0.7855992734539997,1.2551852202118197,0
862,main,Post index leakage estimator,0.6217938714537191,0.15412627183271083,-0.4676675996210083,0.10370495415272636,-0.049135438306632834,0.35738798197205446,0
862,main,Oracle prospective estimator,0.6217938714537191,0.6381251913135897,0.016331319859870574,0.10688003354061888,0.4286403255739767,0.8476100570532027,1
863,main,Structured EHR estimator,0.64057240393553,1.3368533265028126,0.6962809225672826,0.1362651337312957,1.069773664389473,1.6039329886161522,0
863,main,Naive AI estimator,0.64057240393553,0.024913676434501052,-0.615658727501029,0.09300481906007829,-0.15737576892325242,0.2072031217922545,0
863,main,ISE causal estimator,0.64057240393553,0.5867852977777418,-0.053787106157788256,0.10179201948770089,0.38727293958184805,0.7862976559736355,1
863,main,Design erasure estimator,0.64057240393553,0.9861136653732584,0.34554126143772834,0.12527084609516959,0.740582807026726,1.2316445237197908,0
863,main,Post index leakage estimator,0.64057240393553,0.03878757014678339,-0.6017848337887467,0.09824322448179115,-0.15376914983752726,0.23134429013109403,0
863,main,Oracle prospective estimator,0.64057240393553,0.6049501263640077,-0.035622277571522365,0.10182300120260021,0.40537704400691127,0.804523208721104,1
864,main,Structured EHR estimator,0.6487544809042061,1.4069622807263296,0.7582077998221235,0.12871387878854768,1.154683078300776,1.6592414831518831,0
864,main,Naive AI estimator,0.6487544809042061,0.2705839174663289,-0.37817056343787714,0.09194354526230344,0.09037456875221417,0.4507932661804437,0
864,main,ISE causal estimator,0.6487544809042061,0.6127426380865426,-0.03601184281766345,0.10443233995764582,0.4080552517695568,0.8174300244035284,1
864,main,Design erasure estimator,0.6487544809042061,0.9470533828969511,0.298298901992745,0.12353392306651095,0.7049268936865896,1.1891798721073126,0
864,main,Post index leakage estimator,0.6487544809042061,0.3220229549759014,-0.3267315259283047,0.09740204154983317,0.13111495353822836,0.5129309564135744,0
864,main,Oracle prospective estimator,0.6487544809042061,0.6094480649234619,-0.039306415980744136,0.1037564936681345,0.40608533733391833,0.8128107925130055,1
865,main,Structured EHR estimator,0.6593079302931434,1.4677870907255275,0.8084791604323841,0.1479079004744824,1.1778876057955419,1.7576865756555131,0
865,main,Naive AI estimator,0.6593079302931434,0.1179513007742346,-0.5413566295189087,0.10256888751498967,-0.08308371875514514,0.31898632030361435,0
865,main,ISE causal estimator,0.6593079302931434,0.6102973358732694,-0.04901059441987399,0.12566246408312026,0.3639989062703537,0.8565957654761851,1
865,main,Design erasure estimator,0.6593079302931434,1.033626856591847,0.37431892629870356,0.14225144143484802,0.7548140313795448,1.312439681804149,0
865,main,Post index leakage estimator,0.6593079302931434,0.18534996514202795,-0.47395796515111543,0.10907757838054724,-0.028442088483844635,0.39914201876790056,0
865,main,Oracle prospective estimator,0.6593079302931434,0.5928200927154414,-0.06648783757770194,0.12401172486432951,0.3497571119813556,0.8358830734495273,1
866,main,Structured EHR estimator,0.6615069822239387,1.171014285555428,0.5095073033314893,0.14806577873287938,0.8808053592389844,1.4612232118718715,0
866,main,Naive AI estimator,0.6615069822239387,0.11542963459280339,-0.5460773476311352,0.0926350382561946,-0.06613504038933801,0.29699430957494477,0
866,main,ISE causal estimator,0.6615069822239387,0.6205507794632777,-0.04095620276066092,0.11637511768173658,0.392455548807074,0.8486460101194815,1
866,main,Design erasure estimator,0.6615069822239387,1.0591138355653138,0.39760685334137513,0.13396985123663568,0.7965329271415078,1.3216947439891198,0
866,main,Post index leakage estimator,0.6615069822239387,0.12689055790447681,-0.5346164243194619,0.09746760179386156,-0.06414594161149184,0.31792705742044547,0
866,main,Oracle prospective estimator,0.6615069822239387,0.6263191364726396,-0.035187845751299074,0.11396104940051578,0.4029554796476287,0.8496827932976505,1
867,main,Structured EHR estimator,0.6282271601302643,1.3587651540288619,0.7305379938985976,0.13449093406216303,1.0951629232670224,1.6223673847907014,0
867,main,Naive AI estimator,0.6282271601302643,0.25313298192157097,-0.3750941782086933,0.0892204993334193,0.07826080322806914,0.42800516061507277,0
867,main,ISE causal estimator,0.6282271601302643,0.7852434906662258,0.15701633053596153,0.11281594371073775,0.5641242409931798,1.0063627403392719,1
867,main,Design erasure estimator,0.6282271601302643,1.241140818545657,0.6129136584153927,0.1231227407816656,0.9998202466135924,1.4824613904777215,0
867,main,Post index leakage estimator,0.6282271601302643,0.26150803112689336,-0.3667191290033709,0.09310781307509396,0.0790167174997092,0.44399934475407754,0
867,main,Oracle prospective estimator,0.6282271601302643,0.7822390070530875,0.15401184692282321,0.11231605568800526,0.5620995379045972,1.0023784762015777,1
868,main,Structured EHR estimator,0.6485327768589383,1.2740570465792265,0.6255242697202882,0.1513571952925425,0.9773969438058432,1.5707171493526098,0
868,main,Naive AI estimator,0.6485327768589383,-0.1914569940258992,-0.8399897708848375,0.1001727333856618,-0.38779555146179634,0.00488156340999793,0
868,main,ISE causal estimator,0.6485327768589383,0.4033850036509706,-0.2451477732079677,0.11848867344659383,0.17114720369564668,0.6356228036062945,0
868,main,Design erasure estimator,0.6485327768589383,0.843984680935644,0.19545190407670576,0.12823467622202084,0.5926447155404833,1.0953246463308048,1
868,main,Post index leakage estimator,0.6485327768589383,-0.13735450944667407,-0.7858872863056123,0.10714929864252663,-0.34736713478602627,0.07265811589267812,0
868,main,Oracle prospective estimator,0.6485327768589383,0.3869091920371574,-0.2616235848217809,0.11772757117919044,0.15616315252594415,0.6176552315483707,0
869,main,Structured EHR estimator,0.6323855866429471,1.6275756380288828,0.9951900513859357,0.14917171226103515,1.335199081997254,1.9199521940605118,0
869,main,Naive AI estimator,0.6323855866429471,0.11328984380752567,-0.5190957428354214,0.09301678543432268,-0.06902305564374676,0.2956027432587981,0
869,main,ISE causal estimator,0.6323855866429471,0.6130737129271412,-0.019311873715805894,0.11740856765595056,0.3829529203214781,0.8431945055328043,1
869,main,Design erasure estimator,0.6323855866429471,1.140631214293548,0.5082456276506009,0.13387778572319886,0.8782307542760782,1.4030316743110176,0
869,main,Post index leakage estimator,0.6323855866429471,0.17866609447925733,-0.4537194921636898,0.10302181370286688,-0.023256660378361743,0.3805888493368764,0
869,main,Oracle prospective estimator,0.6323855866429471,0.6154904968766352,-0.016895089766311933,0.11758804933600364,0.385017920178068,0.8459630735752023,1
870,main,Structured EHR estimator,0.6296694222664395,1.468832146010258,0.8391627237438185,0.13269046484028718,1.2087588349232952,1.7289054570972209,0
870,main,Naive AI estimator,0.6296694222664395,0.23011900346269368,-0.39955041880374587,0.09952690064272346,0.035046278202955694,0.42519172872243166,0
870,main,ISE causal estimator,0.6296694222664395,0.7932820369463046,0.1636126146798651,0.1005062144307145,0.5962898566621042,0.990274217230505,1
870,main,Design erasure estimator,0.6296694222664395,1.1435383937136139,0.5138689714471744,0.11763635613593784,0.9129711356871757,1.374105651740052,0
870,main,Post index leakage estimator,0.6296694222664395,0.23328547373256378,-0.3963839485338757,0.10562717746259091,0.026256205905885593,0.440314741559242,0
870,main,Oracle prospective estimator,0.6296694222664395,0.7804950912645512,0.15082566899811167,0.10174592057685036,0.5810730869339245,0.9799170955951779,1
871,main,Structured EHR estimator,0.65920838233362,1.4410136253862236,0.7818052430526036,0.15029380316516933,1.1464377711824918,1.7355894795899554,0
871,main,Naive AI estimator,0.65920838233362,0.11018008640365529,-0.5490282959299647,0.08450712550166682,-0.055453879579611676,0.27581405238692225,0
871,main,ISE causal estimator,0.65920838233362,0.649454002941009,-0.009754379392611034,0.1097695926370385,0.4343056013724135,0.8646024045096045,1
871,main,Design erasure estimator,0.65920838233362,1.1122723248517137,0.4530639425180937,0.12834036915596123,0.8607252013060297,1.3638194483973978,0
871,main,Post index leakage estimator,0.65920838233362,0.1333299512873548,-0.5258784310462652,0.08979378897193495,-0.042665875097637695,0.3093257776723473,0
871,main,Oracle prospective estimator,0.65920838233362,0.6463140035286314,-0.01289437880498856,0.11036013027190963,0.43000814819568856,0.8626198588615743,1
872,main,Structured EHR estimator,0.6356978731468622,1.625149188186766,0.9894513150399037,0.13116618780304848,1.3680634600927908,1.882234916280741,0
872,main,Naive AI estimator,0.6356978731468622,0.28161699900953646,-0.35408087413732575,0.091208768567021,0.10284781261817533,0.4603861854008976,0
872,main,ISE causal estimator,0.6356978731468622,0.8333465248978498,0.19764865175098756,0.10152379360506811,0.6343598894319162,1.0323331603637833,1
872,main,Design erasure estimator,0.6356978731468622,1.136730366774615,0.5010324936277527,0.11887052175679633,0.9037441441312941,1.3697165894179357,0
872,main,Post index leakage estimator,0.6356978731468622,0.2910793047251442,-0.344618568421718,0.09935864136810543,0.09633636764365755,0.48582224180663086,0
872,main,Oracle prospective estimator,0.6356978731468622,0.8058577658372662,0.170159892690404,0.10144475399840694,0.6070260480003886,1.0046894836741438,1
873,main,Structured EHR estimator,0.6377026480719792,1.4653650731360253,0.8276624250640461,0.13140591868758286,1.2078094725083628,1.7229206737636877,0
873,main,Naive AI estimator,0.6377026480719792,0.23398561331453555,-0.40371703475744364,0.10386315928733389,0.030413821111361122,0.43755740551770994,0
873,main,ISE causal estimator,0.6377026480719792,0.8249572694004073,0.18725462132842807,0.11108813333126454,0.6072245280711288,1.0426900107296857,1
873,main,Design erasure estimator,0.6377026480719792,1.2275626731608782,0.589860025088899,0.12771571474986695,0.977239872251139,1.4778854740706175,0
873,main,Post index leakage estimator,0.6377026480719792,0.256960055188021,-0.3807425928839582,0.10751399161230432,0.04623263162790453,0.4676874787481375,0
873,main,Oracle prospective estimator,0.6377026480719792,0.7807257263288864,0.1430230782569072,0.11032286849185928,0.5644929040848422,0.9969585485729305,1
874,main,Structured EHR estimator,0.6344438975007027,1.3869883192426822,0.7525444217419794,0.1390746011545661,1.1144021009797327,1.6595745375056317,0
874,main,Naive AI estimator,0.6344438975007027,0.07659707157801295,-0.5578468259226897,0.08938082839332262,-0.09858935207289939,0.2517834952289253,0
874,main,ISE causal estimator,0.6344438975007027,0.6069755113799364,-0.027468386120766297,0.09953352378689609,0.4118898047576201,0.8020612180022528,1
874,main,Design erasure estimator,0.6344438975007027,0.8781708313798853,0.24372693387918254,0.11308940240465581,0.6565156026667599,1.0998260600930108,0
874,main,Post index leakage estimator,0.6344438975007027,0.08003965231354654,-0.5544042451871563,0.0957610957729762,-0.10765209540148682,0.26773140002857987,0
874,main,Oracle prospective estimator,0.6344438975007027,0.5893331881844677,-0.045110709316235065,0.09912153852076146,0.3950549726837752,0.7836114036851601,1
875,main,Structured EHR estimator,0.6353159495124292,1.3164458050056405,0.6811298554932113,0.14598638042848047,1.0303124993658188,1.602579110645462,0
875,main,Naive AI estimator,0.6353159495124292,0.04253304052461323,-0.5927829089878159,0.10210183535464487,-0.15758655677049072,0.2426526378197172,0
875,main,ISE causal estimator,0.6353159495124292,0.6259154685583067,-0.009400480954122492,0.1126604393118619,0.40510100750705735,0.8467299296095561,1
875,main,Design erasure estimator,0.6353159495124292,0.891882273889248,0.2565663243768188,0.12981251685322426,0.6374497408569284,1.1463148069215676,0
875,main,Post index leakage estimator,0.6353159495124292,-0.0012353545777570212,-0.6365513040901862,0.10495878911229042,-0.20695458123784627,0.2044838720823322,0
875,main,Oracle prospective estimator,0.6353159495124292,0.6308033901630102,-0.004512559349418965,0.11035947271011576,0.41449882365118335,0.8471079566748372,1
876,main,Structured EHR estimator,0.6362048351412999,1.4048611251238114,0.7686562899825116,0.1327690380636643,1.1446338105190295,1.6650884397285934,0
876,main,Naive AI estimator,0.6362048351412999,0.1383522626812163,-0.4978525724600836,0.08877280005525495,-0.0356424254270834,0.312346950789516,0
876,main,ISE causal estimator,0.6362048351412999,0.7509646342701717,0.1147597991288718,0.10272783499154697,0.5496180776867396,0.9523111908536037,1
876,main,Design erasure estimator,0.6362048351412999,1.0557514436906903,0.4195466085493904,0.12083543826114841,0.8189139846988394,1.2925889026825412,0
876,main,Post index leakage estimator,0.6362048351412999,0.11029985851698376,-0.5259049766243161,0.09549765576121651,-0.07687554677500058,0.2974752638089681,0
876,main,Oracle prospective estimator,0.6362048351412999,0.7473608997647087,0.11115606462340877,0.10219868017799438,0.5470514866158397,0.9476703129135776,1
877,main,Structured EHR estimator,0.650956553123149,1.4968380840305269,0.8458815309073778,0.12883643744748,1.244318666633466,1.7493575014275877,0
877,main,Naive AI estimator,0.650956553123149,0.14174294666251117,-0.5092136064606378,0.09453284771532558,-0.04354143485952697,0.32702732818454927,0
877,main,ISE causal estimator,0.650956553123149,0.6638973092284989,0.012940756105349838,0.10499292030068674,0.45811118543915286,0.8696834330178449,1
877,main,Design erasure estimator,0.650956553123149,1.0554453763742213,0.40448882325107227,0.11946267750463327,0.8212985284651402,1.2895922242833024,0
877,main,Post index leakage estimator,0.650956553123149,0.20874365762802805,-0.442212895495121,0.09833695004378588,0.016003235542207728,0.40148407971384836,0
877,main,Oracle prospective estimator,0.650956553123149,0.6680648239453206,0.01710827082217159,0.10354643519146406,0.4651138109700511,0.8710158369205901,1
878,main,Structured EHR estimator,0.6428479289500081,1.2401933147127426,0.5973453857627345,0.13942554700698595,0.9669192425790502,1.5134673868464352,0
878,main,Naive AI estimator,0.6428479289500081,0.06835553112753126,-0.5744923978224769,0.089260632305524,-0.10659530819129578,0.2433063704463583,0
878,main,ISE causal estimator,0.6428479289500081,0.5593017293002828,-0.08354619964972532,0.10421193810203075,0.3550463306203025,0.7635571279802631,1
878,main,Design erasure estimator,0.6428479289500081,0.9837355995646165,0.34088767061460845,0.11444491788322456,0.7594235605134965,1.2080476386157366,0
878,main,Post index leakage estimator,0.6428479289500081,0.0591054761030344,-0.5837424528469737,0.09395384561916673,-0.12504406131053236,0.24325501351660117,0
878,main,Oracle prospective estimator,0.6428479289500081,0.558999721372131,-0.08384820757787703,0.10454338003419637,0.35409469650510617,0.7639047462391559,1
879,main,Structured EHR estimator,0.6452546079221545,1.6374136591991466,0.9921590512769921,0.14155684526267553,1.3599622424843025,1.9148650759139907,0
879,main,Naive AI estimator,0.6452546079221545,0.16997507147786314,-0.47527953644429133,0.09645016893829152,-0.019067259641188217,0.3590174025969145,0
879,main,ISE causal estimator,0.6452546079221545,0.7543208658309777,0.10906625790882318,0.1154351353724856,0.528068000500906,0.9805737311610494,1
879,main,Design erasure estimator,0.6452546079221545,1.0898593471291642,0.4446047392070097,0.13036381565420896,0.8343462684469147,1.3453724258114137,0
879,main,Post index leakage estimator,0.6452546079221545,0.23253587876306397,-0.4127187291590905,0.10230923324162478,0.032009781609479426,0.4330619759166485,0
879,main,Oracle prospective estimator,0.6452546079221545,0.7321375580418034,0.08688295011964886,0.11504030316820915,0.5066585638321135,0.9576165522514932,1
880,main,Structured EHR estimator,0.6479947766628543,1.4406316801717682,0.7926369035089139,0.1427434917323071,1.1608544363764464,1.72040892396709,0
880,main,Naive AI estimator,0.6479947766628543,0.01000380437254734,-0.637990972290307,0.09838116272457617,-0.18282327456762196,0.20283088331271662,0
880,main,ISE causal estimator,0.6479947766628543,0.5482749087712641,-0.09971986789159026,0.11206057391251292,0.32863618390273874,0.7679136336397894,1
880,main,Design erasure estimator,0.6479947766628543,1.0222021250359274,0.3742073483730731,0.13052712108466047,0.766368967709993,1.278035282361862,0
880,main,Post index leakage estimator,0.6479947766628543,0.06396164571101727,-0.5840331309518371,0.10554858235792629,-0.14291357571051827,0.2708368671325528,0
880,main,Oracle prospective estimator,0.6479947766628543,0.5525562950760676,-0.0954384815867867,0.11073802731041281,0.33550976154765855,0.7696028286044767,1
881,main,Structured EHR estimator,0.6570159183492891,1.3328343585150306,0.6758184401657416,0.13636745279353973,1.0655541510396929,1.6001145659903684,0
881,main,Naive AI estimator,0.6570159183492891,0.14918896252555228,-0.5078269558237368,0.09410149578012444,-0.03524996920349163,0.33362789425459616,0
881,main,ISE causal estimator,0.6570159183492891,0.5182209184970359,-0.1387949998522532,0.11185428783550252,0.29898651433945095,0.7374553226546208,1
881,main,Design erasure estimator,0.6570159183492891,0.9596603050564421,0.302644386707153,0.1251053175263304,0.7144538827048346,1.2048667274080496,0
881,main,Post index leakage estimator,0.6570159183492891,0.23617458225836624,-0.42084133609092284,0.09671351617881031,0.04661609054789803,0.4257330739688344,0
881,main,Oracle prospective estimator,0.6570159183492891,0.49444997486530046,-0.16256594348398862,0.11169900165226268,0.2755199316268656,0.7133800181037353,1
882,main,Structured EHR estimator,0.638963427126645,1.278844730851373,0.6398813037247281,0.14206973137520046,1.0003880573559802,1.557301404346766,0
882,main,Naive AI estimator,0.638963427126645,0.11860842629334356,-0.5203550008333014,0.08809648944484248,-0.05406069301854771,0.29127754560523483,0
882,main,ISE causal estimator,0.638963427126645,0.5305812456682644,-0.10838218145838063,0.1127308367061956,0.309628805724121,0.7515336856124077,1
882,main,Design erasure estimator,0.638963427126645,0.9581467442199014,0.3191833170932564,0.12734430841085448,0.7085518997346266,1.2077415887051761,0
882,main,Post index leakage estimator,0.638963427126645,0.18079714662979066,-0.4581662804968544,0.0921505507417415,0.00018206717597732403,0.361412226083604,0
882,main,Oracle prospective estimator,0.638963427126645,0.49790611111268207,-0.14105731601396293,0.11138691215519146,0.2795877632885068,0.7162244589368574,1
883,main,Structured EHR estimator,0.6681092175934091,1.3922242293344056,0.7241150117409965,0.14087635221591407,1.116106578991214,1.6683418796775973,0
883,main,Naive AI estimator,0.6681092175934091,0.2668887531331396,-0.40122046446026954,0.09913591449611174,0.07258236072076057,0.4611951455455186,0
883,main,ISE causal estimator,0.6681092175934091,0.7116498364382491,0.04354061884483995,0.11029538654744585,0.4954708788052552,0.927828794071243,1
883,main,Design erasure estimator,0.6681092175934091,1.0129095321770731,0.344800314583664,0.12312952627849107,0.7715756606712306,1.2542434036829155,0
883,main,Post index leakage estimator,0.6681092175934091,0.2837633700974296,-0.38434584749597955,0.1098902480984669,0.06837848382443446,0.4991482563704247,0
883,main,Oracle prospective estimator,0.6681092175934091,0.6884370694077626,0.02032785181435348,0.11010672314544453,0.4726278920426913,0.9042462467728339,1
884,main,Structured EHR estimator,0.6439103893629426,1.4365403271240644,0.7926299377611218,0.1495534081000811,1.1434156472479056,1.7296650070002233,0
884,main,Naive AI estimator,0.6439103893629426,0.08338321483471718,-0.5605271745282254,0.10226348338743611,-0.1170532126046576,0.28381964227409195,0
884,main,ISE causal estimator,0.6439103893629426,0.7441115488094924,0.10020115944654973,0.11339856378551581,0.5218503637898814,0.9663727338291034,1
884,main,Design erasure estimator,0.6439103893629426,1.110753564193103,0.46684317483016036,0.1325061182852129,0.8510415723540857,1.3704655560321202,0
884,main,Post index leakage estimator,0.6439103893629426,0.058375154037418345,-0.5855352353255243,0.10826837694084457,-0.153830864766637,0.2705811728414737,0
884,main,Oracle prospective estimator,0.6439103893629426,0.7306417305861468,0.08673134122320414,0.11289394119969734,0.50936960583474,0.9519138553375536,1
885,main,Structured EHR estimator,0.6438147201990659,1.4495254815518435,0.8057107613527775,0.14378050724470692,1.1677156873522179,1.731335275751469,0
885,main,Naive AI estimator,0.6438147201990659,0.1779961661021907,-0.4658185540968752,0.0966642941559419,-0.011465850443455411,0.3674581826478368,0
885,main,ISE causal estimator,0.6438147201990659,0.6577360708251142,0.013921350626048268,0.10718958877843332,0.4476444768193849,0.8678276648308435,1
885,main,Design erasure estimator,0.6438147201990659,1.0652840420670933,0.4214693218680273,0.12801412307141105,0.8143763608471276,1.316191723287059,0
885,main,Post index leakage estimator,0.6438147201990659,0.1959961603511785,-0.44781855984788743,0.10227969431936985,-0.004472040514786418,0.39646436121714346,0
885,main,Oracle prospective estimator,0.6438147201990659,0.6494092564337701,0.005594536234704184,0.10617199926552652,0.4413121378733381,0.8575063749942021,1
886,main,Structured EHR estimator,0.6542076732121316,1.3304829857324854,0.6762753125203538,0.1378931986535517,1.060212316371524,1.6007536550934467,0
886,main,Naive AI estimator,0.6542076732121316,-0.014944717365067925,-0.6691523905771996,0.09070689669662187,-0.19273023489044677,0.16284080016031094,0
886,main,ISE causal estimator,0.6542076732121316,0.5538543509641531,-0.10035332224797844,0.10933225439418537,0.33956313235154983,0.7681455695767565,1
886,main,Design erasure estimator,0.6542076732121316,1.0616473766929686,0.407439703480837,0.1274862671748383,0.8117742930302856,1.3115204603556516,0
886,main,Post index leakage estimator,0.6542076732121316,0.028916626259363296,-0.6252910469527683,0.09683258332961743,-0.16087523706668688,0.21870848958541345,0
886,main,Oracle prospective estimator,0.6542076732121316,0.5352816029239916,-0.11892607028813995,0.10962458764997952,0.32041741113003175,0.7501457947179515,1
887,main,Structured EHR estimator,0.6561586896298085,1.445704715315319,0.7895460256855106,0.14785138837893316,1.15591599409261,1.7354934365380281,0
887,main,Naive AI estimator,0.6561586896298085,0.23435561910838953,-0.42180307052141897,0.09267041629012171,0.052721603179751,0.41598963503702807,0
887,main,ISE causal estimator,0.6561586896298085,0.6835694391139384,0.027410749484129915,0.12035256077549708,0.4476784199939642,0.9194604582339126,1
887,main,Design erasure estimator,0.6561586896298085,1.2026532164143102,0.5464945267845017,0.13680582865296861,0.9345137922544917,1.4707926405741287,0
887,main,Post index leakage estimator,0.6561586896298085,0.3404575414206828,-0.3157011482091257,0.10150496262145431,0.14150781468263235,0.5394072681587332,0
887,main,Oracle prospective estimator,0.6561586896298085,0.6645414916276067,0.008382801997798173,0.11919236036503171,0.4309244653121445,0.8981585179430689,1
888,main,Structured EHR estimator,0.6391536282983632,1.3324593918602892,0.693305763561926,0.1371691713595616,1.0636078159955484,1.60131096772503,0
888,main,Naive AI estimator,0.6391536282983632,0.06603742863673563,-0.5731161996616275,0.09917395782490028,-0.12834352870006893,0.26041838597354017,0
888,main,ISE causal estimator,0.6391536282983632,0.6260992341017727,-0.01305439419659049,0.1030208730764701,0.42417832287189133,0.828020145331654,1
888,main,Design erasure estimator,0.6391536282983632,0.9501074776306065,0.31095384933224335,0.12341379095882758,0.7082164473513045,1.1919985079099087,0
888,main,Post index leakage estimator,0.6391536282983632,0.024856298721512324,-0.6142973295768509,0.10099054832057683,-0.17308517598681825,0.2227977734298429,0
888,main,Oracle prospective estimator,0.6391536282983632,0.6240462277452723,-0.0151074005530909,0.10352368807144985,0.4211397991252306,0.826952656365314,1
889,main,Structured EHR estimator,0.6602304367263276,1.5714751473002202,0.9112447105738926,0.12135934460346602,1.3336108318774267,1.8093394627230137,0
889,main,Naive AI estimator,0.6602304367263276,0.2275736825631517,-0.43265675416317595,0.10118419408490256,0.02925266215674266,0.4258947029695607,0
889,main,ISE causal estimator,0.6602304367263276,0.7654490950379064,0.10521865831157873,0.11246119171168566,0.5450251592830024,0.9858730307928103,1
889,main,Design erasure estimator,0.6602304367263276,1.222389690619663,0.5621592538933353,0.1294771232527526,0.9686145290442678,1.476164852195058,0
889,main,Post index leakage estimator,0.6602304367263276,0.3454898036857008,-0.3147406330406268,0.10291813038236264,0.14377026813627006,0.5472093392351316,0
889,main,Oracle prospective estimator,0.6602304367263276,0.7764497489512732,0.11621931222494553,0.1113313175054175,0.5582403666406549,0.9946591312618914,1
890,main,Structured EHR estimator,0.6314548893492667,1.4212024727891985,0.7897475834399318,0.12975740605726854,1.1668779569169523,1.6755269886614448,0
890,main,Naive AI estimator,0.6314548893492667,0.22028699803286453,-0.4111678913164022,0.09700167472048125,0.030163715580721284,0.4104102804850078,0
890,main,ISE causal estimator,0.6314548893492667,0.7300434019949144,0.09858851264564761,0.10389694180895437,0.5264053960493638,0.933681407940465,1
890,main,Design erasure estimator,0.6314548893492667,1.0673953277298545,0.4359404383805877,0.11949532934672502,0.8331844822102734,1.3016061732494355,0
890,main,Post index leakage estimator,0.6314548893492667,0.23010926067536244,-0.40134562867390433,0.10248819496325383,0.029232398547384936,0.4309861228033399,0
890,main,Oracle prospective estimator,0.6314548893492667,0.7305911218491391,0.09913623249987236,0.1037842986987332,0.5271738963996221,0.9340083472986561,1
891,main,Structured EHR estimator,0.6359960032541404,1.2076373615773623,0.5716413583232219,0.15518581594813188,0.9034731623190239,1.5118015608357007,0
891,main,Naive AI estimator,0.6359960032541404,0.03258387765574701,-0.6034121255983934,0.10035725946719569,-0.16411635089995652,0.22928410621145057,0
891,main,ISE causal estimator,0.6359960032541404,0.5167739097589621,-0.11922209349517832,0.10983336343190954,0.3015005174324194,0.7320473020855047,1
891,main,Design erasure estimator,0.6359960032541404,0.9227740712417677,0.2867780679876273,0.1310476856302825,0.665920607406414,1.1796275350771213,0
891,main,Post index leakage estimator,0.6359960032541404,0.03457488407661559,-0.6014211191775248,0.10527147526310032,-0.17175720743906103,0.24090697559229224,0
891,main,Oracle prospective estimator,0.6359960032541404,0.5041357201446661,-0.13186028310947429,0.1079134706158094,0.2926253177376797,0.7156461225516526,1
892,main,Structured EHR estimator,0.6365101344828058,1.3204284930017358,0.68391835851893,0.13484574592159113,1.0561308309954172,1.5847261550080545,0
892,main,Naive AI estimator,0.6365101344828058,-0.0058056679575677304,-0.6423158024403736,0.09168581354996759,-0.18550986251550422,0.17389852660036875,0
892,main,ISE causal estimator,0.6365101344828058,0.5072429398138861,-0.12926719466891967,0.11161479642350314,0.28847793882382,0.7260079408039523,1
892,main,Design erasure estimator,0.6365101344828058,0.847650248749596,0.21114011426679025,0.12685532271360056,0.599013816230939,1.096286681268253,1
892,main,Post index leakage estimator,0.6365101344828058,-0.0022913432410297816,-0.6388014777238356,0.09717879506225205,-0.1927617815630438,0.18817909508098424,0
892,main,Oracle prospective estimator,0.6365101344828058,0.4909119234211839,-0.1455982110616219,0.11138394020796841,0.2725994006135658,0.709224446228802,1
893,main,Structured EHR estimator,0.641844507013707,1.4003781278339853,0.7585336208202783,0.13302968207948979,1.1396399509581854,1.6611163047097852,0
893,main,Naive AI estimator,0.641844507013707,0.07586699580536341,-0.5659775112083436,0.09875350225635149,-0.1176898686170855,0.2694238602278123,0
893,main,ISE causal estimator,0.641844507013707,0.5693989305828201,-0.0724455764308869,0.10985504072696449,0.3540830507579697,0.7847148104076704,1
893,main,Design erasure estimator,0.641844507013707,0.8781189546695302,0.23627444765582317,0.11987940093872727,0.6431553288296247,1.1130825805094355,0
893,main,Post index leakage estimator,0.641844507013707,0.1543011484616398,-0.4875433585520672,0.10507115564479937,-0.051638316602166945,0.36024061352544656,0
893,main,Oracle prospective estimator,0.641844507013707,0.5693347016705098,-0.07250980534319718,0.1097709296453659,0.35418367956559266,0.784485723775427,1
894,main,Structured EHR estimator,0.6348774651251252,1.384624882659615,0.7497474175344898,0.14077323621328278,1.1087093396815808,1.6605404256376493,0
894,main,Naive AI estimator,0.6348774651251252,0.1377745082756307,-0.4971029568494945,0.08943386219848062,-0.03751586163339132,0.31306487818465273,0
894,main,ISE causal estimator,0.6348774651251252,0.5214429883157883,-0.11343447680933694,0.10252425633471499,0.3204954458997469,0.7223905307318297,1
894,main,Design erasure estimator,0.6348774651251252,0.8702800742051018,0.23540260907997657,0.12268035994071477,0.6298265687213008,1.1107335796889029,1
894,main,Post index leakage estimator,0.6348774651251252,0.23070432214261352,-0.4041731429825117,0.09896370756247212,0.03673545532016817,0.4246731889650589,0
894,main,Oracle prospective estimator,0.6348774651251252,0.5225407216762296,-0.11233674344889566,0.10047798618351257,0.3256038687565449,0.7194775745959142,1
895,main,Structured EHR estimator,0.6293467539013009,1.2214984749248028,0.5921517210235019,0.13987727662891553,0.9473390127321284,1.4956579371174772,0
895,main,Naive AI estimator,0.6293467539013009,-0.06037721240763113,-0.6897239663089321,0.09077915398229373,-0.23830435421292684,0.11754992939766457,0
895,main,ISE causal estimator,0.6293467539013009,0.37415968259030985,-0.25518707131099105,0.10706435907543246,0.16431353880246222,0.5840058263781575,0
895,main,Design erasure estimator,0.6293467539013009,0.6327173438075819,0.0033705899062810296,0.12363835399429832,0.39038616997875725,0.8750485176364067,1
895,main,Post index leakage estimator,0.6293467539013009,-0.015255350850808756,-0.6446021047521097,0.09740385097694591,-0.20616689876562275,0.17565619706400523,0
895,main,Oracle prospective estimator,0.6293467539013009,0.36889713399691954,-0.26044961990438137,0.10623655226866752,0.1606734915503312,0.5771207764435079,0
896,main,Structured EHR estimator,0.6572267185673769,1.3392368426515984,0.6820101240842215,0.13304816090615923,1.0784624472755262,1.6000112380276705,0
896,main,Naive AI estimator,0.6572267185673769,0.014108970832333093,-0.6431177477350438,0.08439047108668131,-0.15129635249756226,0.17951429416222844,0
896,main,ISE causal estimator,0.6572267185673769,0.378324516183401,-0.2789022023839759,0.09950270192230501,0.1832992204156832,0.5733498119511189,0
896,main,Design erasure estimator,0.6572267185673769,0.8481010957996288,0.19087437723225187,0.11534048871910478,0.6220337379101835,1.074168453689074,1
896,main,Post index leakage estimator,0.6572267185673769,0.10264218505983065,-0.5545845335075462,0.08941795171550355,-0.07261700030255631,0.27790137042221763,0
896,main,Oracle prospective estimator,0.6572267185673769,0.3584937216367124,-0.2987329969306645,0.09762288517548012,0.16715286669277135,0.5498345765806534,0
897,main,Structured EHR estimator,0.6587066782751916,1.5924375304829304,0.9337308522077388,0.13577054014964257,1.3263272717896308,1.8585477891762299,0
897,main,Naive AI estimator,0.6587066782751916,0.23258079592418116,-0.42612588235101045,0.09481061613378346,0.046751988301965586,0.4184096035463967,0
897,main,ISE causal estimator,0.6587066782751916,0.778114026679458,0.11940734840426637,0.11502191938544425,0.5526710646839872,1.0035569886749287,1
897,main,Design erasure estimator,0.6587066782751916,1.1419332381419351,0.48322655986674357,0.12170915869254602,0.903383287104545,1.3804831891793254,0
897,main,Post index leakage estimator,0.6587066782751916,0.26200785115916275,-0.39669882711602883,0.09947691497582002,0.0670330978065555,0.45698260451177,0
897,main,Oracle prospective estimator,0.6587066782751916,0.7605628359193087,0.10185615764411715,0.11398465960895705,0.5371529030857529,0.9839727687528645,1
898,main,Structured EHR estimator,0.6390679295714413,1.167096088161738,0.5280281585902967,0.1426230076873925,0.8875549930944487,1.4466371832290275,0
898,main,Naive AI estimator,0.6390679295714413,0.23601087643026536,-0.40305705314117596,0.08893172998432258,0.0617046856609931,0.41031706719953764,0
898,main,ISE causal estimator,0.6390679295714413,0.6144049389034285,-0.024662990668012807,0.10379950879441878,0.4109579016663677,0.8178519761404893,1
898,main,Design erasure estimator,0.6390679295714413,0.9846473181814148,0.3455793886099735,0.12285284762115302,0.7438557368439549,1.2254388995188747,0
898,main,Post index leakage estimator,0.6390679295714413,0.2533777169456156,-0.3856902126258257,0.09617391976897888,0.06487683419841703,0.4418785996928142,0
898,main,Oracle prospective estimator,0.6390679295714413,0.6105427749540554,-0.028525154617385917,0.103234558641987,0.4082030400157609,0.8128825098923499,1
899,main,Structured EHR estimator,0.653777883706212,1.2526953583505689,0.5989174746443569,0.13430176674145122,0.9894638955373245,1.5159268211638133,0
899,main,Naive AI estimator,0.653777883706212,0.1297819518604928,-0.5239959318457192,0.08811507779877686,-0.04292360062510986,0.30248750434609545,0
899,main,ISE causal estimator,0.653777883706212,0.6013268807356209,-0.05245100297059113,0.10561345456893198,0.39432450978051425,0.8083292516907276,1
899,main,Design erasure estimator,0.653777883706212,0.96076974290693,0.3069918592007179,0.11732241963994389,0.73081780041264,1.19072168540122,0
899,main,Post index leakage estimator,0.653777883706212,0.1569786012988525,-0.49679928240735954,0.0923420322464197,-0.024011781904130114,0.3379689845018351,0
899,main,Oracle prospective estimator,0.653777883706212,0.606489337630148,-0.04728854607606403,0.10425990622847185,0.40213992142234317,0.8108387538379529,1
900,main,Structured EHR estimator,0.6360124761115318,1.1761865887106824,0.5401741125991506,0.1423638913778192,0.8971533616101568,1.455219815811208,0
900,main,Naive AI estimator,0.6360124761115318,0.05296162924288557,-0.5830508468686462,0.08904185283511694,-0.12156040231394362,0.22748366079971477,0
900,main,ISE causal estimator,0.6360124761115318,0.4215897178557748,-0.21442275825575696,0.10875510976930028,0.20842970270794628,0.6347497330036034,0
900,main,Design erasure estimator,0.6360124761115318,0.7864725132853342,0.1504600371738024,0.12316816471784259,0.5450629104383627,1.0278821161323057,1
900,main,Post index leakage estimator,0.6360124761115318,0.1040925739756118,-0.53191990213592,0.09761384819493159,-0.08723056848645412,0.2954157164376777,0
900,main,Oracle prospective estimator,0.6360124761115318,0.44000820451661016,-0.19600427159492162,0.10954129388370304,0.2253072685045522,0.6547091405286681,1
901,main,Structured EHR estimator,0.6319679513296514,1.4107402619018665,0.7787723105722151,0.1475358821819383,1.1215699328252675,1.6999105909784655,0
901,main,Naive AI estimator,0.6319679513296514,0.029466701270002737,-0.6025012500596487,0.08224498195024213,-0.13173346335247185,0.1906668658924773,0
901,main,ISE causal estimator,0.6319679513296514,0.5403971192029501,-0.09157083212670136,0.1111848988288278,0.3224747174984476,0.7583195209074526,1
901,main,Design erasure estimator,0.6319679513296514,0.8844857799541304,0.2525178286244789,0.13578873671171546,0.6183398559991681,1.1506317039090925,1
901,main,Post index leakage estimator,0.6319679513296514,0.04153288047152194,-0.5904350708581295,0.08890474120259342,-0.13272041228556114,0.21578617322860505,0
901,main,Oracle prospective estimator,0.6319679513296514,0.5178557768503617,-0.11411217447928979,0.10945040263806585,0.3033329876797526,0.7323785660209707,1
902,main,Structured EHR estimator,0.6258305665243882,1.2326364212328107,0.6068058547084225,0.14733537490132345,0.9438590864262167,1.5214137560394048,0
902,main,Naive AI estimator,0.6258305665243882,0.11451999271649224,-0.5113105738078959,0.09475879751158121,-0.07120725040620693,0.30024723583919144,0
902,main,ISE causal estimator,0.6258305665243882,0.67196305277588,0.0461324862514918,0.12322504947080463,0.4304419558131029,0.913484149738657,1
902,main,Design erasure estimator,0.6258305665243882,0.9667386841307326,0.34090811760634443,0.1267634286722831,0.7182823639330578,1.2151950043284074,0
902,main,Post index leakage estimator,0.6258305665243882,0.13641830855920004,-0.48941225796518817,0.10044272080755533,-0.06044942422360841,0.33328604134200845,0
902,main,Oracle prospective estimator,0.6258305665243882,0.6350812457017125,0.009250679177324361,0.12170335622425599,0.3965426675021708,0.8736198239012543,1
903,main,Structured EHR estimator,0.6539148168477638,1.4951708329610072,0.8412560161132434,0.132905976223473,1.2346751195630001,1.7556665463590142,0
903,main,Naive AI estimator,0.6539148168477638,0.26518959921268975,-0.388725217635074,0.09634878787797528,0.07634597497185822,0.45403322345352126,0
903,main,ISE causal estimator,0.6539148168477638,0.7515429277670823,0.09762811091931856,0.10802396829060829,0.53981594991749,0.9632699056166746,1
903,main,Design erasure estimator,0.6539148168477638,1.1133379773592709,0.4594231605115071,0.12891805624993397,0.8606585871094004,1.3660173676091414,0
903,main,Post index leakage estimator,0.6539148168477638,0.3010570898296971,-0.35285772701806667,0.10595454679520662,0.09338617811109212,0.508728001548302,0
903,main,Oracle prospective estimator,0.6539148168477638,0.7382843245453754,0.08436950769761165,0.10694437538937526,0.5286733487822,0.9478953003085508,1
904,main,Structured EHR estimator,0.6355056372223248,1.305383373716045,0.6698777364937202,0.1316928966750317,1.047265296232983,1.563501451199107,0
904,main,Naive AI estimator,0.6355056372223248,0.1119415792105875,-0.5235640580117373,0.09574577058571261,-0.07572013113740922,0.29960328955858423,0
904,main,ISE causal estimator,0.6355056372223248,0.6822654694179772,0.046759832195652384,0.10363186753761089,0.47914700904425983,0.8853839297916946,1
904,main,Design erasure estimator,0.6355056372223248,0.9914894304590667,0.3559837932367419,0.12016460832348258,0.7559667981450409,1.2270120627730925,0
904,main,Post index leakage estimator,0.6355056372223248,0.08839741068688341,-0.5471082265354413,0.09756980818478878,-0.1028394133553026,0.2796342347290694,0
904,main,Oracle prospective estimator,0.6355056372223248,0.6843706786293782,0.04886504140705339,0.10297783125567195,0.4825341293682611,0.8862072278904952,1
905,main,Structured EHR estimator,0.6564702547150176,1.328906040445534,0.6724357857305163,0.1402904206924917,1.0539368158882503,1.6038752650028176,0
905,main,Naive AI estimator,0.6564702547150176,0.14790934678273324,-0.5085609079322844,0.09231497735468815,-0.03302800883245552,0.328846702397922,0
905,main,ISE causal estimator,0.6564702547150176,0.5803449472417465,-0.07612530747327118,0.10511641088119765,0.37431678191459905,0.7863731125688939,1
905,main,Design erasure estimator,0.6564702547150176,0.8848751869170015,0.22840493220198388,0.1286419361182575,0.6327369921252168,1.1370133817087862,1
905,main,Post index leakage estimator,0.6564702547150176,0.19124736669195466,-0.465222888023063,0.10408134056543822,-0.012752060816304256,0.3952467942002136,0
905,main,Oracle prospective estimator,0.6564702547150176,0.5678430096865329,-0.08862724502848474,0.10266612447233303,0.3666174057207602,0.7690686136523056,1
906,main,Structured EHR estimator,0.656208134739502,1.1738534059506354,0.5176452712111334,0.14093194517658736,0.8976267934045241,1.4500800184967466,0
906,main,Naive AI estimator,0.656208134739502,0.23472701787861402,-0.42148111686088796,0.09329806938310627,0.05186280188772574,0.4175912338695023,0
906,main,ISE causal estimator,0.656208134739502,0.5835123423234639,-0.07269579241603807,0.10381853424896205,0.38002801519549834,0.7869966694514295,1
906,main,Design erasure estimator,0.656208134739502,0.8668737802733706,0.21066564553386857,0.12278038802650736,0.6262242197414162,1.1075233408053249,1
906,main,Post index leakage estimator,0.656208134739502,0.22634353501514196,-0.4298645997243601,0.10238834524355495,0.025662378337774266,0.4270246916925097,0
906,main,Oracle prospective estimator,0.656208134739502,0.5879259164796236,-0.06828221825987846,0.10181725130890705,0.38836410391416576,0.7874877290450814,1
907,main,Structured EHR estimator,0.6366745447979243,1.198755518397125,0.5620809735992007,0.14912130504921345,0.9064777605006666,1.4910332762935834,0
907,main,Naive AI estimator,0.6366745447979243,0.025121309869442554,-0.6115532349284818,0.09515732047633559,-0.1613870382641752,0.2116296580030603,0
907,main,ISE causal estimator,0.6366745447979243,0.49225098413980856,-0.14442356065811573,0.11223770886200622,0.2722650747702764,0.7122368935093407,1
907,main,Design erasure estimator,0.6366745447979243,0.7819750101041516,0.1453004653062273,0.13411047379922977,0.5191184814576613,1.044831538750642,1
907,main,Post index leakage estimator,0.6366745447979243,0.08195755437491749,-0.5547169904230068,0.10195313550103723,-0.11787059120711547,0.28178569995695046,0
907,main,Oracle prospective estimator,0.6366745447979243,0.48889018752249586,-0.14778435727542844,0.11147893839978781,0.27039146825891175,0.7073889067860799,1
908,main,Structured EHR estimator,0.6349334903039696,1.6851944758058046,1.050260985501835,0.15608416723696794,1.3792695080213475,1.9911194435902617,0
908,main,Naive AI estimator,0.6349334903039696,0.26269575954231134,-0.3722377307616583,0.10123316334891476,0.06427875937843841,0.46111275970618426,0
908,main,ISE causal estimator,0.6349334903039696,0.7692453659488891,0.13431187564491953,0.1156878948991975,0.542497091946462,0.9959936399513163,1
908,main,Design erasure estimator,0.6349334903039696,1.2242617193540275,0.5893282290500579,0.13753811484065584,0.9546870142663421,1.4938364244417128,0
908,main,Post index leakage estimator,0.6349334903039696,0.31616676900740737,-0.31876672129656225,0.10690169486973328,0.10663944706273015,0.5256940909520846,0
908,main,Oracle prospective estimator,0.6349334903039696,0.7254088402831942,0.09047534997922457,0.11523416473685792,0.4995498773989527,0.9512678031674358,1
909,main,Structured EHR estimator,0.6547737324361615,1.3234541613896667,0.6686804289535051,0.13003911378181243,1.0685774983773144,1.5783308244020189,0
909,main,Naive AI estimator,0.6547737324361615,0.14559654103681538,-0.5091771913993461,0.08616653007710681,-0.023289857914313955,0.31448293998794474,0
909,main,ISE causal estimator,0.6547737324361615,0.6591393101471807,0.004365577711019197,0.0991062266245545,0.46489110596305394,0.8533875143313076,1
909,main,Design erasure estimator,0.6547737324361615,1.0108095523921063,0.3560358199559448,0.11534602256743777,0.7847313481599283,1.2368877566242844,0
909,main,Post index leakage estimator,0.6547737324361615,0.14727787999381187,-0.5074958524423496,0.09114309484752096,-0.03136258590732921,0.32591834589495294,0
909,main,Oracle prospective estimator,0.6547737324361615,0.6516790861118001,-0.0030946463243614053,0.09912420626581742,0.457395641830798,0.8459625303928022,1
910,main,Structured EHR estimator,0.6429942172565871,1.3919308373203116,0.7489366200637245,0.1445387575238691,1.1086348725735282,1.675226802067095,0
910,main,Naive AI estimator,0.6429942172565871,0.19959294962102575,-0.44340126763556137,0.09721954458651294,0.009042642231460396,0.3901432570105911,0
910,main,ISE causal estimator,0.6429942172565871,0.7021067523828599,0.05911253512627279,0.11350941273144984,0.47962830342921825,0.9245852013365016,1
910,main,Design erasure estimator,0.6429942172565871,1.1568528616955165,0.5138586444389294,0.13068641056914138,0.9007074969799994,1.4129982264110335,0
910,main,Post index leakage estimator,0.6429942172565871,0.2204848346552626,-0.42250938260132453,0.10176675781532152,0.021021989337232427,0.4199476799732928,0
910,main,Oracle prospective estimator,0.6429942172565871,0.6844605438889466,0.041466326632359496,0.11232559605934168,0.46430237561263693,0.9046187121652562,1
911,main,Structured EHR estimator,0.6490493358572941,1.4878990006216324,0.8388496647643383,0.1269771684361505,1.2390237504867774,1.7367742507564874,0
911,main,Naive AI estimator,0.6490493358572941,0.24677077105089956,-0.4022785648063945,0.08434746582017483,0.0814497380433569,0.41209180405844226,0
911,main,ISE causal estimator,0.6490493358572941,0.7445552542360832,0.09550591837878908,0.10396888659257263,0.5407762365146408,0.9483342719575255,1
911,main,Design erasure estimator,0.6490493358572941,1.1661259511609066,0.5170766153036125,0.12336058547728504,0.9243392036254279,1.4079126986963852,0
911,main,Post index leakage estimator,0.6490493358572941,0.2860609498305888,-0.3629883860267053,0.09015108304568965,0.10936482706103706,0.4627570726001405,0
911,main,Oracle prospective estimator,0.6490493358572941,0.7514633754182601,0.10241403956096606,0.1038926450336282,0.5478337911523489,0.9550929596841714,1
912,main,Structured EHR estimator,0.6496478497752354,1.4426718767831117,0.7930240270078763,0.13859992885218866,1.171016016232822,1.7143277373334014,0
912,main,Naive AI estimator,0.6496478497752354,0.11320045184383473,-0.5364473979314006,0.09034384296229146,-0.06387348036225654,0.290274384049926,0
912,main,ISE causal estimator,0.6496478497752354,0.6404611133023858,-0.009186736472849621,0.10445674452777369,0.4357258940279493,0.8451963325768221,1
912,main,Design erasure estimator,0.6496478497752354,0.9709451673731943,0.3212973175979589,0.11858982685660131,0.7385091067342557,1.2033812280121328,0
912,main,Post index leakage estimator,0.6496478497752354,0.15773218462648,-0.4919156651487554,0.09802461523303523,-0.03439606123026903,0.349860430483229,0
912,main,Oracle prospective estimator,0.6496478497752354,0.6274467472147074,-0.022201102560527985,0.10337989816891731,0.4248221468036295,0.8300713476257853,1
913,main,Structured EHR estimator,0.6509764449449722,1.621721289647502,0.9707448447025298,0.1255915839498943,1.3755617851057091,1.8678807941892948,0
913,main,Naive AI estimator,0.6509764449449722,0.25386614835993887,-0.39711029658503333,0.1002760459633262,0.0573250982718195,0.4504071984480582,0
913,main,ISE causal estimator,0.6509764449449722,0.8535622462307153,0.2025858012857431,0.11119439971926423,0.6356212227809575,1.0715032696804732,1
913,main,Design erasure estimator,0.6509764449449722,1.3368961235914867,0.6859196786465145,0.12589614861885234,1.0901396722985361,1.5836525748844372,0
913,main,Post index leakage estimator,0.6509764449449722,0.2732596240755504,-0.3777168208694218,0.10361928910282615,0.07016581743401112,0.47635343071708963,0
913,main,Oracle prospective estimator,0.6509764449449722,0.8236860465605578,0.17270960161558557,0.1093279873065496,0.6094031914397205,1.037968901681395,1
914,main,Structured EHR estimator,0.6655825470247506,1.2577174411751242,0.5921348941503736,0.13681128591844177,0.9895673207749783,1.5258675615752701,0
914,main,Naive AI estimator,0.6655825470247506,0.08463336689868105,-0.5809491801260696,0.0994874362942039,-0.1103620082379586,0.2796287420353207,0
914,main,ISE causal estimator,0.6655825470247506,0.610285796763731,-0.055296750261019656,0.11576660114373367,0.38338325852201294,0.837188335005449,1
914,main,Design erasure estimator,0.6655825470247506,0.954922502687902,0.2893399556631514,0.1337463537724179,0.692779649293963,1.2170653560818412,0
914,main,Post index leakage estimator,0.6655825470247506,0.09965824803211955,-0.5659242989926311,0.10649977547176678,-0.10908131189254335,0.30839780795678245,0
914,main,Oracle prospective estimator,0.6655825470247506,0.6039552625828771,-0.06162728444187349,0.1162664603895846,0.3760730002192913,0.8318375249464629,1
915,main,Structured EHR estimator,0.6308045219908782,1.256783938004338,0.6259794160134597,0.14038797457620475,0.9816235078349766,1.5319443681736993,0
915,main,Naive AI estimator,0.6308045219908782,0.1528834273358984,-0.4779210946549798,0.09126337958506607,-0.025992796650831096,0.3317596513226279,0
915,main,ISE causal estimator,0.6308045219908782,0.7690961828438169,0.13829166085293865,0.10633677360625804,0.5606761065755511,0.9775162591120826,1
915,main,Design erasure estimator,0.6308045219908782,1.027265376581103,0.39646085459022484,0.12240298715264274,0.7873555217619232,1.2671752314002829,0
915,main,Post index leakage estimator,0.6308045219908782,0.08539244707261982,-0.5454120749182584,0.09449371333611471,-0.09981523106616501,0.27060012521140464,0
915,main,Oracle prospective estimator,0.6308045219908782,0.7408294241850504,0.11002490219417216,0.10569741069280472,0.5336624992271531,0.9479963491429476,1
916,main,Structured EHR estimator,0.6622569581027055,1.061054716987756,0.39879775888505054,0.1426039311502276,0.7815510119333099,1.3405584220422022,0
916,main,Naive AI estimator,0.6622569581027055,0.06452902747793174,-0.5977279306247737,0.11006169844463363,-0.1511919014735502,0.28024995642941364,0
916,main,ISE causal estimator,0.6622569581027055,0.4784667193187098,-0.18379023878399564,0.12014519727862367,0.24298213265260743,0.7139513059848122,1
916,main,Design erasure estimator,0.6622569581027055,0.9363943152108918,0.2741373571081863,0.13833701124118805,0.6652537731781631,1.2075348572436204,0
916,main,Post index leakage estimator,0.6622569581027055,0.06867004346721192,-0.5935869146354935,0.11160135065032628,-0.1500686038074276,0.28740869074185144,0
916,main,Oracle prospective estimator,0.6622569581027055,0.47934637325749796,-0.1829105848452075,0.11956915893131054,0.2449908217521293,0.7137019247628666,1
917,main,Structured EHR estimator,0.6485142731261847,1.5114452009946047,0.86293092786842,0.1414470834297103,1.2342089174723725,1.7886814845168368,0
917,main,Naive AI estimator,0.6485142731261847,0.060432938458416345,-0.5880813346677684,0.09178290871238112,-0.11946156261785065,0.24032743953468336,0
917,main,ISE causal estimator,0.6485142731261847,0.5125775572921354,-0.13593671583404932,0.10876697179645213,0.2993942925710892,0.7257608220131816,1
917,main,Design erasure estimator,0.6485142731261847,0.9797493168024813,0.33123504367629664,0.12575823850089263,0.7332631693407318,1.2262354642642308,0
917,main,Post index leakage estimator,0.6485142731261847,0.16202585447909038,-0.48648841864709436,0.10517539257149505,-0.04411791496103992,0.3681696239192207,0
917,main,Oracle prospective estimator,0.6485142731261847,0.46610606170316987,-0.18240821142301483,0.10721647432553401,0.2559617720251232,0.6762503513812166,1
918,main,Structured EHR estimator,0.6598128792219708,1.5010985528734058,0.8412856736514349,0.14592712479159767,1.2150813882818743,1.7871157174649372,0
918,main,Naive AI estimator,0.6598128792219708,0.3034272477307562,-0.35638563149121466,0.08865912252420435,0.12965536758331567,0.47719912787819674,0
918,main,ISE causal estimator,0.6598128792219708,0.7795347652592614,0.1197218860372905,0.11467320534990828,0.5547752827734411,1.0042942477450816,1
918,main,Design erasure estimator,0.6598128792219708,1.1015560016284016,0.44174312240643077,0.12577307044628663,0.8550407835536799,1.3480712197031235,0
918,main,Post index leakage estimator,0.6598128792219708,0.3497434149891159,-0.310069464232855,0.09194586358372589,0.16952952236501315,0.5299573076132186,0
918,main,Oracle prospective estimator,0.6598128792219708,0.7836785298480007,0.12386565062602983,0.11474328042652092,0.5587817002120197,1.0085753594839817,1
919,main,Structured EHR estimator,0.6488968909600629,1.3478889775510887,0.6989920865910259,0.15598925400915467,1.0421500396931456,1.6536279154090319,0
919,main,Naive AI estimator,0.6488968909600629,-0.12835732464062108,-0.777254215600684,0.10279476172290092,-0.32983505761750687,0.07312040833626471,0
919,main,ISE causal estimator,0.6488968909600629,0.49145928570172565,-0.15743760525833722,0.12858078182956706,0.2394409533157742,0.7434776180876771,1
919,main,Design erasure estimator,0.6488968909600629,1.0511502022798294,0.4022533113197665,0.14191298190829416,0.7730007577395728,1.329299646820086,0
919,main,Post index leakage estimator,0.6488968909600629,-0.08999938716364243,-0.7388962781237053,0.11028812412385913,-0.30616411044640635,0.12616533611912145,0
919,main,Oracle prospective estimator,0.6488968909600629,0.48161827415054315,-0.16727861680951972,0.1270619000186776,0.23257695011393506,0.7306595981871512,1
920,main,Structured EHR estimator,0.6315203432522342,1.380609661630699,0.7490893183784649,0.1272756830162531,1.131149322918843,1.6300700003425552,0
920,main,Naive AI estimator,0.6315203432522342,0.2695935589128611,-0.3619267843393731,0.09231631982027252,0.08865357206512692,0.45053354576059523,0
920,main,ISE causal estimator,0.6315203432522342,0.7706674037571378,0.13914706050490366,0.10000399117649726,0.5746595810512032,0.9666752264630725,1
920,main,Design erasure estimator,0.6315203432522342,1.1319484777859066,0.5004281345336724,0.11775064765442501,0.9011572083832335,1.3627397471885796,0
920,main,Post index leakage estimator,0.6315203432522342,0.2685727936536361,-0.36294754959859804,0.09784611659330769,0.07679440513075306,0.46035118217651916,0
920,main,Oracle prospective estimator,0.6315203432522342,0.7684637767780285,0.1369434335257943,0.09874614443931261,0.5749213336769757,0.9620062198790812,1
921,main,Structured EHR estimator,0.6333727486806555,1.3340188152008863,0.7006460665202308,0.131902450971137,1.0754900112974577,1.5925476191043149,0
921,main,Naive AI estimator,0.6333727486806555,0.18460000166963192,-0.4487727470110236,0.0866666298569985,0.014733407149914862,0.35446659618934895,0
921,main,ISE causal estimator,0.6333727486806555,0.6890823644056847,0.05570961572502919,0.09685966378367365,0.49923742338968435,0.8789273054216851,1
921,main,Design erasure estimator,0.6333727486806555,0.9278595706661849,0.29448682198552933,0.11390970059450688,0.7045965575009514,1.1511225838314183,0
921,main,Post index leakage estimator,0.6333727486806555,0.17302248512132612,-0.4603502635593294,0.09429351988322253,-0.01179281384979003,0.35783778409244227,0
921,main,Oracle prospective estimator,0.6333727486806555,0.6791472383211438,0.04577448964048825,0.09763852927624295,0.48777572093970756,0.87051875570258,1
922,main,Structured EHR estimator,0.625024601755293,1.4359689962257904,0.8109443944704975,0.14561027096550283,1.1505728651334048,1.721365127318176,0
922,main,Naive AI estimator,0.625024601755293,0.0621857871458441,-0.5628388146094488,0.09597093337805156,-0.12591724227513695,0.25028881656682517,0
922,main,ISE causal estimator,0.625024601755293,0.45226967842281446,-0.1727549233324785,0.11674322630751022,0.22345295486009445,0.6810864019855345,1
922,main,Design erasure estimator,0.625024601755293,0.9492533935956241,0.32422879184033115,0.12858084601673356,0.6972349354028263,1.2012718517884218,0
922,main,Post index leakage estimator,0.625024601755293,0.181701477206546,-0.44332312454874695,0.10481784239241358,-0.02374149388258462,0.3871444482956766,0
922,main,Oracle prospective estimator,0.625024601755293,0.4671174218226353,-0.15790717993265763,0.11621507546412888,0.23933587391294273,0.6948989697323279,1
923,main,Structured EHR estimator,0.6324106138592267,1.3781411024236538,0.7457304885644271,0.13452865438713077,1.1144649398248776,1.64181726502243,0
923,main,Naive AI estimator,0.6324106138592267,0.15810229190107858,-0.4743083219581481,0.09346462774243924,-0.025088378474102335,0.3412929622762595,0
923,main,ISE causal estimator,0.6324106138592267,0.6328322321738581,0.000421618314631389,0.10797788967736405,0.4211955684062245,0.8444688959414917,1
923,main,Design erasure estimator,0.6324106138592267,1.1331597772788,0.5007491634195733,0.12835026986873957,0.8815932483360704,1.3847263062215296,0
923,main,Post index leakage estimator,0.6324106138592267,0.21190522096310338,-0.4205053928961233,0.09855913645810979,0.01872931350520818,0.4050811284209986,0
923,main,Oracle prospective estimator,0.6324106138592267,0.6154199089640299,-0.01699070489519683,0.10721913558421249,0.4052704032189734,0.8255694147090864,1
924,main,Structured EHR estimator,0.6451928060299932,1.5075205772524924,0.8623277712224993,0.13712284800337518,1.238759795165877,1.7762813593391078,0
924,main,Naive AI estimator,0.6451928060299932,0.1699319366118275,-0.4752608694181657,0.09187285480705737,-0.010138858810004925,0.35000273203365995,0
924,main,ISE causal estimator,0.6451928060299932,0.6765127364514563,0.03131993042146308,0.1114392585340749,0.45809178972466946,0.8949336831782431,1
924,main,Design erasure estimator,0.6451928060299932,1.029348116481404,0.3841553104514108,0.1309914812253895,0.7726048132796406,1.2860914196831674,0
924,main,Post index leakage estimator,0.6451928060299932,0.1944761239750634,-0.45071668205492976,0.09732795641369618,0.003713329404218868,0.3852389185459079,0
924,main,Oracle prospective estimator,0.6451928060299932,0.670725450278535,0.025532644248541847,0.1119606517657225,0.45128257281771894,0.8901683277393511,1
925,main,Structured EHR estimator,0.6496605427433646,1.3771251631179557,0.7274646203745911,0.14682222517952206,1.0893536017660925,1.664896724469819,0
925,main,Naive AI estimator,0.6496605427433646,0.11171135843258102,-0.5379491843107835,0.09990189199732444,-0.08409634988217486,0.3075190667473369,0
925,main,ISE causal estimator,0.6496605427433646,0.6092451764541048,-0.04041536628925979,0.11203829878383997,0.38965011083777845,0.8288402420704312,1
925,main,Design erasure estimator,0.6496605427433646,0.9725465122701258,0.3228859695267612,0.12731647843472493,0.7230062145380649,1.2220868100021867,0
925,main,Post index leakage estimator,0.6496605427433646,0.1031631429801326,-0.546497399763232,0.1067093299115895,-0.10598714364658282,0.31231342960684805,0
925,main,Oracle prospective estimator,0.6496605427433646,0.5861409485720175,-0.06351959417134712,0.11062023805938191,0.36932528197562897,0.802956615168406,1
926,main,Structured EHR estimator,0.6289989072484218,1.4919397038562212,0.8629407966077994,0.1304863041667784,1.2361865476893357,1.7476928600231068,0
926,main,Naive AI estimator,0.6289989072484218,0.24582264792808958,-0.38317625932033217,0.08818714812648354,0.07297583760018184,0.41866945825599733,0
926,main,ISE causal estimator,0.6289989072484218,0.7937554355189634,0.16475652827054166,0.10102934895688986,0.5957379115634593,0.9917729594744675,1
926,main,Design erasure estimator,0.6289989072484218,1.170868482943585,0.5418695756951631,0.12197434322149416,0.9317987702294563,1.4099381956577135,0
926,main,Post index leakage estimator,0.6289989072484218,0.25826004020874493,-0.37073886703967684,0.0916882295253182,0.07855111033912127,0.4379689700783686,0
926,main,Oracle prospective estimator,0.6289989072484218,0.7770716135865893,0.1480727063381675,0.10041431806396547,0.5802595501812169,0.9738836769919617,1
927,main,Structured EHR estimator,0.6380027851270709,1.0691817706366935,0.43117898550962264,0.15768438020745987,0.7601203854300722,1.3782431558433148,0
927,main,Naive AI estimator,0.6380027851270709,-0.034202227915069994,-0.6722050130421409,0.09862052631432476,-0.22749845949114653,0.15909400366100654,0
927,main,ISE causal estimator,0.6380027851270709,0.3130586958248279,-0.32494408930224294,0.11401496450006696,0.0895893654046967,0.5365280262449592,0
927,main,Design erasure estimator,0.6380027851270709,0.6045537581577302,-0.03344902696934071,0.1368735957854079,0.3362815104183307,0.8728260058971296,1
927,main,Post index leakage estimator,0.6380027851270709,0.008047669973428389,-0.6299551151536424,0.10348274678277276,-0.1947785137208062,0.210873853667663,0
927,main,Oracle prospective estimator,0.6380027851270709,0.29960880822436536,-0.3383939769027055,0.11428235674919703,0.0756153889959392,0.5236022274527915,0
928,main,Structured EHR estimator,0.6684740448626091,1.1203583321715507,0.4518842873089416,0.14940954972125717,0.8275156147178866,1.4132010496252148,0
928,main,Naive AI estimator,0.6684740448626091,0.09266323608095944,-0.5758108087816496,0.09953063763535387,-0.10241681368433414,0.287743285846253,0
928,main,ISE causal estimator,0.6684740448626091,0.4946675878175089,-0.17380645704510017,0.12267185014226534,0.25423076153866886,0.735104414096349,1
928,main,Design erasure estimator,0.6684740448626091,0.7890709085994486,0.12059686373683953,0.12751146426658402,0.539148438636944,1.0389933785619534,1
928,main,Post index leakage estimator,0.6684740448626091,0.1307202902743152,-0.5377537545882939,0.10804572657089603,-0.08104933380464102,0.3424899143532714,0
928,main,Oracle prospective estimator,0.6684740448626091,0.4936393240507102,-0.17483472081189888,0.12229556717873553,0.25394001238038855,0.7333386357210319,1
929,main,Structured EHR estimator,0.6381365659370248,1.149146308400235,0.5110097424632101,0.13999351419817133,0.8747590205718191,1.4235335962286508,0
929,main,Naive AI estimator,0.6381365659370248,-0.05628641474393756,-0.6944229806809624,0.08420775230933754,-0.22133360927023912,0.10876077978236401,0
929,main,ISE causal estimator,0.6381365659370248,0.48784746035371696,-0.15028910558330788,0.10397352442218304,0.2840593524862382,0.6916355682211957,1
929,main,Design erasure estimator,0.6381365659370248,0.8492500766618587,0.21111351072483386,0.12369055543695572,0.6068165880054255,1.091683565318292,1
929,main,Post index leakage estimator,0.6381365659370248,-0.04553025712962259,-0.6836668230666474,0.09153146904864919,-0.22493193646497497,0.1338714222057298,0
929,main,Oracle prospective estimator,0.6381365659370248,0.4824527303492847,-0.15568383558774013,0.10454935638110877,0.27753599184231154,0.6873694688562579,1
930,main,Structured EHR estimator,0.6456497977206469,1.643871170606192,0.998221372885545,0.15415889279748,1.3417197407231312,1.9460226004892527,0
930,main,Naive AI estimator,0.6456497977206469,0.10515447416422133,-0.5404953235564256,0.10947622357414799,-0.10941892404110873,0.31972787236955136,0
930,main,ISE causal estimator,0.6456497977206469,0.7711707139265095,0.1255209162058626,0.13057179841040373,0.5152499890421182,1.027091438810901,1
930,main,Design erasure estimator,0.6456497977206469,1.1004694267494974,0.45481962902885054,0.14416155806370687,0.817912772944632,1.3830260805543628,0
930,main,Post index leakage estimator,0.6456497977206469,0.11455316459873491,-0.531096633121912,0.1102139195342879,-0.10146611768846936,0.3305724468859392,0
930,main,Oracle prospective estimator,0.6456497977206469,0.7578865737284841,0.11223677600783721,0.1304044291480019,0.5022938925984004,1.0134792548585678,1
931,main,Structured EHR estimator,0.6518717469425304,1.2501401337101938,0.5982683867676635,0.1405046799203764,0.9747509610662561,1.5255293063541315,0
931,main,Naive AI estimator,0.6518717469425304,0.05927706197872758,-0.5925946849638027,0.09634030314250093,-0.12954993218057426,0.24810405613802938,0
931,main,ISE causal estimator,0.6518717469425304,0.559704082660615,-0.09216766428191536,0.11477988519684601,0.3347355076747968,0.7846726576464331,1
931,main,Design erasure estimator,0.6518717469425304,0.8082331996772056,0.15636145273467528,0.1282707522561247,0.5568225252552013,1.05964387409921,1
931,main,Post index leakage estimator,0.6518717469425304,0.07380251985370843,-0.5780692270888219,0.10015474456335614,-0.1225007794904696,0.27010581919788645,0
931,main,Oracle prospective estimator,0.6518717469425304,0.5544301504811724,-0.09744159646135797,0.11311224104354624,0.33273015803582173,0.776130142926523,1
932,main,Structured EHR estimator,0.6524704596405416,1.4043715169909365,0.7519010573503949,0.13167145185724183,1.1462954713507425,1.6624475626311306,0
932,main,Naive AI estimator,0.6524704596405416,0.23685704732913382,-0.4156134123114078,0.10003208741816821,0.04079415598952413,0.4329199386687435,0
932,main,ISE causal estimator,0.6524704596405416,0.673101438890497,0.020630979249955383,0.10313382148949436,0.470959148771088,0.875243729009906,1
932,main,Design erasure estimator,0.6524704596405416,1.0647003522269676,0.41222989258642595,0.12345721732404426,0.8227242062718408,1.3066764981820942,0
932,main,Post index leakage estimator,0.6524704596405416,0.2724784346863168,-0.37999202495422485,0.10476712735246578,0.06713486507548386,0.4778220042971497,0
932,main,Oracle prospective estimator,0.6524704596405416,0.6535660521004639,0.001095592459922301,0.10363489817053931,0.45044165168620687,0.856690452514721,1
933,main,Structured EHR estimator,0.6384598213205548,1.6676708531843354,1.0292110318637806,0.13024815624200078,1.4123844669500139,1.922957239418657,0
933,main,Naive AI estimator,0.6384598213205548,0.2260345537688855,-0.4124252675516693,0.10466966451773922,0.020882011314116627,0.43118709622365436,0
933,main,ISE causal estimator,0.6384598213205548,0.8483051291288425,0.2098453078082877,0.11213805876145565,0.6285145339563895,1.0680957243012956,1
933,main,Design erasure estimator,0.6384598213205548,1.2836977553976094,0.6452379340770547,0.12162562077029444,1.0453115386878324,1.5220839721073864,0
933,main,Post index leakage estimator,0.6384598213205548,0.2511898575414189,-0.38726996377913586,0.10608252347788809,0.04326811152475829,0.45911160355807956,0
933,main,Oracle prospective estimator,0.6384598213205548,0.8294653899654704,0.19100556864491558,0.1120887169369787,0.6097715047689921,1.0491592751619485,1
934,main,Structured EHR estimator,0.6273402964556487,1.3565748383409293,0.7292345418852806,0.14255032221917055,1.077176206791355,1.6359734698905035,0
934,main,Naive AI estimator,0.6273402964556487,0.006803362262948599,-0.6205369341927001,0.0966067976088149,-0.1825459610503286,0.19615268557622578,0
934,main,ISE causal estimator,0.6273402964556487,0.5566856596523474,-0.07065463680330131,0.11584114131519853,0.3296370226745583,0.7837342966301365,1
934,main,Design erasure estimator,0.6273402964556487,0.9289908075841405,0.30165051112849184,0.13278961361268005,0.6687231649032876,1.1892584502649934,0
934,main,Post index leakage estimator,0.6273402964556487,0.05739677346026633,-0.5699435229953824,0.10066521549729623,-0.13990704891443428,0.25470059583496696,0
934,main,Oracle prospective estimator,0.6273402964556487,0.5532427961750066,-0.0740975002806421,0.1149128704583083,0.3280135700767224,0.7784720222732908,1
935,main,Structured EHR estimator,0.6329749466135033,1.3339084565368589,0.7009335099233556,0.13349692604711252,1.0722544814845183,1.5955624315891994,0
935,main,Naive AI estimator,0.6329749466135033,0.04691314510251807,-0.5860618015109852,0.08906551976986588,-0.12765527364641904,0.22148156385145518,0
935,main,ISE causal estimator,0.6329749466135033,0.5840066274825327,-0.04896831913097055,0.1018625593648834,0.3843560111273613,0.7836572438377042,1
935,main,Design erasure estimator,0.6329749466135033,1.0394395006215245,0.4064645540080212,0.1223166952159372,0.7996987779982876,1.2791802232447613,0
935,main,Post index leakage estimator,0.6329749466135033,0.061528629157231715,-0.5714463174562716,0.09439549841560367,-0.12348654773735147,0.24654380605181492,0
935,main,Oracle prospective estimator,0.6329749466135033,0.5749897471822105,-0.05798519943129277,0.10068025696007242,0.37765644354046857,0.7723230508239525,1
936,main,Structured EHR estimator,0.6567018920965345,1.344091062116909,0.6873891700203746,0.1383673381919907,1.0728910792606072,1.615291044973211,0
936,main,Naive AI estimator,0.6567018920965345,0.294215236896718,-0.3624866551998165,0.0987738547236098,0.10061848163844281,0.48781199215499327,0
936,main,ISE causal estimator,0.6567018920965345,0.7024158798963066,0.04571398779977209,0.11267432486336813,0.48157420316410504,0.9232575566285082,1
936,main,Design erasure estimator,0.6567018920965345,1.0848579607910809,0.42815606869454637,0.1286874176099042,0.8326306222756686,1.337085299306493,0
936,main,Post index leakage estimator,0.6567018920965345,0.317369185022725,-0.3393327070738095,0.10312578746716254,0.11524264158708641,0.5194957284583636,0
936,main,Oracle prospective estimator,0.6567018920965345,0.6954267478950127,0.038724855798478175,0.1124858859901308,0.47495441135435634,0.915899084435669,1
937,main,Structured EHR estimator,0.6313829468247738,1.3157820495936419,0.6843991027688681,0.13610193261142695,1.049022261675245,1.5825418375120388,0
937,main,Naive AI estimator,0.6313829468247738,0.1983256634953214,-0.43305728332945237,0.09099900216522526,0.019967619251479912,0.37668370773916293,0
937,main,ISE causal estimator,0.6313829468247738,0.5230074311732106,-0.10837551565156323,0.10594867600540421,0.31534802620261837,0.7306668361438028,1
937,main,Design erasure estimator,0.6313829468247738,0.943057060042986,0.31167411321821215,0.1251134988266811,0.697834602342691,1.188279517743281,0
937,main,Post index leakage estimator,0.6313829468247738,0.25930054647802686,-0.37208240034674694,0.09751859060906277,0.06816410888426383,0.4504369840717899,0
937,main,Oracle prospective estimator,0.6313829468247738,0.5373944508627924,-0.09398849596198144,0.10549462437898169,0.3306249870799882,0.7441639146455965,1
938,main,Structured EHR estimator,0.6571480523435489,1.4321458090125976,0.7749977566690487,0.1432932775818395,1.1512909849521922,1.713000633073003,0
938,main,Naive AI estimator,0.6571480523435489,0.18062686246281962,-0.4765211898807293,0.09331931030432888,-0.002278985733665001,0.36353271065930426,0
938,main,ISE causal estimator,0.6571480523435489,0.775714782382004,0.11856673003845508,0.127135765951044,0.5265286811179577,1.0249008836460503,1
938,main,Design erasure estimator,0.6571480523435489,1.0365703355177607,0.3794222831742118,0.13020656029787653,0.7813654773339227,1.2917751937015987,0
938,main,Post index leakage estimator,0.6571480523435489,0.21238875897793127,-0.4447592933656176,0.0978225236685167,0.020656612587638568,0.404120905368224,0
938,main,Oracle prospective estimator,0.6571480523435489,0.7564508973077043,0.09930284496415542,0.12635613295685186,0.5087928767122747,1.004108917903134,1
939,main,Structured EHR estimator,0.6603235883784921,1.4372712828488197,0.7769476944703275,0.15191584358737079,1.139516229417573,1.7350263362800664,0
939,main,Naive AI estimator,0.6603235883784921,0.02852160468306901,-0.6318019836954232,0.09919985976283166,-0.16591012045208103,0.22295332981821908,0
939,main,ISE causal estimator,0.6603235883784921,0.45872429183541585,-0.2015992965430763,0.10970477227607409,0.24370293817431066,0.673745645496521,1
939,main,Design erasure estimator,0.6603235883784921,0.8007072552018546,0.14038366682336245,0.13600936221628465,0.5341289052579367,1.0672856051457726,1
939,main,Post index leakage estimator,0.6603235883784921,0.1471916171652333,-0.5131319712132588,0.10849483501736489,-0.06545825946880188,0.35984149379926844,0
939,main,Oracle prospective estimator,0.6603235883784921,0.4499948373212356,-0.21032875105725657,0.10822985026665818,0.23786433079858554,0.6621253438438857,1
940,main,Structured EHR estimator,0.6575033463374034,1.5551809552957037,0.8976776089583003,0.14597604399004124,1.2690679090752228,1.8412940015161845,0
940,main,Naive AI estimator,0.6575033463374034,0.23082891816339024,-0.42667442817401313,0.09410974419175662,0.04637381954754727,0.4152840167792332,0
940,main,ISE causal estimator,0.6575033463374034,0.8078558713272184,0.150352524989815,0.11434134768593339,0.5837468298627889,1.031964912791648,1
940,main,Design erasure estimator,0.6575033463374034,1.1761185703987893,0.5186152240613859,0.12938421514204482,0.9225255087203814,1.4297116320771972,0
940,main,Post index leakage estimator,0.6575033463374034,0.24192865333885408,-0.4155746929985493,0.09962288577172637,0.0466677972262704,0.43718950945143775,0
940,main,Oracle prospective estimator,0.6575033463374034,0.78511432411151,0.12761097777410668,0.11385286353393977,0.5619627115849881,1.008265936638032,1
941,main,Structured EHR estimator,0.6471033113742214,1.246746351075238,0.5996430397010165,0.13837452093955982,0.9755322900337007,1.5179604121167751,0
941,main,Naive AI estimator,0.6471033113742214,0.08354808715549636,-0.5635552242187251,0.09091903222820079,-0.09465321601177717,0.2617493903227699,0
941,main,ISE causal estimator,0.6471033113742214,0.5210858149186451,-0.12601749645557625,0.1051068296391886,0.3150764288258355,0.7270952010114549,1
941,main,Design erasure estimator,0.6471033113742214,0.8742989348591879,0.22719562348496647,0.13885178167551093,0.6021494427751864,1.1464484269431892,1
941,main,Post index leakage estimator,0.6471033113742214,0.07941641826411898,-0.5676868931101025,0.09614380585207458,-0.10902544120594719,0.26785827773418514,0
941,main,Oracle prospective estimator,0.6471033113742214,0.5054778701944046,-0.1416254411798168,0.10466971402473302,0.30032523070592787,0.7106305096828813,1
942,main,Structured EHR estimator,0.6522459544683507,1.376331262880492,0.7240853084121414,0.14478144844029725,1.0925596239375093,1.6601029018234748,0
942,main,Naive AI estimator,0.6522459544683507,0.056055999014675846,-0.5961899554536748,0.09056630424297551,-0.12145395730155617,0.23356595533090785,0
942,main,ISE causal estimator,0.6522459544683507,0.5611962087226636,-0.09104974574568703,0.10847536236805164,0.3485844984812824,0.7738079189640448,1
942,main,Design erasure estimator,0.6522459544683507,0.9675597734521739,0.31531381898382327,0.1347773442303891,0.7033961787606113,1.2317233681437365,0
942,main,Post index leakage estimator,0.6522459544683507,0.09035448863852674,-0.561891465829824,0.09653621842941976,-0.09885649948313599,0.2795654767601895,0
942,main,Oracle prospective estimator,0.6522459544683507,0.5443015773956856,-0.10794437707266502,0.10861326205426926,0.3314195837693179,0.7571835710220534,1
943,main,Structured EHR estimator,0.6326331734160138,1.4115872020936093,0.7789540286775956,0.13401609487267374,1.1489156561431688,1.6742587480440498,0
943,main,Naive AI estimator,0.6326331734160138,0.1327295388440634,-0.49990363457195036,0.0937270773665548,-0.05097553279438399,0.3164346104825108,0
943,main,ISE causal estimator,0.6326331734160138,0.7329873246971571,0.10035415128114333,0.10675833927587323,0.5237409797164456,0.9422336696778686,1
943,main,Design erasure estimator,0.6326331734160138,1.0698783268424545,0.43724515342644077,0.11886205524887164,0.8369086985546661,1.302847955130243,0
943,main,Post index leakage estimator,0.6326331734160138,0.11760621743784351,-0.5150269559781703,0.09684135440318407,-0.07220283719239727,0.3074152720680843,0
943,main,Oracle prospective estimator,0.6326331734160138,0.7291345607855266,0.09650138736951286,0.1055659443790585,0.522225309802572,0.9360438117684813,1
944,main,Structured EHR estimator,0.6428787011502182,1.1881515647931837,0.5452728636429656,0.12849978405084903,0.9362919880535197,1.4400111415328478,0
944,main,Naive AI estimator,0.6428787011502182,0.10197993648839909,-0.5408987646618191,0.0861266627906405,-0.06682832258125629,0.27078819555805445,0
944,main,ISE causal estimator,0.6428787011502182,0.5242709682316298,-0.1186077329185884,0.09785929091318397,0.33246675804178916,0.7160751784214704,1
944,main,Design erasure estimator,0.6428787011502182,0.896229446810382,0.2533507456601638,0.11834394170999286,0.6642753210587959,1.128183572561968,0
944,main,Post index leakage estimator,0.6428787011502182,0.15073615111681068,-0.49214255003340746,0.09302060748994703,-0.031584239563485494,0.33305654179710686,0
944,main,Oracle prospective estimator,0.6428787011502182,0.5232219607618517,-0.11965674038836649,0.09782961416672263,0.33147591699507534,0.714968004528628,1
945,main,Structured EHR estimator,0.6246185990674418,1.273719461474244,0.6491008624068022,0.13367904655332427,1.0117085302297284,1.5357303927187596,0
945,main,Naive AI estimator,0.6246185990674418,0.053235611554203054,-0.5713829875132387,0.09503137313285961,-0.13302587978620178,0.2394971028946079,0
945,main,ISE causal estimator,0.6246185990674418,0.5792885687240443,-0.04533003034339744,0.10599799266669645,0.37153250309731933,0.7870446343507693,1
945,main,Design erasure estimator,0.6246185990674418,1.0743634099108441,0.44974481084340234,0.12117647082699573,0.8368575270899326,1.3118692927317557,0
945,main,Post index leakage estimator,0.6246185990674418,0.05335831636934693,-0.5712602826980948,0.09952584979306556,-0.14171234922506157,0.24842898196375543,0
945,main,Oracle prospective estimator,0.6246185990674418,0.5770999146602986,-0.04751868440714313,0.10482972794752882,0.3716336478831421,0.7825661814374552,1
946,main,Structured EHR estimator,0.6186016448440708,1.1977664920757995,0.5791648472317288,0.14781542538983755,0.908048258311718,1.4874847258398811,0
946,main,Naive AI estimator,0.6186016448440708,-0.06142211571331992,-0.6800237605573907,0.09334112794448853,-0.24437072648451744,0.12152649505787758,0
946,main,ISE causal estimator,0.6186016448440708,0.49727616361930815,-0.12132548122476261,0.11009698005015923,0.28148608272099607,0.7130662445176202,1
946,main,Design erasure estimator,0.6186016448440708,0.9533085971359996,0.3347069522919288,0.12380856158786593,0.7106438164237824,1.195973377848217,0
946,main,Post index leakage estimator,0.6186016448440708,-0.033734019633077005,-0.6523356644771477,0.1007345206802115,-0.23117368016629156,0.16370564090013753,0
946,main,Oracle prospective estimator,0.6186016448440708,0.48357924487448006,-0.1350223999695907,0.11036706290934388,0.26725980157216606,0.6998986881767941,1
947,main,Structured EHR estimator,0.6372876037607652,1.2519619253559002,0.614674321595135,0.12753979532701296,1.0019839265149548,1.5019399241968456,0
947,main,Naive AI estimator,0.6372876037607652,0.10212277138375771,-0.5351648323770075,0.08194733866270976,-0.05849401239515341,0.26273955516266884,0
947,main,ISE causal estimator,0.6372876037607652,0.5761165964187922,-0.061171007341973005,0.09875653606343375,0.3825537857344621,0.7696794071031223,1
947,main,Design erasure estimator,0.6372876037607652,0.8891178210697301,0.25183021730896493,0.11738469957985623,0.6590438098932119,1.1191918322462484,0
947,main,Post index leakage estimator,0.6372876037607652,0.12666473539217898,-0.5106228683685863,0.09070486016967456,-0.05111679054038315,0.3044462613247411,0
947,main,Oracle prospective estimator,0.6372876037607652,0.5562604107349419,-0.08102719302582329,0.09830268722877367,0.36358714376654555,0.7489336777033383,1
948,main,Structured EHR estimator,0.6523940263971557,1.4149349416090498,0.762540915211894,0.1419698100518906,1.1366741139073442,1.6931957693107553,0
948,main,Naive AI estimator,0.6523940263971557,0.24220549046333714,-0.41018853593381854,0.10295716706205976,0.04040944302170002,0.44400153790497426,0
948,main,ISE causal estimator,0.6523940263971557,0.7189028289817601,0.06650880258460434,0.11554049227262567,0.49244346412741374,0.9453621938361063,1
948,main,Design erasure estimator,0.6523940263971557,1.20282358949943,0.5504295631022742,0.12880194007443577,0.9503717869535357,1.455275392045324,0
948,main,Post index leakage estimator,0.6523940263971557,0.2883389613556523,-0.3640550650415034,0.10739419077589941,0.07784634743488944,0.49883157527641514,0
948,main,Oracle prospective estimator,0.6523940263971557,0.7027242977319679,0.05033027133481216,0.11395377224007831,0.47937490414141437,0.9260736913225214,1
949,main,Structured EHR estimator,0.6512433399735101,1.4205316735326061,0.769288333559096,0.13474285660311322,1.1564356745905042,1.684627672474708,0
949,main,Naive AI estimator,0.6512433399735101,0.2216979770693723,-0.4295453629041378,0.08274418609332945,0.05951937232644658,0.383876581812298,0
949,main,ISE causal estimator,0.6512433399735101,0.6640159195479676,0.012772579574457432,0.10297349490749215,0.4621878695292829,0.8658439695666522,1
949,main,Design erasure estimator,0.6512433399735101,0.9145422880427071,0.26329894806919696,0.10579662607752899,0.7071809009307503,1.1219036751546638,0
949,main,Post index leakage estimator,0.6512433399735101,0.24753995654322578,-0.40370338343028433,0.087864778457979,0.07532499076558694,0.41975492232086464,0
949,main,Oracle prospective estimator,0.6512433399735101,0.6361147820526268,-0.015128557920883301,0.10366650685825259,0.4329284286104518,0.8393011354948019,1
950,main,Structured EHR estimator,0.6398620813982763,1.3966725242341396,0.7568104428358633,0.1385293739554145,1.125154951281527,1.668190097186752,0
950,main,Naive AI estimator,0.6398620813982763,0.04839308130819591,-0.5914690000900804,0.08778139883033977,-0.12365846039927003,0.22044462301566187,0
950,main,ISE causal estimator,0.6398620813982763,0.5744520027734299,-0.06541007862484638,0.10931320789095553,0.36019811530715706,0.7887058902397027,1
950,main,Design erasure estimator,0.6398620813982763,0.8481233545520931,0.20826127315381682,0.11654000765510342,0.6197049395480904,1.0765417695560957,1
950,main,Post index leakage estimator,0.6398620813982763,0.09935582890091728,-0.540506252497359,0.09628561397918856,-0.0893639744982923,0.28807563230012684,0
950,main,Oracle prospective estimator,0.6398620813982763,0.5710832451635239,-0.06877883623475234,0.10720987453809619,0.3609518910688554,0.7812145992581925,1
951,main,Structured EHR estimator,0.6347144234706148,1.5186336716394073,0.8839192481687925,0.1473532214562254,1.2298213575852055,1.8074459856936091,0
951,main,Naive AI estimator,0.6347144234706148,0.3532244865889286,-0.2814899368816862,0.09267953506625044,0.17157259785907772,0.5348763753187794,0
951,main,ISE causal estimator,0.6347144234706148,0.6960361464934548,0.06132172302284,0.11725940372011692,0.46620771520202564,0.925864577784884,1
951,main,Design erasure estimator,0.6347144234706148,1.1178757073811532,0.48316128391053836,0.13222307453886312,0.8587184812849815,1.3770329334773248,0
951,main,Post index leakage estimator,0.6347144234706148,0.42971079181654487,-0.20500363165406993,0.0974026129933822,0.23880167034951577,0.6206199132835739,0
951,main,Oracle prospective estimator,0.6347144234706148,0.6851389129053682,0.05042448943475342,0.11735485445685839,0.45512339816992575,0.9151544276408107,1
952,main,Structured EHR estimator,0.6559419780757597,1.504358079501752,0.8484161014259922,0.14365689793638967,1.2227905595464281,1.7859255994570757,0
952,main,Naive AI estimator,0.6559419780757597,0.1822669898189566,-0.4736749882568031,0.09065028000406944,0.004592441010980497,0.3599415386269327,0
952,main,ISE causal estimator,0.6559419780757597,0.7334472150984914,0.07750523702273171,0.11624433772968179,0.5056083131483151,0.9612861170486677,1
952,main,Design erasure estimator,0.6559419780757597,0.9908147506392436,0.3348727725634839,0.12912820407030157,0.7377234706614526,1.2439060306170346,0
952,main,Post index leakage estimator,0.6559419780757597,0.18161464757553386,-0.47432733050022585,0.09531256684106947,-0.005197983432962294,0.36842727858403,0
952,main,Oracle prospective estimator,0.6559419780757597,0.7289689789895084,0.0730270009137487,0.11588432130446019,0.5018357092327664,0.9561022487462504,1
953,main,Structured EHR estimator,0.6669164418710899,1.548909827815593,0.8819933859445032,0.1427955456448948,1.2690305583515993,1.8287890972795868,0
953,main,Naive AI estimator,0.6669164418710899,0.2835497733331391,-0.3833666685379508,0.10148638533231366,0.08463645808180431,0.48246308858447384,0
953,main,ISE causal estimator,0.6669164418710899,0.8164318500975805,0.14951540822649056,0.11818557580961181,0.5847881215107413,1.0480755786844196,1
953,main,Design erasure estimator,0.6669164418710899,1.0793276547125648,0.41241121284147486,0.13578728808852505,0.8131845700590556,1.3454707393660739,0
953,main,Post index leakage estimator,0.6669164418710899,0.3137352395478553,-0.3531812023232346,0.11042594437478917,0.09730038857326856,0.530170090522442,0
953,main,Oracle prospective estimator,0.6669164418710899,0.7846001609579968,0.11768371908690689,0.11912900615419598,0.5511073088957726,1.0180930130202208,1
954,main,Structured EHR estimator,0.629098415640518,1.4535662317050468,0.8244678160645288,0.13935631078827546,1.1804278625600269,1.7267046008500668,0
954,main,Naive AI estimator,0.629098415640518,0.13247836711208927,-0.4966200485284288,0.10051061057106352,-0.06452242960719523,0.32947916383137377,0
954,main,ISE causal estimator,0.629098415640518,0.5558941842847857,-0.0732042313557324,0.11447003389682817,0.33153291784700245,0.7802554507225689,1
954,main,Design erasure estimator,0.629098415640518,1.0838711684817877,0.4547727528412696,0.12984927802577756,0.8293665835512636,1.3383757534123117,0
954,main,Post index leakage estimator,0.629098415640518,0.17025631679763048,-0.45884209884288757,0.1040051478330939,-0.03359377295523358,0.37410640655049454,0
954,main,Oracle prospective estimator,0.629098415640518,0.5267603650539538,-0.1023380505865642,0.11290629302096636,0.30546403073285977,0.7480566993750479,1
955,main,Structured EHR estimator,0.6204175257395846,1.3793744780827335,0.7589569523431489,0.1419749041197282,1.1011036660080662,1.6576452901574008,0
955,main,Naive AI estimator,0.6204175257395846,0.1054858110375008,-0.5149317147020839,0.0840649150841808,-0.05928142252749356,0.27025304460249516,0
955,main,ISE causal estimator,0.6204175257395846,0.6134672434444526,-0.00695028229513206,0.10668710629099594,0.40436051511410054,0.8225739717748046,1
955,main,Design erasure estimator,0.6204175257395846,0.9046267809941333,0.28420925525454865,0.12076387468899297,0.667929586603707,1.1413239753845594,0
955,main,Post index leakage estimator,0.6204175257395846,0.13860426986883462,-0.48181325587075,0.09226200831998042,-0.042229266438327,0.31943780617599626,0
955,main,Oracle prospective estimator,0.6204175257395846,0.5915222558105898,-0.028895269928994827,0.10472143191116048,0.38626824926471526,0.7967762623564644,1
956,main,Structured EHR estimator,0.6336980961319176,1.4123126070985998,0.7786145109666822,0.15461486584039213,1.1092674700514313,1.7153577441457684,0
956,main,Naive AI estimator,0.6336980961319176,0.15744902020278018,-0.47624907592913746,0.10152211202656095,-0.04153431936927926,0.3564323597748396,0
956,main,ISE causal estimator,0.6336980961319176,0.8010695882981214,0.16737149216620373,0.12326740625598759,0.5594654720363856,1.042673704559857,1
956,main,Design erasure estimator,0.6336980961319176,1.1402181492319028,0.5065200530999852,0.14342320777824089,0.8591086619865507,1.421327636477255,0
956,main,Post index leakage estimator,0.6336980961319176,0.15251232434760945,-0.4811857717843082,0.10743529109736322,-0.058060846203222466,0.36308549489844133,0
956,main,Oracle prospective estimator,0.6336980961319176,0.7722620994472292,0.1385640033153116,0.12271001307505029,0.5317504738201306,1.0127737250743278,1
957,main,Structured EHR estimator,0.6293909004167824,1.3752841885797704,0.745893288162988,0.13768488894766417,1.1054218062423486,1.6451465709171922,0
957,main,Naive AI estimator,0.6293909004167824,-0.025353890118883605,-0.6547447905356659,0.10963225743652662,-0.24023311469447578,0.18952533445670855,0
957,main,ISE causal estimator,0.6293909004167824,0.4966902604035057,-0.13270064001327664,0.11351970575616756,0.2741916371214173,0.7191888836855942,1
957,main,Design erasure estimator,0.6293909004167824,0.9383885273010615,0.3089976268842791,0.12680283976657555,0.6898549613585734,1.1869220932435496,0
957,main,Post index leakage estimator,0.6293909004167824,0.03821543927051164,-0.5911754611462707,0.11620823780286794,-0.18955270682310954,0.2659835853641328,0
957,main,Oracle prospective estimator,0.6293909004167824,0.47346256800696435,-0.15592833240981802,0.11280900502469758,0.2523569181585571,0.6945682178553716,1
958,main,Structured EHR estimator,0.6361556122275936,1.4089633191533315,0.7728077069257379,0.1349788689424088,1.1444047360262104,1.6735219022804526,0
958,main,Naive AI estimator,0.6361556122275936,0.07655684039648882,-0.5595987718311048,0.09094663934045487,-0.10169857271080272,0.25481225350378034,0
958,main,ISE causal estimator,0.6361556122275936,0.5652805175295713,-0.07087509469802233,0.10943827114905326,0.3507815060774269,0.7797795289817158,1
958,main,Design erasure estimator,0.6361556122275936,1.0132341089919752,0.37707849676438154,0.123324183938322,0.7715187084728641,1.2549495095110863,0
958,main,Post index leakage estimator,0.6361556122275936,0.14347967239872061,-0.49267593982887303,0.09774187819344013,-0.048094408860422044,0.3350537536578633,0
958,main,Oracle prospective estimator,0.6361556122275936,0.5520134581769788,-0.08414215405061487,0.10823096106310968,0.3398807744932838,0.7641461418606738,1
959,main,Structured EHR estimator,0.6527921069760232,1.5605383758298625,0.9077462688538394,0.13757769532991942,1.2908860929832204,1.8301906586765047,0
959,main,Naive AI estimator,0.6527921069760232,0.34060581104540877,-0.3121862959306144,0.10494002427624505,0.13492336346396847,0.546288258626849,0
959,main,ISE causal estimator,0.6527921069760232,0.9149924138853383,0.26220030690931506,0.11302177156294486,0.6934697416219663,1.13651508614871,0
959,main,Design erasure estimator,0.6527921069760232,1.2576866153223842,0.604894508346361,0.12041607857558491,1.0216711013142379,1.4937021293305306,0
959,main,Post index leakage estimator,0.6527921069760232,0.33665500117708025,-0.31613710579894294,0.1109761932533697,0.11914166240047563,0.5541683399536849,0
959,main,Oracle prospective estimator,0.6527921069760232,0.8920492726852569,0.23925716570923372,0.11208523254386618,0.6723622168992792,1.1117363284712347,0
960,main,Structured EHR estimator,0.6361944115107951,1.2173139035533842,0.5811194920425891,0.14056273648159773,0.9418109400494526,1.4928168670573156,0
960,main,Naive AI estimator,0.6361944115107951,0.06599410589456056,-0.5702003056162346,0.08944379082488031,-0.10931572412220486,0.24130393591132598,0
960,main,ISE causal estimator,0.6361944115107951,0.6183605185401478,-0.017833892970647303,0.12113991275226597,0.3809262895457065,0.8557947475345892,1
960,main,Design erasure estimator,0.6361944115107951,1.0175062807574582,0.38131186924666305,0.12859273675639055,0.7654645167149328,1.2695480447999836,0
960,main,Post index leakage estimator,0.6361944115107951,0.09319279706102966,-0.5430016144497655,0.09963013686359609,-0.10208227119161868,0.288467865313678,0
960,main,Oracle prospective estimator,0.6361944115107951,0.6014837926219022,-0.03471061888889293,0.11955191982133417,0.36716202977208723,0.8358055554717172,1
961,main,Structured EHR estimator,0.646664798806861,1.5958202779498072,0.9491554791429462,0.14327271701314764,1.3150057526040377,1.8766348032955766,0
961,main,Naive AI estimator,0.646664798806861,0.32721902429779126,-0.31944577450906975,0.09963778046455997,0.13192897458725372,0.5225090740083288,0
961,main,ISE causal estimator,0.646664798806861,0.858545974512241,0.21188117570538,0.12305477417028281,0.6173586171384867,1.0997333318859952,1
961,main,Design erasure estimator,0.646664798806861,1.1877958995607607,0.5411311007538997,0.1355939588544053,0.9220317402061263,1.4535600589153952,0
961,main,Post index leakage estimator,0.646664798806861,0.336014223931172,-0.31065057487568903,0.10391615305568062,0.13233856394203797,0.5396898839203059,0
961,main,Oracle prospective estimator,0.646664798806861,0.8572898920780733,0.21062509327121226,0.12078433032733045,0.6205526046365055,1.094027179519641,1
962,main,Structured EHR estimator,0.6407376919404107,1.398552608055956,0.7578149161155453,0.15166849809570282,1.1012823517883785,1.6958228643235336,0
962,main,Naive AI estimator,0.6407376919404107,-0.014468960151094367,-0.6552066520915051,0.09468621683400508,-0.20005394514574432,0.1711160248435556,0
962,main,ISE causal estimator,0.6407376919404107,0.5689227380825937,-0.071814953857817,0.1123565553536386,0.3487038895894621,0.7891415865757254,1
962,main,Design erasure estimator,0.6407376919404107,0.8589864106952478,0.2182487187548371,0.12700602676483674,0.6100545982361678,1.1079182231543279,1
962,main,Post index leakage estimator,0.6407376919404107,0.006638848314378319,-0.6340988436260324,0.09878795169496249,-0.18698553700774814,0.2002632336365048,0
962,main,Oracle prospective estimator,0.6407376919404107,0.5487701369520505,-0.09196755498836029,0.11232357534142062,0.32861592928286604,0.7689243446212348,1
963,main,Structured EHR estimator,0.6237837891593943,1.5435648100494965,0.9197810208901023,0.14869501556025283,1.252122579551401,1.835007040547592,0
963,main,Naive AI estimator,0.6237837891593943,-0.01069798161005412,-0.6344817707694483,0.09556295440397909,-0.19800137224185313,0.1766054090217449,0
963,main,ISE causal estimator,0.6237837891593943,0.5987114310596817,-0.025072358099712533,0.11349673121011082,0.3762578378878645,0.821165024231499,1
963,main,Design erasure estimator,0.6237837891593943,1.0708486586421526,0.44706486948275836,0.1338709975345589,0.8084615034744171,1.333235813809888,0
963,main,Post index leakage estimator,0.6237837891593943,0.020955771002777745,-0.6028280181566165,0.10222865308691025,-0.17941238904756635,0.22132393105312181,0
963,main,Oracle prospective estimator,0.6237837891593943,0.6063187743117091,-0.017465014847685145,0.11425377878964095,0.3823813678840129,0.8302561807394053,1
964,main,Structured EHR estimator,0.6507514205533398,1.0052809778923637,0.3545295573390239,0.13400024042976943,0.7426405066500157,1.2679214491347117,0
964,main,Naive AI estimator,0.6507514205533398,0.02118659283673181,-0.6295648277166079,0.08064293807802055,-0.13687356579618848,0.17924675146965208,0
964,main,ISE causal estimator,0.6507514205533398,0.4819985030243372,-0.16875291752900257,0.10229790098851695,0.281494617086844,0.6825023889618305,1
964,main,Design erasure estimator,0.6507514205533398,0.8308626745509382,0.18011125399759842,0.11927292060971231,0.5970877501559021,1.0646375989459744,1
964,main,Post index leakage estimator,0.6507514205533398,0.026953676864731463,-0.6237977436886083,0.0842917552610516,-0.13825816344692968,0.1921655171763926,0
964,main,Oracle prospective estimator,0.6507514205533398,0.4811832965954584,-0.1695681239578814,0.10086823720156875,0.28348155168038364,0.6788850415105332,1
965,main,Structured EHR estimator,0.6394354665072384,1.4400620166894893,0.8006265501822509,0.14598022347760417,1.153940778673385,1.7261832547055935,0
965,main,Naive AI estimator,0.6394354665072384,0.1742997562041734,-0.465135710303065,0.10618832821918875,-0.03382936710543655,0.38242887951378335,0
965,main,ISE causal estimator,0.6394354665072384,0.7032270147327511,0.0637915482255127,0.12264443037660903,0.4628439311945973,0.9436100982709048,1
965,main,Design erasure estimator,0.6394354665072384,1.0639764834054615,0.4245410168982231,0.14292354030968155,0.7838463443984857,1.3441066224124372,0
965,main,Post index leakage estimator,0.6394354665072384,0.21242966326988283,-0.42700580323735554,0.10897724824756885,-0.0011657432953521285,0.4260250698351178,0
965,main,Oracle prospective estimator,0.6394354665072384,0.6868250243492415,0.04738955784200316,0.12278609884566492,0.44616427061173825,0.9274857780867448,1
966,main,Structured EHR estimator,0.6545228751565757,1.392359132442816,0.7378362572862402,0.15737791853046512,1.0838984121231043,1.7008198527625276,0
966,main,Naive AI estimator,0.6545228751565757,-0.021644874218416977,-0.6761677493749927,0.10345910144651625,-0.22442471305358883,0.18113496461675485,0
966,main,ISE causal estimator,0.6545228751565757,0.5447893867998325,-0.10973348835674324,0.11496370864391821,0.31946051785775276,0.7701182557419122,1
966,main,Design erasure estimator,0.6545228751565757,0.9766353092631377,0.322112434106562,0.1250236547696398,0.7315889459146436,1.2216816726116317,0
966,main,Post index leakage estimator,0.6545228751565757,0.004506281541887402,-0.6500165936146883,0.10783328802393757,-0.20684696298503025,0.21585952606880504,0
966,main,Oracle prospective estimator,0.6545228751565757,0.5626413649430523,-0.09188151021352342,0.11282900858640404,0.34149650811370036,0.7837862217724042,1
967,main,Structured EHR estimator,0.6266033943469128,1.4159334738881597,0.7893300795412469,0.1286496957722981,1.1637800701744554,1.668086877601864,0
967,main,Naive AI estimator,0.6266033943469128,0.11011586769407536,-0.5164875266528375,0.08818884690410153,-0.06273427223796363,0.28296600762611435,0
967,main,ISE causal estimator,0.6266033943469128,0.5921996501765296,-0.034403744170383166,0.11134492581027262,0.3739635955883953,0.810435704764664,1
967,main,Design erasure estimator,0.6266033943469128,1.0739423238206425,0.44733892947372966,0.1314676562405992,0.8162657175890681,1.3316189300522168,0
967,main,Post index leakage estimator,0.6266033943469128,0.19807192501310716,-0.42853146933380565,0.09272829693844226,0.016324463013760337,0.379819387012454,0
967,main,Oracle prospective estimator,0.6266033943469128,0.5772836474316182,-0.049319746915294616,0.10896815379597719,0.3637060659915029,0.7908612288717335,1
968,main,Structured EHR estimator,0.6333089202147375,1.4786289257247074,0.8453200055099699,0.12853621798369488,1.2266979384766654,1.7305599129727494,0
968,main,Naive AI estimator,0.6333089202147375,0.2858179073901212,-0.3474910128246163,0.08410248935984756,0.12097702824481998,0.4506587865354224,0
968,main,ISE causal estimator,0.6333089202147375,0.8963046335228806,0.2629957133081431,0.10551956539143119,0.6894862853556755,1.1031229816900856,0
968,main,Design erasure estimator,0.6333089202147375,1.1680667011323413,0.5347577809176038,0.1219182617178959,0.9291069081652654,1.4070264940994173,0
968,main,Post index leakage estimator,0.6333089202147375,0.2584094645654474,-0.3748994556492901,0.08883860227322427,0.08428580410992784,0.43253312502096697,0
968,main,Oracle prospective estimator,0.6333089202147375,0.8818376423143444,0.24852872209960686,0.10372747753633862,0.6785317863431206,1.085143498285568,0
969,main,Structured EHR estimator,0.642839936903222,1.470800509820302,0.82796057291708,0.1311068910425511,1.213831003376902,1.7277700162637022,0
969,main,Naive AI estimator,0.642839936903222,0.1677370800905232,-0.4751028568126988,0.08783928286411387,-0.004427914323139964,0.3399020745041864,0
969,main,ISE causal estimator,0.642839936903222,0.6777504460046625,0.034910509101440446,0.10862562801276636,0.46484421509964047,0.8906566769096845,1
969,main,Design erasure estimator,0.642839936903222,0.9857069660428558,0.34286702913963374,0.11796505925171062,0.754495449909503,1.2169184821762087,0
969,main,Post index leakage estimator,0.642839936903222,0.18754606649532787,-0.45529387040789415,0.09751525597621935,-0.003583835218062048,0.3786759682087178,0
969,main,Oracle prospective estimator,0.642839936903222,0.649468028526608,0.006628091623385957,0.10932076320215725,0.4351993326503798,0.8637367244028362,1
970,main,Structured EHR estimator,0.6405573289012193,1.15342509271536,0.5128677638141407,0.14409320544462106,0.8710024100439027,1.4358477753868173,0
970,main,Naive AI estimator,0.6405573289012193,-0.055826558933062695,-0.696383887834282,0.09474578855947005,-0.24152830450962398,0.12987518664349862,0
970,main,ISE causal estimator,0.6405573289012193,0.4876143389486213,-0.15294298995259803,0.11829854912307883,0.2557491826673868,0.7194794952298558,1
970,main,Design erasure estimator,0.6405573289012193,0.7995589513699287,0.1590016224687094,0.13435330824995598,0.536226467200015,1.0628914355398424,1
970,main,Post index leakage estimator,0.6405573289012193,-0.005786355723141021,-0.6463436846243603,0.10091259000076275,-0.20357503212463599,0.19200232067835396,0
970,main,Oracle prospective estimator,0.6405573289012193,0.48272349933068626,-0.15783382957053305,0.11771608471423328,0.25199997329078905,0.7134470253705835,1
971,main,Structured EHR estimator,0.6395588596389856,1.378018616157835,0.7384597565188493,0.12554061419461543,1.1319590123363887,1.6240782199792811,0
971,main,Naive AI estimator,0.6395588596389856,0.21351443347133925,-0.4260444261676464,0.0926498041091018,0.03192081741749972,0.39510804952517875,0
971,main,ISE causal estimator,0.6395588596389856,0.7595130993967014,0.1199542397577158,0.09592556262075803,0.5714989966600157,0.9475272021333871,1
971,main,Design erasure estimator,0.6395588596389856,1.192745786732359,0.5531869270933734,0.11731886161949394,0.9628008179581509,1.422690755506567,0
971,main,Post index leakage estimator,0.6395588596389856,0.17290666655673465,-0.466652193082251,0.10140679235952507,-0.0258506464679345,0.3716639795814038,0
971,main,Oracle prospective estimator,0.6395588596389856,0.752182349383044,0.11262348974405834,0.09474199996024041,0.5664880294609728,0.9378766693051152,1
972,main,Structured EHR estimator,0.6484130950933382,1.6037843962285947,0.9553713011352565,0.1489899157382417,1.311764161381641,1.8958046310755483,0
972,main,Naive AI estimator,0.6484130950933382,0.15628654797155506,-0.49212654712178316,0.09421038488593407,-0.02836580640487571,0.34093890234798585,0
972,main,ISE causal estimator,0.6484130950933382,0.758309697943276,0.10989660284993774,0.11677773708693578,0.5294253332528818,0.9871940626336702,1
972,main,Design erasure estimator,0.6484130950933382,1.297624890758205,0.6492117956648669,0.13541250606474947,1.0322163788712961,1.563033402645114,0
972,main,Post index leakage estimator,0.6484130950933382,0.21249452115499867,-0.43591857393833955,0.10004698992674599,0.016402420898576547,0.40858662141142077,0
972,main,Oracle prospective estimator,0.6484130950933382,0.7543732342629094,0.10596013916957114,0.11662550008263033,0.525787254100954,0.9829592144248648,1
973,main,Structured EHR estimator,0.6520118579986824,1.4335056567490194,0.781493798750337,0.15876334597587813,1.1223294986362982,1.7446818148617407,0
973,main,Naive AI estimator,0.6520118579986824,0.1279646942456864,-0.524047163752996,0.09930684217105555,-0.06667671640958248,0.3226061049009553,0
973,main,ISE causal estimator,0.6520118579986824,0.6802645524886233,0.028252694489940833,0.12769106481428025,0.429990065452634,0.9305390395246125,1
973,main,Design erasure estimator,0.6520118579986824,0.9987644722841834,0.34675261428550097,0.1489539525677119,0.706814725251468,1.2907142193168988,0
973,main,Post index leakage estimator,0.6520118579986824,0.1662818855575144,-0.48572997244116806,0.10452977365599632,-0.03859647080823839,0.37116024192326713,0
973,main,Oracle prospective estimator,0.6520118579986824,0.6772972174506392,0.025285359451956757,0.12529454166501988,0.43171991578720026,0.9228745191140781,1
974,main,Structured EHR estimator,0.676292659868652,1.506216293684476,0.8299236338158241,0.136649185692407,1.2383838897273582,1.774048697641594,0
974,main,Naive AI estimator,0.676292659868652,0.204357107087999,-0.4719355527806529,0.09322772084249821,0.02163077423670251,0.3870834399392955,0
974,main,ISE causal estimator,0.676292659868652,0.5916392467382087,-0.08465341313044328,0.11734651266973631,0.36164008190552555,0.8216384115708918,1
974,main,Design erasure estimator,0.676292659868652,0.9423930426396516,0.2661003827709997,0.14311207716240085,0.661893371401346,1.2228927138779573,1
974,main,Post index leakage estimator,0.676292659868652,0.27222599276826387,-0.4040666671003881,0.09545727990069226,0.08512972416290704,0.4593222613736207,0
974,main,Oracle prospective estimator,0.676292659868652,0.5746221548709051,-0.10167050499774688,0.11797968757196661,0.3433819672298505,0.8058623425119597,1
975,main,Structured EHR estimator,0.618286708333928,1.42648125504228,0.8081945467083521,0.13349952765529197,1.1648221808379078,1.6881403292466524,0
975,main,Naive AI estimator,0.618286708333928,0.2155215117486983,-0.4027651965852297,0.08797389419556978,0.04309267912538153,0.38795034437201503,0
975,main,ISE causal estimator,0.618286708333928,0.7318644853766257,0.11357777704269778,0.10958042547138241,0.5170868514527163,0.9466421193005352,1
975,main,Design erasure estimator,0.618286708333928,0.9685293448739558,0.35024263654002785,0.12563998502396584,0.7222749742269827,1.214783715520929,0
975,main,Post index leakage estimator,0.618286708333928,0.25224994986683597,-0.366036758467092,0.09313734596157995,0.06970075178213928,0.4347991479515326,0
975,main,Oracle prospective estimator,0.618286708333928,0.7415219598627101,0.12323525152878212,0.10667920730601986,0.5324307135429112,0.950613206182509,1
976,main,Structured EHR estimator,0.6219298363289077,1.5682036615357635,0.9462738252068558,0.1403268239798327,1.2931630865352914,1.8432442365362356,0
976,main,Naive AI estimator,0.6219298363289077,0.2177283959259176,-0.4042014404029901,0.08395387472827863,0.05317880145849149,0.38227799039334376,0
976,main,ISE causal estimator,0.6219298363289077,0.6848011589301325,0.06287132260122474,0.1064184217611284,0.47622105227832084,0.8933812655819442,1
976,main,Design erasure estimator,0.6219298363289077,1.0540804131486554,0.43215057681974767,0.1214848086673268,0.8159701881606949,1.292190638136616,0
976,main,Post index leakage estimator,0.6219298363289077,0.2771922303693202,-0.3447376059595875,0.08940273384781669,0.10196287202759952,0.45242158871104093,0
976,main,Oracle prospective estimator,0.6219298363289077,0.6790025403103452,0.05707270398143749,0.10621515874800415,0.4708208291642571,0.8871842514564334,1
977,main,Structured EHR estimator,0.6262818045055488,1.2657461034647706,0.6394642989592217,0.13426756283321176,1.0025816803116756,1.5289105266178655,0
977,main,Naive AI estimator,0.6262818045055488,0.07476998512536527,-0.5515118193801836,0.09070781909123453,-0.1030173402934544,0.25255731054418495,0
977,main,ISE causal estimator,0.6262818045055488,0.6395219980516411,0.013240193546092294,0.11348367832723309,0.41709398853026425,0.861950007573018,1
977,main,Design erasure estimator,0.6262818045055488,0.9370186732914348,0.310736868785886,0.12551431158952792,0.6910106225759601,1.1830267240069094,0
977,main,Post index leakage estimator,0.6262818045055488,0.10080430462039612,-0.5254774998851527,0.09690999284314336,-0.08913928135216485,0.2907478905929571,0
977,main,Oracle prospective estimator,0.6262818045055488,0.6299145115936927,0.003632707088143894,0.11340152403303588,0.40764752448894237,0.8521814986984431,1
978,main,Structured EHR estimator,0.6556586239204111,1.3623638822853943,0.7067052583649832,0.13175532244628957,1.1041234502906667,1.6206043142801219,0
978,main,Naive AI estimator,0.6556586239204111,0.0542592378188503,-0.6013993861015607,0.08837362906258356,-0.11895307514381345,0.22747155078151407,0
978,main,ISE causal estimator,0.6556586239204111,0.6536556861562758,-0.002002937764135293,0.10846366882388965,0.44106689526145204,0.8662444770510995,1
978,main,Design erasure estimator,0.6556586239204111,1.0035459809192924,0.3478873569988813,0.12771950450271102,0.7532157520939788,1.253876209744606,0
978,main,Post index leakage estimator,0.6556586239204111,0.06064593126807492,-0.5950126926523361,0.0966437072613468,-0.1287757349641648,0.25006759750031465,0
978,main,Oracle prospective estimator,0.6556586239204111,0.6447744714822345,-0.010884152438176531,0.10848582478138553,0.4321422549107189,0.8574066880537502,1
979,main,Structured EHR estimator,0.6126138892772501,1.1886559663561658,0.5760420770789156,0.13427726793479744,0.9254725212039627,1.4518394115083688,0
979,main,Naive AI estimator,0.6126138892772501,0.13012672322232566,-0.4824871660549245,0.09278547947619768,-0.0517328165510218,0.3119862629956731,0
979,main,ISE causal estimator,0.6126138892772501,0.5793851460089428,-0.03322874326830738,0.10500121426942649,0.3735827660408668,0.7851875259770187,1
979,main,Design erasure estimator,0.6126138892772501,0.9023678391522988,0.28975394987504866,0.11925926426047682,0.6686196812017642,1.1361159971028334,0
979,main,Post index leakage estimator,0.6126138892772501,0.14083992642737783,-0.4717739628498723,0.0968679857633321,-0.049021325668753085,0.3307011785235088,0
979,main,Oracle prospective estimator,0.6126138892772501,0.5710515593899984,-0.041562329887251726,0.10424131343767314,0.36673858505215906,0.7753645337278378,1
980,main,Structured EHR estimator,0.6476024808797471,1.4191682175622153,0.7715657366824682,0.1477520473065594,1.1295742048413588,1.7087622302830718,0
980,main,Naive AI estimator,0.6476024808797471,0.13260483004261384,-0.5149976508371333,0.10459146635687516,-0.07239444401686149,0.3376041041020892,0
980,main,ISE causal estimator,0.6476024808797471,0.5641570705581935,-0.08344541032155361,0.11703030243244918,0.33477767779059314,0.793536463325794,1
980,main,Design erasure estimator,0.6476024808797471,0.9914279565010626,0.3438254756213155,0.13806414675662462,0.7208222288580783,1.262033684144047,0
980,main,Post index leakage estimator,0.6476024808797471,0.2220530236321958,-0.42554945724755133,0.11091428112601763,0.004661032625201261,0.4394450146391904,0
980,main,Oracle prospective estimator,0.6476024808797471,0.5593920927137228,-0.08821038816602433,0.11597793756904644,0.3320753350783918,0.7867088503490538,1
981,main,Structured EHR estimator,0.6420729664767445,1.38763421039061,0.7455612439138656,0.13067080059516503,1.1315194412240865,1.6437489795571336,0
981,main,Naive AI estimator,0.6420729664767445,0.30164605414480755,-0.34042691233193695,0.09280577247356524,0.1197467400966197,0.48354536819299543,0
981,main,ISE causal estimator,0.6420729664767445,0.7776884587546379,0.13561549227789338,0.10685829929180625,0.5682461921426977,0.9871307253665781,1
981,main,Design erasure estimator,0.6420729664767445,1.1246913225005972,0.4826183560238527,0.12343524021446423,0.8827582516802474,1.3666243933209472,0
981,main,Post index leakage estimator,0.6420729664767445,0.2971815845657616,-0.3448913819109829,0.09934345103589219,0.10246842053541291,0.49189474859611027,0
981,main,Oracle prospective estimator,0.6420729664767445,0.7779353832526785,0.13586241677593403,0.10606916281663517,0.5700398241320737,0.9858309423732834,1
982,main,Structured EHR estimator,0.6571975080822147,1.346410256940983,0.6892127488587684,0.14279608704700783,1.0665299263288477,1.6262905875531184,0
982,main,Naive AI estimator,0.6571975080822147,0.16811706666857543,-0.48908044141363927,0.10048602931767886,-0.028835550794075127,0.365069684131226,0
982,main,ISE causal estimator,0.6571975080822147,0.6440969321220181,-0.013100575960196537,0.11737287188580411,0.41404610322584207,0.8741477610181942,1
982,main,Design erasure estimator,0.6571975080822147,1.0680102603035346,0.41081275222131997,0.12956757111055625,0.8140578209268443,1.321962699680225,0
982,main,Post index leakage estimator,0.6571975080822147,0.19283671863633198,-0.46436078944588266,0.10445355293576417,-0.011892245117765793,0.3975656823904298,0
982,main,Oracle prospective estimator,0.6571975080822147,0.6529916133744046,-0.004205894707810076,0.11607521389136659,0.4254841941473261,0.8804990326014831,1
983,main,Structured EHR estimator,0.666389698546084,1.387323357088547,0.720933658542463,0.13465975729657306,1.1233902327872638,1.6512564813898303,0
983,main,Naive AI estimator,0.666389698546084,0.06342551468288768,-0.6029641838631963,0.0864872166153635,-0.10608942988322478,0.23294045924900014,0
983,main,ISE causal estimator,0.666389698546084,0.6912864442012235,0.02489674565513955,0.1039364185388847,0.48757106386500954,0.8950018245374376,1
983,main,Design erasure estimator,0.666389698546084,1.0075771355231073,0.34118743697702336,0.12226840521668837,0.7679310612983982,1.2472232097478166,0
983,main,Post index leakage estimator,0.666389698546084,0.021515287115330985,-0.644874411430753,0.09066590870980172,-0.15618989395588037,0.19922046818654235,0
983,main,Oracle prospective estimator,0.666389698546084,0.6416304759763309,-0.024759222569753048,0.10231693336957032,0.4410892865719731,0.8421716653806888,1
984,main,Structured EHR estimator,0.6267453056046797,1.541767284845172,0.9150219792404923,0.1304088809571335,1.2861658781691903,1.7973686915211537,0
984,main,Naive AI estimator,0.6267453056046797,0.2001426091677351,-0.4266026964369446,0.09591146938815202,0.01215612916695713,0.3881290891685131,0
984,main,ISE causal estimator,0.6267453056046797,0.723113696387498,0.09636839078281834,0.11150152278830884,0.5045707117224127,0.9416566810525833,1
984,main,Design erasure estimator,0.6267453056046797,1.0662440962866915,0.4394987906820118,0.1291856612902092,0.8130402001578815,1.3194479924155016,0
984,main,Post index leakage estimator,0.6267453056046797,0.2750068395924573,-0.35173846601222236,0.10113686075891475,0.07677859250498442,0.4732350866799302,0
984,main,Oracle prospective estimator,0.6267453056046797,0.712566738118999,0.08582143251431928,0.11028627209514012,0.4964056448125243,0.9287278314254737,1
985,main,Structured EHR estimator,0.6373913633672025,1.3760913899536094,0.7387000265864069,0.13653959896019957,1.1084737759916181,1.6437090039156006,0
985,main,Naive AI estimator,0.6373913633672025,0.15200802710434067,-0.4853833362628618,0.08875132057778681,-0.021944561228121495,0.3259606154368028,0
985,main,ISE causal estimator,0.6373913633672025,0.6511941151321448,0.013802751764942278,0.1073105419063756,0.4408654529956486,0.8615227772686409,1
985,main,Design erasure estimator,0.6373913633672025,1.0163172460899395,0.378925882722737,0.12913829051020298,0.7632061966899416,1.2694282954899374,0
985,main,Post index leakage estimator,0.6373913633672025,0.21144734748523833,-0.4259440158819642,0.09365366616150278,0.027886161808692883,0.39500853316178375,0
985,main,Oracle prospective estimator,0.6373913633672025,0.6349413295698473,-0.0024500337973552,0.10854856995510931,0.42218613245783304,0.8476965266818615,1
986,main,Structured EHR estimator,0.6068710271009996,1.2110722146112463,0.6042011875102467,0.14678692630333728,0.9233698390567051,1.4987745901657874,0
986,main,Naive AI estimator,0.6068710271009996,0.046758838171943616,-0.560112188929056,0.09893103318244234,-0.14714598686564337,0.24066366320953061,0
986,main,ISE causal estimator,0.6068710271009996,0.619531431783193,0.012660404682193427,0.12302397396162007,0.3784044428184177,0.8606584207479684,1
986,main,Design erasure estimator,0.6068710271009996,0.8749394665746526,0.268068439473653,0.13922093664165397,0.6020664307570108,1.1478125023922945,1
986,main,Post index leakage estimator,0.6068710271009996,0.07281818383056093,-0.5340528432704387,0.10204018177041753,-0.1271805724394574,0.2728169401005793,0
986,main,Oracle prospective estimator,0.6068710271009996,0.5751064472402774,-0.03176457986072223,0.12382808685101564,0.3324033970122867,0.817809497468268,1
987,main,Structured EHR estimator,0.6255658471863648,1.357621086965086,0.7320552397787212,0.14811578387688834,1.0673141505663848,1.6479280233637872,0
987,main,Naive AI estimator,0.6255658471863648,0.10689576475990117,-0.5186700824264636,0.08966203345343973,-0.06884182080884069,0.282633350328643,0
987,main,ISE causal estimator,0.6255658471863648,0.5303186322787502,-0.09524721490761456,0.11193251764593944,0.3109308976927089,0.7497063668647915,1
987,main,Design erasure estimator,0.6255658471863648,0.8386523732882954,0.21308652610193068,0.11961156449363691,0.6042137068807671,1.0730910396958238,1
987,main,Post index leakage estimator,0.6255658471863648,0.1604683192184989,-0.46509752796786585,0.09513580485396284,-0.02599785829526824,0.34693449673226606,0
987,main,Oracle prospective estimator,0.6255658471863648,0.5236397667571837,-0.10192608042918105,0.11027422622739019,0.30750228335149893,0.7397772501628685,1
988,main,Structured EHR estimator,0.6414298812597443,1.5504755435760835,0.9090456623163392,0.13441169867956132,1.2870286141641434,1.8139224729880237,0
988,main,Naive AI estimator,0.6414298812597443,0.2053042374367081,-0.4361256438230362,0.09837075852858823,0.012497550720675155,0.398110924152741,0
988,main,ISE causal estimator,0.6414298812597443,0.7821864786550112,0.1407565973952669,0.11367182770258452,0.5593896963579456,1.0049832609520768,1
988,main,Design erasure estimator,0.6414298812597443,1.1342654437884816,0.4928355625287373,0.12391917868627403,0.8913838535633845,1.3771470340135787,0
988,main,Post index leakage estimator,0.6414298812597443,0.1981658895555464,-0.44326399170419795,0.10432382633778367,-0.006308810066509601,0.40264058917760237,0
988,main,Oracle prospective estimator,0.6414298812597443,0.7807554060954879,0.13932552483574356,0.11280090918439019,0.5596656240940832,1.0018451880968926,1
989,main,Structured EHR estimator,0.6462764697592152,1.2501499277795474,0.6038734580203322,0.15220325781808194,0.9518315424561068,1.548468313102988,0
989,main,Naive AI estimator,0.6462764697592152,0.05060246115808927,-0.5956740086011258,0.10426396126488228,-0.15375490292108,0.2549598252372585,0
989,main,ISE causal estimator,0.6462764697592152,0.48129719131005094,-0.1649792784491642,0.1164799408844447,0.2529965071765393,0.7095978754435626,1
989,main,Design erasure estimator,0.6462764697592152,0.7457538035125993,0.09947733375338419,0.1362911659557399,0.47862311823934917,1.0128844887858495,1
989,main,Post index leakage estimator,0.6462764697592152,0.10908809107992175,-0.5371883786792934,0.11364442831296157,-0.11365498841348291,0.3318311705733264,0
989,main,Oracle prospective estimator,0.6462764697592152,0.4746402681802975,-0.17163620157891768,0.11525414531305049,0.24874214336671852,0.7005383929938764,1
990,main,Structured EHR estimator,0.6407400904472561,1.4986227345434047,0.8578826440961486,0.13416835590659595,1.2356527569664766,1.7615927121203327,0
990,main,Naive AI estimator,0.6407400904472561,0.20621339206348044,-0.43452669838377567,0.08962717882538579,0.030544121565724308,0.3818826625612366,0
990,main,ISE causal estimator,0.6407400904472561,0.7173719630694688,0.07663187262221272,0.10621625549728353,0.509188102294793,0.9255558238441446,1
990,main,Design erasure estimator,0.6407400904472561,1.140085245242945,0.499345154795689,0.12349226745570434,0.8980404010297646,1.3821300894561257,0
990,main,Post index leakage estimator,0.6407400904472561,0.21448663780220098,-0.4262534526450551,0.0954536653987337,0.02739745362068291,0.40157582198371905,0
990,main,Oracle prospective estimator,0.6407400904472561,0.702196665812919,0.06145657536566285,0.10630176496231823,0.4938452064867752,0.9105481251390627,1
991,main,Structured EHR estimator,0.6524811465034673,1.4331878146750419,0.7807066681715745,0.14891735755694246,1.1413097938634347,1.725065835486649,0
991,main,Naive AI estimator,0.6524811465034673,0.042374920256560485,-0.6101062262469068,0.087826705531769,-0.12976542258570675,0.2145152630988277,0
991,main,ISE causal estimator,0.6524811465034673,0.5449473056418582,-0.10753384086160911,0.11547560079493617,0.31861512808378334,0.7712794831999331,1
991,main,Design erasure estimator,0.6524811465034673,1.0258109380506182,0.37332979154715085,0.1211942731046161,0.7882701627655706,1.2633517133356658,0
991,main,Post index leakage estimator,0.6524811465034673,0.10502446217561251,-0.5474566843278548,0.09067988261090339,-0.07270810774175812,0.28275703209298314,0
991,main,Oracle prospective estimator,0.6524811465034673,0.538862013300902,-0.11361913320256534,0.11469263299583135,0.31406445262907257,0.7636595739727314,1
992,main,Structured EHR estimator,0.6441315030295076,1.4088542362571979,0.7647227332276902,0.1411491409447637,1.132201920005461,1.6855065525089348,0
992,main,Naive AI estimator,0.6441315030295076,0.25675877909859596,-0.38737272393091166,0.10013519486859708,0.060493797156145696,0.45302376104104625,0
992,main,ISE causal estimator,0.6441315030295076,0.6969483507084906,0.05281684767898298,0.11444948559267039,0.47262735894685665,0.9212693424701246,1
992,main,Design erasure estimator,0.6441315030295076,1.0681362741030824,0.4240047710735748,0.12200508756750926,0.8290063024707643,1.3072662457354005,0
992,main,Post index leakage estimator,0.6441315030295076,0.2724169266125347,-0.3717145764169729,0.1051620215748536,0.06629936432582165,0.47853448889924777,0
992,main,Oracle prospective estimator,0.6441315030295076,0.6655646027923663,0.021433099762858676,0.11366483875270564,0.44278151883706324,0.8883476867476694,1
993,main,Structured EHR estimator,0.6276252752751856,1.380738655856928,0.7531133805817423,0.1432715731718333,1.0999263724401347,1.661550939273721,0
993,main,Naive AI estimator,0.6276252752751856,0.25557289776745606,-0.37205237750772957,0.09540009388961027,0.06858871374381995,0.4425570817910922,0
993,main,ISE causal estimator,0.6276252752751856,0.7298329762753034,0.10220770100011778,0.1113287411601103,0.5116286436014872,0.9480373089491196,1
993,main,Design erasure estimator,0.6276252752751856,1.022292411350207,0.39466713607502135,0.13016320392945838,0.7671725316484685,1.2774122910519454,0
993,main,Post index leakage estimator,0.6276252752751856,0.2679049002193722,-0.35972037505581345,0.09897039658883346,0.07392292290525862,0.4618868775334858,0
993,main,Oracle prospective estimator,0.6276252752751856,0.7207455990470801,0.0931203237718945,0.10965378717536343,0.5058241761833678,0.9356670219107924,1
994,main,Structured EHR estimator,0.6440563538611118,1.3288071434326083,0.6847507895714965,0.15021306929090483,1.0343895276224349,1.6232247592427818,0
994,main,Naive AI estimator,0.6440563538611118,-0.039172349037676,-0.6832287028987878,0.10522982983975149,-0.2454228155235889,0.16707811744823692,0
994,main,ISE causal estimator,0.6440563538611118,0.4859042547283492,-0.15815209913276262,0.12398639516110463,0.24289092021258413,0.7289175892441142,1
994,main,Design erasure estimator,0.6440563538611118,0.9301042279543171,0.2860478740932053,0.1346966695581608,0.666098755620322,1.1941097002883123,0
994,main,Post index leakage estimator,0.6440563538611118,-0.008559020421733479,-0.6526153742828453,0.11048730160929986,-0.2251141315759612,0.20799609073249423,0
994,main,Oracle prospective estimator,0.6440563538611118,0.4859279181435384,-0.1581284357175734,0.12356575337039855,0.24373904153755727,0.7281167947495195,1
995,main,Structured EHR estimator,0.6337682414448572,1.4247395989444671,0.7909713574996099,0.14450243744916713,1.1415148215440996,1.7079643763448347,0
995,main,Naive AI estimator,0.6337682414448572,0.179157057041265,-0.4546111844035922,0.09884422007312371,-0.014577614302057479,0.3728917283845875,0
995,main,ISE causal estimator,0.6337682414448572,0.7115776541585016,0.07780941271364439,0.11346653783685043,0.48918323999827473,0.9339720683187285,1
995,main,Design erasure estimator,0.6337682414448572,1.0485967548890502,0.414828513444193,0.13203100388100525,0.78981598728228,1.3073775224958206,0
995,main,Post index leakage estimator,0.6337682414448572,0.1666295202657808,-0.4671387211790764,0.10310435348308968,-0.03545501256107497,0.36871405309263655,0
995,main,Oracle prospective estimator,0.6337682414448572,0.685734593492658,0.05196635204780076,0.11312583025700662,0.46400796618892504,0.9074612207963909,1
996,main,Structured EHR estimator,0.6317039546821994,1.2542286588323335,0.6225247041501341,0.13543430994127184,0.9887774113474407,1.5196799063172262,0
996,main,Naive AI estimator,0.6317039546821994,0.11155871649276243,-0.520145238189437,0.08954633110171478,-0.06395209246659854,0.2870695254521234,0
996,main,ISE causal estimator,0.6317039546821994,0.6821891684570353,0.050485213774835835,0.10692343765857176,0.47261923064623457,0.8917591062678359,1
996,main,Design erasure estimator,0.6317039546821994,0.9974688650815018,0.36576491039930237,0.12595250965341145,0.7506019461608153,1.2443357840021882,0
996,main,Post index leakage estimator,0.6317039546821994,0.06894696523499746,-0.562756989447202,0.09294535993374334,-0.11322594023513946,0.2511198707051344,0
996,main,Oracle prospective estimator,0.6317039546821994,0.6742347137045376,0.04253075902233816,0.10658180097263305,0.4653343837981768,0.8831350436108983,1
997,main,Structured EHR estimator,0.6315612793406447,1.3371349586602523,0.7055736793196077,0.13272214115487335,1.0769995619967005,1.5972703553238041,0
997,main,Naive AI estimator,0.6315612793406447,0.062485511572461086,-0.5690757677681836,0.09741997635077583,-0.12845764207505955,0.2534286652199817,0
997,main,ISE causal estimator,0.6315612793406447,0.49009307621935905,-0.1414682031212856,0.11642802873451784,0.2618941398997041,0.718292012539014,1
997,main,Design erasure estimator,0.6315612793406447,0.9137240130196517,0.282162733679007,0.12772797439217756,0.6633771832109836,1.1640708428283197,0
997,main,Post index leakage estimator,0.6315612793406447,0.15375902591475185,-0.4778022534258928,0.10398248989333249,-0.050046654276179825,0.3575647061056835,0
997,main,Oracle prospective estimator,0.6315612793406447,0.4935070303156768,-0.13805424902496788,0.11596898827294251,0.2662078133007094,0.7208062473306441,1
998,main,Structured EHR estimator,0.6628238274894244,1.5082063422365641,0.8453825147471398,0.1341946418669089,1.2451848441774227,1.7712278402957056,0
998,main,Naive AI estimator,0.6628238274894244,0.17981916651731855,-0.4830046609721058,0.09358779679304256,-0.0036129151970448747,0.363251248231682,0
998,main,ISE causal estimator,0.6628238274894244,0.7723242343476142,0.10950040685818985,0.10636045826642755,0.5638577361454162,0.9807907325498122,1
998,main,Design erasure estimator,0.6628238274894244,1.0783370598089335,0.4155132323195091,0.12290880124995963,0.8374358093590126,1.3192383102588543,0
998,main,Post index leakage estimator,0.6628238274894244,0.17651476694752133,-0.48630906054190304,0.09951487505087903,-0.01853438815220157,0.3715639220472442,0
998,main,Oracle prospective estimator,0.6628238274894244,0.7604764453333506,0.0976526178439262,0.10584793252045244,0.5530144975932638,0.9679383930734373,1
999,main,Structured EHR estimator,0.6491942844449778,1.224596100630984,0.5754018161860062,0.142687869782613,0.9449278758570625,1.5042643254049055,0
999,main,Naive AI estimator,0.6491942844449778,0.16500635156295243,-0.48418793288202544,0.09244926564013708,-0.01619420909171626,0.3462069122176211,0
999,main,ISE causal estimator,0.6491942844449778,0.5847892576154021,-0.06440502682957572,0.1192763430737347,0.35100762519088213,0.8185708900399221,1
999,main,Design erasure estimator,0.6491942844449778,0.9177670702371374,0.2685727857921596,0.12578322365910533,0.6712319518652909,1.164302188608984,0
999,main,Post index leakage estimator,0.6491942844449778,0.1997069053235981,-0.4494873791213797,0.09292625199149523,0.017571451420267448,0.3818423592269288,0
999,main,Oracle prospective estimator,0.6491942844449778,0.5715734046400178,-0.07762087980496002,0.1171702125642565,0.3419197880140751,0.8012270212659606,1
1000,main,Structured EHR estimator,0.6367943469719082,1.2593384001139842,0.6225440531420761,0.14571016583980798,0.9737464750679605,1.544930325160008,0
1000,main,Naive AI estimator,0.6367943469719082,-0.042954205385341,-0.6797485523572492,0.08810990234338131,-0.21564961397836838,0.12974120320768637,0
1000,main,ISE causal estimator,0.6367943469719082,0.4621697367753322,-0.174624610196576,0.11143727570224307,0.24375267639893577,0.6805867971517285,1
1000,main,Design erasure estimator,0.6367943469719082,0.871962575307539,0.23516822833563078,0.12613494531745506,0.624738082485327,1.1191870681297509,1
1000,main,Post index leakage estimator,0.6367943469719082,0.0027363641118998707,-0.6340579828600083,0.09224078599180859,-0.17805557643204495,0.1835283046558447,0
1000,main,Oracle prospective estimator,0.6367943469719082,0.4579779532276009,-0.1788163937443073,0.11090010840077306,0.24061374076208566,0.6753421656931161,1


==> anc/iseSim/final/mainSeedSchedule.json <==
{
  "mainSimulationSeedBase": 20260000,
  "replications": 1000,
  "n": 1000
}

==> anc/iseSim/final/mainSummary.csv <==
method,true,estimate,bias,rmse,meanSE,coverage
Structured EHR estimator,0.6435004315707958,1.3908734652613772,0.7473730336905816,0.76068454726645,0.1398686399106076,0.001
Naive AI estimator,0.6435004315707958,0.14028080636360132,-0.5032196252071944,0.5129158928700264,0.094615964894329,0.0
ISE causal estimator,0.6435004315707958,0.6569867005755093,0.013486269004713433,0.1152747313521034,0.1107845801628798,0.938
Design erasure estimator,0.6435004315707958,1.0262375784850075,0.38273714691421185,0.40401341981503164,0.12641671893798906,0.146
Post index leakage estimator,0.6435004315707958,0.16419110201981094,-0.4793093295509848,0.49065440108259495,0.10024791181535775,0.0
Oracle prospective estimator,0.6435004315707958,0.6450156814968943,0.0015152499260983456,0.11356310446247275,0.11020062782727898,0.941


==> anc/iseSim/final/stressReplicates.csv <==
replication,failureMode,setting,true,estimate,bias,se,ciLow,ciHigh,covered
1,AI extraction error,low extraction error,0.661309193910361,0.8428205589799276,0.18151136506956655,0.10167597514264015,0.6435356477003529,1.0421054702595023,1
2,AI extraction error,low extraction error,0.6449235077731178,0.6682292224757501,0.02330571470263232,0.11810029254381636,0.43675264908987005,0.8997057958616301,1
3,AI extraction error,low extraction error,0.6250107445315652,0.6400062311623235,0.014995486630758226,0.10444359527325106,0.4352967844267514,0.8447156778978955,1
4,AI extraction error,low extraction error,0.6247666994824491,0.5117687115146552,-0.11299798796779392,0.11736019286352113,0.2817427335021538,0.7417946895271565,1
5,AI extraction error,low extraction error,0.6325201456737188,0.5956347181616657,-0.03688542751205315,0.0926177945310916,0.41410384088072616,0.7771655954426052,1
6,AI extraction error,low extraction error,0.6366456020411592,0.644307503355658,0.007661901314498842,0.10909512876132009,0.43048105098347067,0.8581339557278453,1
7,AI extraction error,low extraction error,0.6579090342989166,0.5520308809099792,-0.10587815338893736,0.11636430967294177,0.3239568339510134,0.780104927868945,1
8,AI extraction error,low extraction error,0.6411741827345644,0.6905330977517044,0.04935891501713996,0.10981539588422806,0.4752949218186173,0.9057712736847914,1
9,AI extraction error,low extraction error,0.6522583083336051,0.7254840707746923,0.07322576244108725,0.11838089047705129,0.4934575254396718,0.9575106161097129,1
10,AI extraction error,low extraction error,0.6289622837185779,0.6143823600921464,-0.014579923626431457,0.11753895400004646,0.3840060102520554,0.8447587099322375,1
11,AI extraction error,low extraction error,0.6525030708317444,0.759029530534556,0.1065264597028116,0.11719038139361941,0.529336383003062,0.9887226780660501,1
12,AI extraction error,low extraction error,0.6470500097067413,0.6984950637162759,0.051445054009534585,0.11606237008236858,0.4710128183548335,0.9259773090777184,1
13,AI extraction error,low extraction error,0.6466719238527446,0.7415864076600477,0.09491448380730305,0.11398096347927937,0.5181837192406601,0.9649890960794353,1
14,AI extraction error,low extraction error,0.6564980898436086,0.6272055467462645,-0.02929254309734408,0.12657755788923453,0.37911353328336483,0.8752975602091642,1
15,AI extraction error,low extraction error,0.6430846850112591,0.6088398876595776,-0.03424479735168151,0.10836282852747692,0.3964487437457229,0.8212310315734324,1
16,AI extraction error,low extraction error,0.6590113267624143,0.7943917032968295,0.13538037653441526,0.10791202700211866,0.582884130372677,1.005899276220982,1
17,AI extraction error,low extraction error,0.615442912910923,0.5001677352803009,-0.11527517763062212,0.1039754540827248,0.2963758452781603,0.7039596252824415,1
18,AI extraction error,low extraction error,0.6493584527472532,0.8136901822309747,0.16433172948372143,0.11275414976608608,0.5926920486894459,1.0346883157725033,1
19,AI extraction error,low extraction error,0.6470061196077085,0.7368089550753758,0.08980283546766732,0.10545464803766635,0.5301178449215498,0.9435000652292018,1
20,AI extraction error,low extraction error,0.6482731152557552,0.6649449035270075,0.016671788271252375,0.10878451486547938,0.45172725439066796,0.8781625526633471,1
21,AI extraction error,low extraction error,0.6402401544542297,0.49879626540120836,-0.1414438890530213,0.11765986907304724,0.2681829220180358,0.7294096087843809,1
22,AI extraction error,low extraction error,0.6422612197304663,0.7092911556469014,0.06702993591643502,0.10764031136410873,0.49831614537324825,0.9202661659205544,1
23,AI extraction error,low extraction error,0.6497008008858229,0.7748135383626984,0.12511273747687546,0.10912674171495727,0.5609251246013821,0.9887019521240147,1
24,AI extraction error,low extraction error,0.6422436620163449,0.6543722327706478,0.012128570754302959,0.11520537612945064,0.4285696955569246,0.880174769984371,1
25,AI extraction error,low extraction error,0.6421515132411629,0.5447434113158096,-0.09740810192535332,0.11472224664428186,0.3198878078930172,0.769599014738602,1
26,AI extraction error,low extraction error,0.6201921332777182,0.6407703561809656,0.0205782229032474,0.11733783236039115,0.4107882047545989,0.8707525076073322,1
27,AI extraction error,low extraction error,0.6376690532566743,0.6694045198641274,0.03173546660745308,0.11705187907653877,0.43998283687411144,0.8988262028541434,1
28,AI extraction error,low extraction error,0.6539135208194456,0.583084300673996,-0.07082922014544968,0.11654382078229693,0.35465841194069403,0.8115101894072979,1
29,AI extraction error,low extraction error,0.6488751748355613,0.608260137039243,-0.040615037796318365,0.10436683457088143,0.40370114128031537,0.8128191327981706,1
30,AI extraction error,low extraction error,0.6424585025262457,0.6446096177318025,0.002151115205556775,0.09919514335200622,0.4501871367618703,0.8390320987017347,1
31,AI extraction error,low extraction error,0.64543008620144,0.6710168709417501,0.025586784740310065,0.12390618709796886,0.42816074422973116,0.9138729976537691,1
32,AI extraction error,low extraction error,0.6405032785485741,0.6611152731961617,0.02061199464758756,0.12112801454759294,0.42370436468287953,0.8985261817094439,1
33,AI extraction error,low extraction error,0.6292295093148765,0.8857723859840656,0.25654287666918907,0.11353635420601235,0.6632411317402814,1.1083036402278499,0
34,AI extraction error,low extraction error,0.6232372409438498,0.6456453709206523,0.022408129976802527,0.10963269045196726,0.43076529763479654,0.8605254442065081,1
35,AI extraction error,low extraction error,0.611675647375317,0.5528202654067371,-0.05885538196857987,0.12248884499148886,0.31274212922341893,0.7928984015900553,1
36,AI extraction error,low extraction error,0.6481117671868302,0.5089092540316331,-0.13920251315519705,0.1084012567367202,0.29644279082766156,0.7213757172356047,1
37,AI extraction error,low extraction error,0.6440792642077717,0.5824988902335504,-0.061580373974221336,0.1161258521154983,0.35489222008717375,0.810105560379927,1
38,AI extraction error,low extraction error,0.6170599488709758,0.23623640041767321,-0.3808235484533026,0.11136136096030826,0.017968132935469033,0.4545046678998774,0
39,AI extraction error,low extraction error,0.654252991579659,0.5434268379394337,-0.1108261536402253,0.09445226482943725,0.35830039887373666,0.7285532770051307,1
40,AI extraction error,low extraction error,0.6443572590549715,0.6537459716673661,0.0093887126123946,0.11102850910872995,0.43613009381425544,0.8713618495204769,1
41,AI extraction error,low extraction error,0.6397644105570384,0.5401854973603177,-0.09957891319672063,0.11912421684939,0.30670203233551335,0.7736689623851221,1
42,AI extraction error,low extraction error,0.6420738168985424,0.6706350937711325,0.028561276872590136,0.1134017744638938,0.44836761582190066,0.8929025717203644,1
43,AI extraction error,low extraction error,0.6389217043370006,0.6315981793299552,-0.007323525007045362,0.11446259594429883,0.4072514912791295,0.8559448673807809,1
44,AI extraction error,low extraction error,0.6381503024319515,0.6495714020947527,0.011421099662801248,0.12384164178372098,0.4068417841986596,0.8923010199908459,1
45,AI extraction error,low extraction error,0.6238920953203563,0.8082839595816816,0.18439186426132537,0.11201144729429059,0.588741522884872,1.0278263962784913,1
46,AI extraction error,low extraction error,0.6497261348979395,0.8363068615232175,0.18658072662527803,0.10644736277937884,0.6276700304756351,1.0449436925708,1
47,AI extraction error,low extraction error,0.6399415253414489,0.6727722832212909,0.03283075787984202,0.11372969163090406,0.4498620876247189,0.8956824788178629,1
48,AI extraction error,low extraction error,0.6331606597827915,0.5720659500948969,-0.061094709687894544,0.10545395164115261,0.3653762048782378,0.778755695311556,1
49,AI extraction error,low extraction error,0.6434447490361733,0.6270146689791039,-0.016430080057069474,0.10174457389994632,0.4275953041352091,0.8264340338229986,1
50,AI extraction error,low extraction error,0.6417810064418284,0.6206054295979858,-0.021175576843842636,0.1076385578149111,0.40963385628076004,0.8315770029152116,1
51,AI extraction error,low extraction error,0.6380238795801153,0.4645928859756458,-0.1734309936044695,0.11654026782226314,0.23617396104401006,0.6930118109072816,1
52,AI extraction error,low extraction error,0.6336983430466945,0.7780068689539167,0.1443085259072222,0.1121266480701849,0.5582386387363543,0.9977750991714791,1
53,AI extraction error,low extraction error,0.6778740170771185,0.5641800367230833,-0.11369398035403522,0.10101278702702621,0.36619497415011193,0.7621650992960546,1
54,AI extraction error,low extraction error,0.6473091041757193,0.5871972175954616,-0.06011188658025768,0.11666100025773679,0.3585416570902975,0.8158527781006257,1
55,AI extraction error,low extraction error,0.6339501223765953,0.6730153567291993,0.039065234352604006,0.09976220552219105,0.47748143390570486,0.8685492795526938,1
56,AI extraction error,low extraction error,0.6280952528258061,0.5888666863545047,-0.03922856647130146,0.10819334277906013,0.3768077345075468,0.8009256382014626,1
57,AI extraction error,low extraction error,0.6474409557176067,0.48645226365950933,-0.1609886920580974,0.11495221068163747,0.2611459307234999,0.7117585965955188,1
58,AI extraction error,low extraction error,0.6431317630822605,0.6117488283046247,-0.03138293477763576,0.10881311705384243,0.3984751188790936,0.8250225377301559,1
59,AI extraction error,low extraction error,0.6601886739954722,0.6582895948196068,-0.0018990791758654035,0.11709750154379268,0.42877849179377314,0.8878006978454405,1
60,AI extraction error,low extraction error,0.6492429254359354,0.6148801632687037,-0.034362762167231775,0.12059356507993356,0.3785167757120339,0.8512435508253734,1
61,AI extraction error,low extraction error,0.6214800033463701,0.591232263013699,-0.03024774033267108,0.10837314782542141,0.3788208932758731,0.803643632751525,1
62,AI extraction error,low extraction error,0.6514128413265741,0.4643202922629753,-0.1870925490635988,0.1162773110806359,0.23641676254492894,0.6922238219810216,1
63,AI extraction error,low extraction error,0.6358716318313358,0.5036188764191469,-0.13225275541218884,0.10866177106252083,0.2906418051366061,0.7165959477016878,1
64,AI extraction error,low extraction error,0.6379745908797688,0.6399886111563904,0.0020140202766215642,0.10843495039431025,0.4274561083835423,0.8525211139292385,1
65,AI extraction error,low extraction error,0.6341688217560336,0.4730318467260198,-0.16113697503001384,0.10563477088356708,0.2659876957942283,0.6800759976578112,1
66,AI extraction error,low extraction error,0.6405288549950324,0.7488473177492461,0.10831846275421364,0.11791966027054966,0.5177247836189687,0.9799698518795235,1
67,AI extraction error,low extraction error,0.6427545437245599,0.5613253254426832,-0.08142921828187666,0.10380450639228334,0.35786849291380785,0.7647821579715586,1
68,AI extraction error,low extraction error,0.651360504413724,0.5679586302442519,-0.08340187416947209,0.10924049108155441,0.3538472677244052,0.7820699927640985,1
69,AI extraction error,low extraction error,0.629835632122448,0.512021452634433,-0.11781417948801498,0.10817669198021049,0.29999513635322045,0.7240477689156455,1
70,AI extraction error,low extraction error,0.640770980275193,0.6811936235267628,0.040422643251569856,0.11228793164942727,0.4611092774938854,0.9012779695596402,1
71,AI extraction error,low extraction error,0.6229147534641355,0.6654377277657063,0.042522974301570815,0.10999890839105257,0.4498398673192433,0.8810355882121693,1
72,AI extraction error,low extraction error,0.6424778254322276,0.6486601627298154,0.00618233729758777,0.1147573119435781,0.4237358313204023,0.8735844941392286,1
73,AI extraction error,low extraction error,0.6547778024462749,0.6946848634060312,0.03990706095975627,0.11148885579979097,0.4761667060384409,0.9132030207736215,1
74,AI extraction error,low extraction error,0.64199139688646,0.7060168195674117,0.06402542268095168,0.12263290138831678,0.4656563328463108,0.9463773062885126,1
75,AI extraction error,low extraction error,0.6688727790091806,0.5441730133038429,-0.1246997657053377,0.10620627550864345,0.33600871330690174,0.7523373133007841,1
76,AI extraction error,low extraction error,0.6498096344892609,0.7557125791726775,0.10590294468341666,0.11809043777844519,0.524255321126925,0.9871698372184301,1
77,AI extraction error,low extraction error,0.6543788391668784,0.7136708337690157,0.0592919946021373,0.11124682335419514,0.4956270599947933,0.9317146075432382,1
78,AI extraction error,low extraction error,0.6536302813902864,0.6368024227237918,-0.01682785866649461,0.12373226826373847,0.39428717692686444,0.8793176685207192,1
79,AI extraction error,low extraction error,0.650003673935927,0.7517155318096957,0.1017118578737688,0.10819168285296107,0.539659833417892,0.9637712302014995,1
80,AI extraction error,low extraction error,0.6238380262745069,0.7000942572250377,0.0762562309505308,0.10286909667888346,0.49847082773442614,0.9017176867156493,1
81,AI extraction error,low extraction error,0.6487572802383318,0.7139237216569986,0.06516644141866679,0.1040324091689815,0.5100201996857948,0.9178272436282023,1
82,AI extraction error,low extraction error,0.6384914699023675,0.5794547616886465,-0.05903670821372098,0.10297509378286049,0.37762357787423995,0.7812859455030531,1
83,AI extraction error,low extraction error,0.6386951902038374,0.7767799533957684,0.13808476319193108,0.10542480077741036,0.5701473438720441,0.9834125629194927,1
84,AI extraction error,low extraction error,0.6151084284691577,0.5328922844713898,-0.08221614399776789,0.10702998430999812,0.3231135152237935,0.7426710537189861,1
85,AI extraction error,low extraction error,0.6697953098399259,0.5848193979049559,-0.08497591193497,0.1102231431688408,0.3687820372940279,0.8008567585158838,1
86,AI extraction error,low extraction error,0.6575528674944999,0.6027632694705579,-0.05478959802394201,0.11026573332099297,0.3866424321614117,0.8188841067797041,1
87,AI extraction error,low extraction error,0.6450107261128243,0.6590387102180087,0.014027984105184466,0.10135885380188006,0.4603753567663238,0.8577020636696937,1
88,AI extraction error,low extraction error,0.6406005777484491,0.851250075395361,0.21064949764691188,0.10765940083155691,0.6402376497655095,1.0622625010252125,1
89,AI extraction error,low extraction error,0.6420969822407002,0.5025217195292916,-0.13957526271140863,0.11333031896312509,0.2803942943615664,0.7246491446970168,1
90,AI extraction error,low extraction error,0.6400697493725167,0.5765385200994123,-0.0635312292731044,0.10264757283720741,0.3753492773384858,0.7777277628603388,1
91,AI extraction error,low extraction error,0.6276676085060694,0.6245568532540602,-0.003110755252009212,0.10321774290963477,0.422250077151176,0.8268636293569444,1
92,AI extraction error,low extraction error,0.6557777626666348,0.7259798352533057,0.07020207258667088,0.120583977547971,0.48963523925928254,0.9623244312473288,1
93,AI extraction error,low extraction error,0.6320449016532094,0.5867751901746758,-0.045269711478533536,0.11087510509757702,0.36945998418342485,0.8040903961659268,1
94,AI extraction error,low extraction error,0.6431957070223273,0.7063268258606459,0.06313111883831857,0.10609638844219522,0.49837790451394326,0.9142757472073485,1
95,AI extraction error,low extraction error,0.6476261725583337,0.6875824575250118,0.039956284966678135,0.10483123529404488,0.48211323634868386,0.8930516787013397,1
96,AI extraction error,low extraction error,0.6484962103605132,0.5029377267335463,-0.14555848362696688,0.11049569611923599,0.2863661623398438,0.7195092911272488,1
97,AI extraction error,low extraction error,0.6568744873281843,0.7136627530207581,0.05678826569257378,0.1093624951492129,0.49931226252830085,0.9280132435132153,1
98,AI extraction error,low extraction error,0.606711916031341,0.49121617429757625,-0.11549574173376476,0.1098769568965117,0.2758573387804133,0.7065750098147392,1
99,AI extraction error,low extraction error,0.6361900951181225,0.6292308737116887,-0.006959221406433791,0.10173585903493086,0.42982859000322426,0.8286331574201532,1
100,AI extraction error,low extraction error,0.6502217267962608,0.7185126755968033,0.06829094880054254,0.10934632872267532,0.5041938713003598,0.9328314798932469,1
101,AI extraction error,low extraction error,0.6207256276886235,0.5340602988800324,-0.08666532880859112,0.12246829362908199,0.29402244336703165,0.7740981543930331,1
102,AI extraction error,low extraction error,0.6445684234571278,0.6781204693941937,0.033552045937065844,0.12245940216432656,0.43810004115211365,0.9181408976362737,1
103,AI extraction error,low extraction error,0.6458250064588791,0.6265973020090027,-0.019227704449876426,0.10808916132330129,0.4147425458153321,0.8384520582026732,1
104,AI extraction error,low extraction error,0.6483655943422163,0.6640746985377317,0.01570910419551541,0.1118472561956354,0.4448540763942863,0.8832953206811771,1
105,AI extraction error,low extraction error,0.6360075878829964,0.5993934720856096,-0.036614115797386826,0.11332395101112919,0.37727852810379636,0.8215084160674228,1
106,AI extraction error,low extraction error,0.6491295258637763,0.6334193518560516,-0.015710174007724675,0.11574303564104702,0.40656300199959944,0.8602757017125038,1
107,AI extraction error,low extraction error,0.6431552822127764,0.5948491911622039,-0.048306091050572486,0.11548632071296386,0.36849600256479476,0.8212023797596131,1
108,AI extraction error,low extraction error,0.6514900161856851,0.6954828290435019,0.043992812857816754,0.11168106201103904,0.4765879475018654,0.9143777105851384,1
109,AI extraction error,low extraction error,0.6588357810171968,0.8514862512321524,0.19265047021495563,0.10319720043933885,0.6492197383710483,1.0537527640932565,1
110,AI extraction error,low extraction error,0.6511515417515823,0.7572194673245047,0.10606792557292244,0.10782304889653196,0.5458862914873021,0.9685526431617074,1
111,AI extraction error,low extraction error,0.64466707041632,0.8258317132452722,0.18116464282895217,0.11615055177551148,0.5981766317652697,1.0534867947252746,1
112,AI extraction error,low extraction error,0.6489255647363287,0.7152279159262879,0.0663023511899592,0.10434761196477263,0.5107065964753335,0.9197492353772423,1
113,AI extraction error,low extraction error,0.6581528572178286,0.7267775637316004,0.06862470651377184,0.1083362320842848,0.5144385488464022,0.9391165786167986,1
114,AI extraction error,low extraction error,0.6433088952595181,0.6227467092528682,-0.02056218600664983,0.10509624056118233,0.4167580777529509,0.8287353407527855,1
115,AI extraction error,low extraction error,0.6376231733159823,0.6803605750057439,0.04273740168976159,0.1140985640512177,0.4567273894653572,0.9039937605461306,1
116,AI extraction error,low extraction error,0.6354671249902634,0.42484335828207337,-0.21062376670819,0.10881196453774791,0.21157190778808746,0.6381148087760593,1
117,AI extraction error,low extraction error,0.667144145727901,0.6735287543618403,0.006384608633939304,0.10978443126719788,0.4583512690781325,0.8887062396455482,1
118,AI extraction error,low extraction error,0.6491946375883408,0.4870403978834671,-0.16215423970487375,0.11103809637418939,0.2694057289900559,0.7046750667768783,1
119,AI extraction error,low extraction error,0.6552144188617763,0.6633479474751148,0.008133528613338492,0.10116118205892864,0.46507203063961466,0.861623864310615,1
120,AI extraction error,low extraction error,0.6484778292908614,0.7912586803756348,0.14278085108477345,0.11094671932799731,0.5738031104927601,1.0087142502585096,1
121,AI extraction error,low extraction error,0.6414602482119797,0.7260197133878291,0.08455946517584945,0.1137360086545487,0.5030971364249137,0.9489422903507445,1
122,AI extraction error,low extraction error,0.6384532141933601,0.593643722742002,-0.04480949145135815,0.11308027250754955,0.3720063886272048,0.8152810568567991,1
123,AI extraction error,low extraction error,0.6385112884529768,0.6621979179261673,0.023686629473190557,0.11694452626403742,0.432986646448654,0.8914091894036806,1
124,AI extraction error,low extraction error,0.6596024283402332,0.5274950072104454,-0.1321074211297878,0.12635673522645854,0.27983580616658665,0.7751542082543041,1
125,AI extraction error,low extraction error,0.6436352377160478,0.6742302688760077,0.030595031159959873,0.1101052054460513,0.45842406620174714,0.8900364715502682,1
126,AI extraction error,low extraction error,0.6508272121511812,0.710007694365495,0.05918048221431382,0.11949706599164447,0.4757934450218719,0.9442219437091182,1
127,AI extraction error,low extraction error,0.6304809739054907,0.8153172491722417,0.18483627526675095,0.10548775582571389,0.6085612477538425,1.022073250590641,1
128,AI extraction error,low extraction error,0.6202575389890376,0.5346591943953662,-0.08559834459367133,0.1070665106657337,0.32480883349052825,0.7445095553002042,1
129,AI extraction error,low extraction error,0.6436137074674788,0.7473466383099386,0.10373293084245983,0.11066932952143436,0.5304347524479273,0.96425852417195,1
130,AI extraction error,low extraction error,0.6311000623577239,0.6562160655052428,0.02511600314751894,0.11380224802951125,0.43316365936740076,0.8792684716430849,1
131,AI extraction error,low extraction error,0.6709315253065856,0.737408095925247,0.06647657061866141,0.12236782265850744,0.4975671635145724,0.9772490283359216,1
132,AI extraction error,low extraction error,0.6274263596642652,0.571953106674499,-0.05547325298976624,0.11693676938499474,0.34275703867990925,0.8011491746690886,1
133,AI extraction error,low extraction error,0.6563792574891557,0.6139494605105402,-0.042429796978615486,0.11006153253980072,0.39822885673253083,0.8296700642885496,1
134,AI extraction error,low extraction error,0.6370565703803502,0.6862040417695018,0.04914747138915154,0.10263916746853652,0.4850312735311702,0.8873768100078334,1
135,AI extraction error,low extraction error,0.6546750020033425,0.6118654357122335,-0.04280956629110899,0.10283312645434263,0.41031250786172196,0.813418363562745,1
136,AI extraction error,low extraction error,0.6448977329489957,0.7211093435679471,0.07621161061895143,0.11398862779415377,0.49769163309140574,0.9445270540444884,1
137,AI extraction error,low extraction error,0.648465778882206,0.6159961349635363,-0.03246964391866969,0.12324857911736818,0.3744289198934947,0.857563350033578,1
138,AI extraction error,low extraction error,0.656252149123748,0.5607975075515704,-0.09545464157217753,0.11908529749621286,0.32739032445899324,0.7942046906441476,1
139,AI extraction error,low extraction error,0.6268793094370283,0.6217966138131806,-0.005082695623847666,0.12498102280316226,0.3768338091189826,0.8667594185073786,1
140,AI extraction error,low extraction error,0.6316869634547632,0.6517186296282658,0.020031666173502605,0.10330241833835171,0.4492458896850964,0.8541913695714352,1
141,AI extraction error,low extraction error,0.6456524043150413,0.7906890700213466,0.14503666570630525,0.10676921465728775,0.5814214092930626,0.9999567307496305,1
142,AI extraction error,low extraction error,0.6217875049551201,0.764365111532493,0.14257760657737284,0.1041797044038783,0.5601728909008915,0.9685573321640945,1
143,AI extraction error,low extraction error,0.6660670351716377,0.5221870684841097,-0.143879966687528,0.10578080533851633,0.31485669002061767,0.7295174469476017,1
144,AI extraction error,low extraction error,0.6479302004923001,0.8102656101021312,0.16233540960983106,0.09311538179502546,0.6277594617838813,0.992771758420381,1
145,AI extraction error,low extraction error,0.6446588782079283,0.5140512861093955,-0.1306075920985328,0.1053338142175348,0.3075970102430273,0.7205055619757638,1
146,AI extraction error,low extraction error,0.6386321231740629,0.5552517151436106,-0.08338040803045232,0.11096899310408456,0.33775248865960483,0.7727509416276164,1
147,AI extraction error,low extraction error,0.6498311128433547,0.4430903407955534,-0.20674077204780134,0.11149225606311454,0.22456551891184887,0.6616151626792579,1
148,AI extraction error,low extraction error,0.6641586523860182,0.6970809769781395,0.0329223245921213,0.1143256894109204,0.47300262573273555,0.9211593282235435,1
149,AI extraction error,low extraction error,0.6456545043452991,0.8350507058051605,0.18939620145986136,0.10587219835846695,0.6275411970225653,1.0425602145877557,1
150,AI extraction error,low extraction error,0.6466399842405463,0.6049681803142894,-0.0416718039262568,0.10172974658802654,0.4055778770017574,0.8043584836268215,1
151,AI extraction error,low extraction error,0.6468515547998266,0.49765909176673623,-0.14919246303309036,0.10219078112843809,0.2973651607549976,0.6979530227784749,1
152,AI extraction error,low extraction error,0.6341634737657131,0.5028785042194809,-0.13128496954623226,0.1048583743140979,0.297356090563849,0.7084009178751127,1
153,AI extraction error,low extraction error,0.6548937717676815,0.6759174874959574,0.021023715728275882,0.10522376295248984,0.4696789121090773,0.8821560628828374,1
154,AI extraction error,low extraction error,0.634299330383818,0.5398983691592576,-0.09440096122456043,0.10886117134909426,0.3265304733150328,0.7532662650034824,1
155,AI extraction error,low extraction error,0.6491510446698002,0.7798364534115488,0.1306854087417486,0.10572225539100324,0.5726208328451825,0.9870520739779152,1
156,AI extraction error,low extraction error,0.6519560970306434,0.669257954551774,0.01730185752113056,0.12003516612651202,0.4339890289438104,0.9045268801597375,1
157,AI extraction error,low extraction error,0.6358959049095367,0.72480530451865,0.08890939960911326,0.1044981648548213,0.5199889014032002,0.9296217076340998,1
158,AI extraction error,low extraction error,0.6516122591346872,0.7894935610533421,0.13788130191865489,0.11385306843914275,0.5663415469126223,1.012645575194062,1
159,AI extraction error,low extraction error,0.6366008268578319,0.5912509493953073,-0.04534987746252461,0.10114065257435477,0.39301527034957195,0.7894866284410427,1
160,AI extraction error,low extraction error,0.6502091351915499,0.5125842494247831,-0.1376248857667668,0.11358236583803888,0.2899628123822269,0.7352056864673393,1
161,AI extraction error,low extraction error,0.6416370279003393,0.5937177743329045,-0.04791925356743476,0.11905601422531994,0.36036798645127743,0.8270675622145316,1
162,AI extraction error,low extraction error,0.6477915364406852,0.6885976919630218,0.040806155522336574,0.10338586476635364,0.48596139702096863,0.8912339869050749,1
163,AI extraction error,low extraction error,0.6436618672964333,0.9873224494595547,0.34366058216312145,0.11180225450389039,0.7681900306319296,1.2064548682871798,0
164,AI extraction error,low extraction error,0.6479672264847679,0.7349332549654415,0.08696602848067359,0.11983558565651191,0.5000555070786782,0.9698110028522048,1
165,AI extraction error,low extraction error,0.6408628381468415,0.6803186516558627,0.039455813509021165,0.11776973195072245,0.4494899770324467,0.9111473262792786,1
166,AI extraction error,low extraction error,0.6216284043660693,0.6587889681376533,0.037160563771584054,0.12201857741961845,0.41963255639520114,0.8979453798801055,1
167,AI extraction error,low extraction error,0.6605276792618736,0.6429360262211262,-0.01759165304074739,0.11034816465292846,0.42665362350138647,0.859218428940866,1
168,AI extraction error,low extraction error,0.6538912350930363,0.7748533960933297,0.12096216100029344,0.12348753668856899,0.5328178241837345,1.016888968002925,1
169,AI extraction error,low extraction error,0.6552578857222566,0.5075967618172567,-0.14766112390499997,0.1225891801856764,0.2673219686533309,0.7478715549811824,1
170,AI extraction error,low extraction error,0.6538110431631309,0.5695956957365883,-0.08421534742654257,0.106813593644972,0.3602410521924432,0.7789503392807334,1
171,AI extraction error,low extraction error,0.6353586682004421,0.6648196051585193,0.029460936958077277,0.10418498044370798,0.4606170434888517,0.869022166828187,1
172,AI extraction error,low extraction error,0.6379880911990232,0.6160096987447218,-0.021978392454301443,0.09869927327064053,0.42255912313426636,0.8094602743551772,1
173,AI extraction error,low extraction error,0.6373983625616417,0.4527401353437391,-0.18465822721790265,0.1113227702032563,0.23454750574535674,0.6709327649421214,1
174,AI extraction error,low extraction error,0.6393500643639891,0.6342760313165836,-0.005074033047405502,0.1192863658713856,0.40047475420866785,0.8680773084244994,1
175,AI extraction error,low extraction error,0.6402781652654377,0.7272343342006752,0.0869561689352375,0.1094041662441542,0.512802168362133,0.9416665000392174,1
176,AI extraction error,low extraction error,0.6375863819503422,0.7705498354593908,0.1329634535090486,0.1176675933940261,0.5399213524070996,1.001178318511682,1
177,AI extraction error,low extraction error,0.6427427320815906,0.7392871357298181,0.09654440364822747,0.12668726325856206,0.49098009974303647,0.9875941717165997,1
178,AI extraction error,low extraction error,0.6496125979520374,0.7146392125236192,0.06502661457158176,0.11921773431513075,0.48097245326596294,0.9483059717812754,1
179,AI extraction error,low extraction error,0.6248074285855595,0.6905247775087521,0.06571734892319259,0.1039565703259603,0.4867698996698699,0.8942796553476342,1
180,AI extraction error,low extraction error,0.6570869329088233,0.7677092043342875,0.11062227142546421,0.1158901210701318,0.5405645670368291,0.9948538416317458,1
181,AI extraction error,low extraction error,0.6323005359796497,0.7228939718462442,0.09059343586659441,0.10885932355529364,0.5095296976778686,0.9362582460146197,1
182,AI extraction error,low extraction error,0.6398503909680929,0.7130066235200976,0.07315623255200465,0.12791332360871727,0.46229650924701177,0.9637167377931835,1
183,AI extraction error,low extraction error,0.636580454741325,0.772564666767307,0.135984212025982,0.10664577722229521,0.5635389434116084,0.9815903901230055,1
184,AI extraction error,low extraction error,0.6345476795584646,0.759799372834447,0.1252516932759824,0.11341804795628378,0.5374999988401308,0.9820987468287632,1
185,AI extraction error,low extraction error,0.6478587001373999,0.7187893078139,0.07093060767650017,0.11078776788219388,0.5016452827648,0.9359333328630001,1
186,AI extraction error,low extraction error,0.6408245431220606,0.6782321500362755,0.03740760691421485,0.1234638027372616,0.4362430966712427,0.9202212034013082,1
187,AI extraction error,low extraction error,0.6534572542649305,0.8317118575127029,0.17825460324777243,0.10960368383295066,0.6168886372001197,1.0465350778252862,1
188,AI extraction error,low extraction error,0.6435920712225373,0.7856092752663886,0.14201720404385132,0.11348947084488463,0.5631699124104147,1.0080486381223626,1
189,AI extraction error,low extraction error,0.6506162780479947,0.639506317524091,-0.011109960523903673,0.10619834668948767,0.4313575580126952,0.8476550770354869,1
190,AI extraction error,low extraction error,0.6386223416801959,0.6480907179257962,0.009468376245600263,0.10999920260016527,0.4324922808294723,0.8636891550221202,1
191,AI extraction error,low extraction error,0.6529792560420106,0.565365240082863,-0.08761401595914753,0.1170632362408207,0.3359212970508545,0.7948091831148716,1
192,AI extraction error,low extraction error,0.6473298421751024,0.4141719113253926,-0.23315793084970976,0.11572747433506664,0.187346061628662,0.6409977610221232,0
193,AI extraction error,low extraction error,0.6570927084702688,0.5862238939982678,-0.070868814472001,0.1187922092291639,0.3533911639091065,0.8190566240874291,1
194,AI extraction error,low extraction error,0.6547864081896945,0.4433719286582363,-0.21141447953145814,0.11518203423114753,0.21761514156518716,0.6691287157512855,1
195,AI extraction error,low extraction error,0.639999404451621,0.7635739650957188,0.12357456064409789,0.10359419170697859,0.5605293493500408,0.9666185808413968,1
196,AI extraction error,low extraction error,0.6651748433199796,0.6559138588795808,-0.0092609844403988,0.12267071016642925,0.41547926695337944,0.8963484508057821,1
197,AI extraction error,low extraction error,0.626678953192185,0.5696009593005549,-0.05707799389163015,0.1148104615478518,0.34457245466676534,0.7946294639343444,1
198,AI extraction error,low extraction error,0.6456760371801273,0.683719431064296,0.038043393884168664,0.12326341093510837,0.4421231456314836,0.9253157164971084,1
199,AI extraction error,low extraction error,0.6403557477140859,0.6502149478601396,0.009859200146053682,0.10374693625435748,0.44687095280159894,0.8535589429186802,1
200,AI extraction error,low extraction error,0.6392857762021115,0.7000440087158382,0.060758232513726695,0.10557455134481737,0.4931178880799961,0.9069701293516802,1
1,AI extraction error,moderate extraction error,0.6574727565862298,1.1230103977082064,0.4655376411219766,0.1138458587200723,0.8998725146168647,1.3461482807995482,0
2,AI extraction error,moderate extraction error,0.6341462417367143,0.9449288185773416,0.31078257684062727,0.11284689971733051,0.7237488951313737,1.1661087420233094,0
3,AI extraction error,moderate extraction error,0.6532128063337262,1.1613730921753336,0.5081602858416073,0.11466798631339255,0.9366238390010841,1.386122345349583,0
4,AI extraction error,moderate extraction error,0.610804491648695,1.140099419557782,0.529294927909087,0.13072357006048224,0.8838812222392369,1.3963176168763272,0
5,AI extraction error,moderate extraction error,0.6411144603115793,1.076542779612315,0.4354283193007358,0.11977604319673738,0.8417817349467098,1.3113038242779202,0
6,AI extraction error,moderate extraction error,0.6317444877515537,0.9826212040547415,0.35087671630318784,0.12921301713651887,0.7293636904671645,1.2358787176423185,0
7,AI extraction error,moderate extraction error,0.6537054091114781,0.8297762228810882,0.1760708137696101,0.10913122379950281,0.6158790242340627,1.0436734215281138,1
8,AI extraction error,moderate extraction error,0.6287596364940261,0.9260923140321695,0.2973326775381434,0.117022231201872,0.6967287408765004,1.1554558871878386,0
9,AI extraction error,moderate extraction error,0.6395198974759891,1.17193811697094,0.5324182194949508,0.12743729431785766,0.922161020107939,1.421715213833941,0
10,AI extraction error,moderate extraction error,0.6547276632565473,0.8094473006472734,0.15471963739072614,0.12563498524265748,0.5632027295716648,1.055691871722882,1
11,AI extraction error,moderate extraction error,0.6235182711267905,0.7477979539080137,0.12427968278122326,0.12489365353622962,0.5030063929770037,0.9925895148390238,1
12,AI extraction error,moderate extraction error,0.6432248662831126,0.9870992316461443,0.34387436536303173,0.11337841629751308,0.7648775357030186,1.20932092758927,0
13,AI extraction error,moderate extraction error,0.6452901683214906,0.8111667039579371,0.16587653563644655,0.10900305162063108,0.5975207227815003,1.024812685134374,1
14,AI extraction error,moderate extraction error,0.6475791926460813,0.6914170261708221,0.0438378335247408,0.12226182731251553,0.4517838446382917,0.9310502077033526,1
15,AI extraction error,moderate extraction error,0.6436410246564825,0.8375821713992893,0.1939411467428067,0.11864618722204658,0.605035644444078,1.0701286983545004,1
16,AI extraction error,moderate extraction error,0.6401640659009035,0.7882059066392363,0.14804184073833282,0.1106673888592943,0.5712978244750195,1.005113988803453,1
17,AI extraction error,moderate extraction error,0.656221772575536,0.90183319738832,0.24561142481278397,0.11588540600004178,0.6746978016282381,1.128968593148402,0
18,AI extraction error,moderate extraction error,0.6333363158363157,0.7899510358611196,0.15661472002480392,0.10599532773932188,0.5822001934920487,0.9977018782301905,1
19,AI extraction error,moderate extraction error,0.6476944288844958,1.159544629464171,0.5118502005796751,0.13752773344901514,0.8899902719041013,1.4290989870242405,0
20,AI extraction error,moderate extraction error,0.6577046508888266,1.077004641877528,0.4192999909887015,0.11929754885633015,0.8431814461191209,1.3108278376359352,0
21,AI extraction error,moderate extraction error,0.6404826618543243,0.9754480184022231,0.3349653565478987,0.12101043577947422,0.7382675642744536,1.2126284725299925,0
22,AI extraction error,moderate extraction error,0.6556347032513979,0.8753104154092876,0.2196757121578896,0.1225138805226562,0.6351832095848814,1.1154376212336938,1
23,AI extraction error,moderate extraction error,0.6496130602627882,1.10330721099856,0.4536941507357718,0.12097665694571268,0.8661929633849632,1.3404214586121568,0
24,AI extraction error,moderate extraction error,0.6230861904155202,1.1259894005078752,0.5029032100923551,0.11762499877908235,0.8954444029008738,1.3565343981148765,0
25,AI extraction error,moderate extraction error,0.6291124395904159,1.0796120650406194,0.4504996254502035,0.12964374925865202,0.8255103164936615,1.3337138135875772,0
26,AI extraction error,moderate extraction error,0.6511523043806532,0.9957090694150105,0.3445567650343573,0.1198603278019664,0.7607828269231564,1.2306353119068647,0
27,AI extraction error,moderate extraction error,0.6331870935893962,0.9755946828415495,0.3424075892521533,0.11314326075734604,0.7538338917571512,1.1973554739259478,0
28,AI extraction error,moderate extraction error,0.6105178098844165,1.1914935078304343,0.5809756979460178,0.12906559593157418,0.9385249398045489,1.4444620758563196,0
29,AI extraction error,moderate extraction error,0.6381795717741636,0.7827632821833796,0.14458371040921603,0.13248547802285793,0.5230917452585782,1.0424348191081811,1
30,AI extraction error,moderate extraction error,0.6465156027982253,0.7564124054682969,0.10989680267007162,0.1265044817737669,0.5084636211917137,1.00436118974488,1
31,AI extraction error,moderate extraction error,0.6351237998405262,0.8535944535179235,0.21847065367739726,0.12981233133590359,0.5991622840995525,1.1080266229362945,1
32,AI extraction error,moderate extraction error,0.6391074812093278,0.8957501718531384,0.2566426906438106,0.1312868454440884,0.6384279547827252,1.1530723889235517,1
33,AI extraction error,moderate extraction error,0.6448125775034531,0.8625415257614983,0.21772894825804523,0.11424631264064504,0.638618752985834,1.0864642985371626,1
34,AI extraction error,moderate extraction error,0.6420986034150223,0.7313351233104142,0.08923651989539183,0.1158445113067937,0.5042798811490985,0.9583903654717298,1
35,AI extraction error,moderate extraction error,0.6561750140466406,1.0213828483385148,0.3652078342918742,0.11285953853459947,0.8001781528106998,1.2425875438663296,0
36,AI extraction error,moderate extraction error,0.635667247717507,0.9191751870395733,0.2835079393220663,0.12817565355184066,0.6679509060779656,1.170399468001181,0
37,AI extraction error,moderate extraction error,0.6334113587818196,0.8450340306379788,0.21162267185615913,0.12646817439135416,0.5971564088309247,1.0929116524450329,1
38,AI extraction error,moderate extraction error,0.6437244440683177,0.8018961376171261,0.15817169354880833,0.13444017260987706,0.5383933993017671,1.065398875932485,1
39,AI extraction error,moderate extraction error,0.6487651449541615,0.9081709077947641,0.25940576284060257,0.11837306184899907,0.6761597065707259,1.1401821090188022,0
40,AI extraction error,moderate extraction error,0.6498279410882152,0.8213704279196792,0.171542486831464,0.12003637302460597,0.5860991367914514,1.056641719047907,1
41,AI extraction error,moderate extraction error,0.6481128111248112,0.9254962541668065,0.27738344304199525,0.12221673625269126,0.6859514511115317,1.1650410572220813,0
42,AI extraction error,moderate extraction error,0.660825907305581,0.9207208187844887,0.25989491147890775,0.11896472984568975,0.6875499482869368,1.1538916892820406,0
43,AI extraction error,moderate extraction error,0.6548756510150435,0.6297724931878211,-0.02510315782722239,0.11173494049061898,0.41077200982620793,0.8487729765494343,1
44,AI extraction error,moderate extraction error,0.6460225798734682,0.9147374411433802,0.26871486126991195,0.10700815078422818,0.705001465606293,1.1244734166804675,0
45,AI extraction error,moderate extraction error,0.6499900654401088,1.020861094277214,0.3708710288371052,0.11802065058113195,0.7895406191381954,1.2521815694162326,0
46,AI extraction error,moderate extraction error,0.6482598806255142,0.7814150550899909,0.13315517446447667,0.11526451532981526,0.555496605043553,1.0073335051364287,1
47,AI extraction error,moderate extraction error,0.6646803428263142,1.0079464621551961,0.34326611932888196,0.1361289842804974,0.7411336529654212,1.274759271344971,0
48,AI extraction error,moderate extraction error,0.6378571503286147,0.9650898403791276,0.3272326900505129,0.11630357325263534,0.7371348368039623,1.1930448439542929,0
49,AI extraction error,moderate extraction error,0.6658603401584109,0.9354680280801274,0.2696076879217165,0.12211035800934701,0.6961317263818073,1.1748043297784476,0
50,AI extraction error,moderate extraction error,0.6482185082634899,0.6797023249294596,0.031483816665969666,0.12208235851596232,0.44042090223817343,0.9189837476207458,1
51,AI extraction error,moderate extraction error,0.655303543020661,0.6261030515799136,-0.029200491440747323,0.13165903585768804,0.3680513412988451,0.8841547618609822,1
52,AI extraction error,moderate extraction error,0.6514251050701139,0.8571462498959216,0.20572114482580772,0.11050479123189533,0.6405568590814068,1.0737356407104364,1
53,AI extraction error,moderate extraction error,0.654918061991012,1.0197436101925368,0.3648255482015248,0.11759117216996187,0.7892649127394116,1.250222307645662,0
54,AI extraction error,moderate extraction error,0.6429476070891808,0.797713168213929,0.15476556112474826,0.1260704747724283,0.5506150376599696,1.0448112987678884,1
55,AI extraction error,moderate extraction error,0.6377990489007893,0.716371952812001,0.07857290391121163,0.13089945329132804,0.45980902436099796,0.9729348812630039,1
56,AI extraction error,moderate extraction error,0.652928698910619,1.054850715965036,0.401922017054417,0.11936855612514116,0.8208883459597593,1.2888130859703126,0
57,AI extraction error,moderate extraction error,0.634771431795931,0.8141662669868273,0.17939483519089627,0.1205315228253445,0.577924482249152,1.0504080517245025,1
58,AI extraction error,moderate extraction error,0.6515589281300175,0.8576474234878444,0.20608849535782692,0.12689810554221728,0.6089271366250986,1.1063677103505902,1
59,AI extraction error,moderate extraction error,0.6589108012465204,1.0609388743954509,0.4020280731489305,0.12962061084905532,0.8068824771313025,1.3149952716595994,0
60,AI extraction error,moderate extraction error,0.6342363412965821,0.9570049985129132,0.3227686572163311,0.11912712435875866,0.7235158347697462,1.1904941622560803,0
61,AI extraction error,moderate extraction error,0.6607938169744664,1.1159673938872767,0.45517357691281035,0.12144402141512438,0.877937111913633,1.3539976758609205,0
62,AI extraction error,moderate extraction error,0.6468118785912007,0.8890929216458585,0.2422810430546578,0.12096909807507401,0.6519934894187135,1.1261923538730036,0
63,AI extraction error,moderate extraction error,0.6351429658510235,0.7680518904786275,0.13290892462760406,0.11306270602153881,0.5464489866764115,0.9896547942808436,1
64,AI extraction error,moderate extraction error,0.6233312825680702,0.6176583917597138,-0.005672890808356423,0.13444618975954534,0.354143859831005,0.8811729236884227,1
65,AI extraction error,moderate extraction error,0.6640069564855409,1.0498386634272858,0.38583170694174496,0.11657698692579992,0.821347769052718,1.2783295578018536,0
66,AI extraction error,moderate extraction error,0.6306169679744238,0.8481921585945309,0.2175751906201071,0.12367051536152764,0.6057979484859367,1.090586368703125,1
67,AI extraction error,moderate extraction error,0.6473430380363531,0.9845176932786153,0.3371746552422622,0.1322525820313267,0.7253026324972149,1.2437327540600156,0
68,AI extraction error,moderate extraction error,0.6631082714572251,1.1478812015012707,0.48477293004404565,0.12291864183628629,0.9069606635021497,1.3888017395003918,0
69,AI extraction error,moderate extraction error,0.6405658522449119,1.0188403924626699,0.37827454021775797,0.11851056572156804,0.7865596836483966,1.2511211012769432,0
70,AI extraction error,moderate extraction error,0.6440461920707877,0.9079908026191961,0.26394461054840834,0.10925060584686616,0.6938596151593384,1.1221219900790538,0
71,AI extraction error,moderate extraction error,0.6494562511281589,0.7343089505696789,0.08485269944152007,0.13711224945079653,0.46556894164611773,1.0030489594932401,1
72,AI extraction error,moderate extraction error,0.640513837289965,0.7507968121721685,0.11028297488220351,0.1281901588311229,0.4995441008631677,1.0020495234811695,1
73,AI extraction error,moderate extraction error,0.666936182469,0.958848850576853,0.291912668107853,0.12347892969242838,0.7168301483796934,1.2008675527740127,0
74,AI extraction error,moderate extraction error,0.6507110793906378,0.9263895528488262,0.2756784734581884,0.1307533820702558,0.6701129239911248,1.1826661817065276,0
75,AI extraction error,moderate extraction error,0.6307124132989712,0.9366891264770519,0.30597671317808073,0.11472549600059631,0.7118271543158832,1.1615510986382207,0
76,AI extraction error,moderate extraction error,0.6392935739961038,0.9277300931149991,0.28843651911889534,0.12448278823490312,0.683743828174589,1.1717163580554093,0
77,AI extraction error,moderate extraction error,0.6563963827143025,0.9279434363722648,0.2715470536579624,0.125768996006126,0.6814362042002579,1.1744506685442717,0
78,AI extraction error,moderate extraction error,0.6370656115580423,0.8302753388087868,0.19320972725074448,0.12403869481168611,0.587159496977882,1.0733911806396916,1
79,AI extraction error,moderate extraction error,0.6334587208853447,0.7104105913011146,0.0769518704157699,0.12110242847296224,0.4730498314941086,0.9477713511081206,1
80,AI extraction error,moderate extraction error,0.6624154488172516,0.7751064328974305,0.11269098408017897,0.12093070444307658,0.5380822521890004,1.0121306136058605,1
81,AI extraction error,moderate extraction error,0.6318712933839148,1.0063373260972135,0.3744660327132987,0.12554824279913,0.7602627702109187,1.2524118819835082,0
82,AI extraction error,moderate extraction error,0.6641024779791661,0.6822386861149615,0.018136208135795417,0.13004444189229622,0.42735158000606094,0.937125792223862,1
83,AI extraction error,moderate extraction error,0.6464266594462369,0.9745655924021974,0.3281389329559605,0.12271777581615662,0.7340387518025304,1.2150924330018644,0
84,AI extraction error,moderate extraction error,0.6488128272653376,0.7157296408204764,0.06691681355513879,0.12053884644443114,0.4794735017893914,0.9519857798515614,1
85,AI extraction error,moderate extraction error,0.6361022866655683,0.9410269239721011,0.30492463730653274,0.11955812318029393,0.706693002538725,1.1753608454054771,0
86,AI extraction error,moderate extraction error,0.6328123169658776,0.9199392363035391,0.28712691933766155,0.12686127047593793,0.6712911461707007,1.1685873264363775,0
87,AI extraction error,moderate extraction error,0.6497198402015958,0.9848817503752847,0.3351619101736889,0.1123488151857359,0.7646780726112423,1.205085428139327,0
88,AI extraction error,moderate extraction error,0.6312024655927246,1.0318855492435417,0.40068308365081706,0.12020636896106385,0.7962810660798566,1.267490032407227,0
89,AI extraction error,moderate extraction error,0.6480635927791382,0.8852050337147316,0.23714144093559342,0.12020447325470987,0.6496042661355003,1.120805801293963,0
90,AI extraction error,moderate extraction error,0.6625272340789924,0.9191829437931466,0.2566557097141542,0.1412091186835054,0.6424130711734759,1.1959528164128173,1
91,AI extraction error,moderate extraction error,0.658015669567576,1.0446718289563837,0.3866561593888077,0.12161720040706835,0.8063021161585298,1.2830415417542376,0
92,AI extraction error,moderate extraction error,0.6546742971648455,1.0178777749851007,0.3632034778202552,0.11849091969624563,0.7856355723804592,1.250119977589742,0
93,AI extraction error,moderate extraction error,0.6480990451859461,1.0202741932868604,0.37217514810091434,0.12703991639989884,0.7712759571430587,1.269272429430662,0
94,AI extraction error,moderate extraction error,0.6600773073283097,0.8313597303728062,0.17128242304449648,0.13305834917578138,0.5705653659882747,1.0921540947573378,1
95,AI extraction error,moderate extraction error,0.6319339557171916,0.9108776060089484,0.27894365029175683,0.12210142733789138,0.6715588084266813,1.1501964035912156,0
96,AI extraction error,moderate extraction error,0.6327222383513674,0.8234242157787055,0.19070197742733808,0.11311164650998363,0.6017253886191376,1.0451230429382734,1
97,AI extraction error,moderate extraction error,0.6434565129405081,0.8530193605877617,0.20956284764725364,0.12339780352342412,0.6111596656818504,1.094879055493673,1
98,AI extraction error,moderate extraction error,0.6388045146420416,1.1185988058408998,0.4797942911988582,0.13389971567215544,0.8561553631234751,1.3810422485583245,0
99,AI extraction error,moderate extraction error,0.648558908529461,0.94821151273674,0.299652604207279,0.11714264740858253,0.7186119238159182,1.1778111016575616,0
100,AI extraction error,moderate extraction error,0.6312652956921538,0.975571232335005,0.34430593664285114,0.1345157735331863,0.7119203162099599,1.23922214846005,0
101,AI extraction error,moderate extraction error,0.6362236774771667,0.6690777279297583,0.0328540504525916,0.12287574578539137,0.42824126619039116,0.9099141896691254,1
102,AI extraction error,moderate extraction error,0.6522338416916773,0.8906072238880083,0.23837338219633097,0.11607561234361373,0.6630990236945253,1.1181154240814912,0
103,AI extraction error,moderate extraction error,0.6259648253544832,0.7413197536387192,0.11535492828423599,0.12970123061487654,0.4871053416335612,0.9955341656438772,1
104,AI extraction error,moderate extraction error,0.6401254654276269,0.9113518680746034,0.2712264026469765,0.12654893371864492,0.6633159579860594,1.1593877781631474,0
105,AI extraction error,moderate extraction error,0.6344407513500099,1.0673121147460138,0.43287136339600396,0.11300805318993615,0.8458163304937389,1.2888078989982887,0
106,AI extraction error,moderate extraction error,0.6489197546802997,0.8172033811532102,0.1682836264729105,0.11615287937584133,0.5895437375765612,1.0448630247298591,1
107,AI extraction error,moderate extraction error,0.6500544752730344,0.799499482021038,0.14944500674800365,0.12444134334988136,0.5555944490552706,1.0434045149868054,1
108,AI extraction error,moderate extraction error,0.6604001897441857,0.8138358592191012,0.1534356694749155,0.14250504426898866,0.5345259724518834,1.093145745986319,1
109,AI extraction error,moderate extraction error,0.6603590192865231,1.0368173773366387,0.3764583580501156,0.10841782232584085,0.8243184455779906,1.2493163090952868,0
110,AI extraction error,moderate extraction error,0.665358358734366,1.1600700856633566,0.49471172692899057,0.11429614388276298,0.9360496436531411,1.384090527673572,0
111,AI extraction error,moderate extraction error,0.6514993615821097,0.9397284146197592,0.28822905303764945,0.12153631591170586,0.7015172354328157,1.1779395938067028,0
112,AI extraction error,moderate extraction error,0.6438125051214693,1.0491317206204867,0.4053192154990174,0.11916023158296882,0.8155776667178678,1.2826857745231055,0
113,AI extraction error,moderate extraction error,0.646151595174082,1.0094367909712012,0.36328519579711915,0.11562514006518795,0.7828115164434328,1.2360620654989696,0
114,AI extraction error,moderate extraction error,0.6318871699898305,0.7524874617569669,0.12060029176713638,0.11531553889763092,0.5264690055176103,0.9785059179963235,1
115,AI extraction error,moderate extraction error,0.6434298478942007,0.9282887712473302,0.28485892335312957,0.12379168405719128,0.6856570704952354,1.170920471999425,0
116,AI extraction error,moderate extraction error,0.638859782684027,0.9934269047014435,0.35456712201741647,0.10905576608658349,0.7796776031717398,1.207176206231147,0
117,AI extraction error,moderate extraction error,0.6199705682386525,0.9932901561949942,0.3733195879563417,0.1327296434959365,0.7331400549429586,1.2534402574470298,0
118,AI extraction error,moderate extraction error,0.630764368804258,0.8551550232554376,0.22439065445117956,0.1198678097117509,0.6202141162204058,1.0900959302904694,1
119,AI extraction error,moderate extraction error,0.6397806402732437,1.0018918341502665,0.36211119387702284,0.14184559406137,0.7238744697899813,1.2799091985105517,0
120,AI extraction error,moderate extraction error,0.6457684696599156,0.9578269681271275,0.3120584984672119,0.1300811342699027,0.7028679449581183,1.2127859912961367,0
121,AI extraction error,moderate extraction error,0.6274661767847994,0.9633050575900555,0.33583888080525603,0.11021931109205874,0.7472752078496203,1.1793349073304906,0
122,AI extraction error,moderate extraction error,0.6442196892847776,1.206569155396024,0.5623494661112465,0.11354014194936328,0.984030477175272,1.4291078336167762,0
123,AI extraction error,moderate extraction error,0.6268183453062651,0.8453078526064945,0.21848950730022942,0.12051666229979338,0.6090951944988995,1.0815205107140895,1
124,AI extraction error,moderate extraction error,0.6321752263350372,0.777772527293646,0.1455973009586088,0.12179668246651308,0.5390510296592803,1.0164940249280117,1
125,AI extraction error,moderate extraction error,0.6480799274718815,0.815831283711938,0.16775135624005655,0.12319840536664338,0.574362409193317,1.057300158230559,1
126,AI extraction error,moderate extraction error,0.6260289188146737,0.6960148330400162,0.0699859142253425,0.12171646839917184,0.4574505549776394,0.934579111102393,1
127,AI extraction error,moderate extraction error,0.6582392006541418,0.9281589192638858,0.26991971860974406,0.12493454569176819,0.6832872097080201,1.1730306288197514,0
128,AI extraction error,moderate extraction error,0.6512808186117932,0.7886182653192061,0.13733744670741288,0.12086165907020972,0.5517294135415951,1.025507117096817,1
129,AI extraction error,moderate extraction error,0.6364623374929148,0.8595102679030205,0.22304793041010573,0.12105712504367165,0.6222383028174241,1.096782232988617,1
130,AI extraction error,moderate extraction error,0.6333933690081764,0.9844397980790222,0.3510464290708457,0.12602731107510376,0.7374262683718188,1.2314533277862254,0
131,AI extraction error,moderate extraction error,0.6568320810028551,0.8740877657791566,0.21725568477630153,0.12865452194775104,0.6219249027615645,1.1262506287967486,1
132,AI extraction error,moderate extraction error,0.6588550226656765,0.954795246586838,0.2959402239211615,0.11765893550990492,0.7241837329874243,1.1854067601862517,0
133,AI extraction error,moderate extraction error,0.6579861802187453,0.8827134785317641,0.22472729831301874,0.12731758158234088,0.633171018630376,1.1322559384331523,1
134,AI extraction error,moderate extraction error,0.651572760652114,0.93393619822963,0.28236343757751603,0.12166108451304825,0.6954804725840555,1.1723919238752045,0
135,AI extraction error,moderate extraction error,0.628022769285049,1.0023252155807654,0.3743024462957164,0.11925654054909256,0.7685823961045439,1.2360680350569868,0
136,AI extraction error,moderate extraction error,0.6465255067914926,0.7941739087873718,0.14764840199587925,0.12110292885780281,0.5568121682260783,1.0315356493486654,1
137,AI extraction error,moderate extraction error,0.6442480189094247,0.9453935751194932,0.30114555621006844,0.13007058204198804,0.6904552343171966,1.2003319159217898,0
138,AI extraction error,moderate extraction error,0.6595055474141985,0.8703509282934614,0.21084538087926286,0.1270500786789098,0.6213327740827982,1.1193690825041247,1
139,AI extraction error,moderate extraction error,0.6369233002490404,0.9694256988576028,0.33250239860856234,0.12252369253818855,0.7292792614827532,1.2095721362324523,0
140,AI extraction error,moderate extraction error,0.6438667674252406,0.8472292916121164,0.20336252418687573,0.11968962280563235,0.612637630913077,1.0818209523111557,1
141,AI extraction error,moderate extraction error,0.6575707641426883,0.8017273510716265,0.14415658692893818,0.1307674908640896,0.5454230689780108,1.0580316331652422,1
142,AI extraction error,moderate extraction error,0.6455923659040025,0.8118088268775412,0.1662164609735387,0.11120908437434936,0.5938390215038165,1.0297786322512659,1
143,AI extraction error,moderate extraction error,0.670761883778252,1.0760620477967169,0.4053001640184649,0.12557498512859105,0.8299350769446784,1.3221890186487553,0
144,AI extraction error,moderate extraction error,0.6603195027398995,0.9480862379615693,0.28776673522166984,0.12585352125904847,0.7014133362938343,1.1947591396293042,0
145,AI extraction error,moderate extraction error,0.640996788679748,0.8522512739554208,0.2112544852756728,0.12197473077334517,0.6131808016396643,1.0913217462711773,1
146,AI extraction error,moderate extraction error,0.6890233515560398,1.0301705757642325,0.34114722420819277,0.12724121601898458,0.7807777923670227,1.2795633591614424,0
147,AI extraction error,moderate extraction error,0.6534752689071063,0.9693521412399343,0.315876872332828,0.11798044906704416,0.7381104610685277,1.2005938214113407,0
148,AI extraction error,moderate extraction error,0.6619419146016227,0.9429401928873501,0.28099827828572743,0.1301850224082271,0.687777548967225,1.1981028368074753,0
149,AI extraction error,moderate extraction error,0.65707893579882,1.2284665027414439,0.5713875669426238,0.1337287090092191,0.9663582330833744,1.4905747723995133,0
150,AI extraction error,moderate extraction error,0.6441345250326964,0.8689515234835973,0.22481699845090086,0.12693524940813322,0.6201584346436562,1.1177446123235384,1
151,AI extraction error,moderate extraction error,0.646284117677231,0.7485439856375914,0.10225986796036035,0.11900627641894707,0.5152916838564552,0.9817962874187276,1
152,AI extraction error,moderate extraction error,0.6498970868043429,0.8791652053598568,0.22926811855551388,0.1186086282486569,0.6466922939924893,1.1116381167272242,1
153,AI extraction error,moderate extraction error,0.6515659758005194,0.6798132209132894,0.028247245112769992,0.11580739005851745,0.4528307363985953,0.9067957054279836,1
154,AI extraction error,moderate extraction error,0.6461591530049421,0.7862458665332493,0.14008671352830726,0.11760761564595529,0.5557349398671769,1.0167567931993218,1
155,AI extraction error,moderate extraction error,0.6547550884729986,0.8738680106183362,0.21911292214533762,0.12000898510581685,0.6386503998109352,1.1090856214257372,1
156,AI extraction error,moderate extraction error,0.6633551931145307,0.9527220603586292,0.28936686724409844,0.13088429361104928,0.6961888448809725,1.2092552758362858,0
157,AI extraction error,moderate extraction error,0.6351456306753855,1.0060355620223194,0.3708899313469338,0.12019847432466557,0.7704465523459748,1.2416245716986638,0
158,AI extraction error,moderate extraction error,0.620276539203904,1.0552891743366806,0.43501263513277655,0.1109978573726986,0.8377333738861913,1.2728449747871697,0
159,AI extraction error,moderate extraction error,0.6541655290312247,0.8399916325735484,0.18582610354232365,0.1340237537064857,0.5773050753088365,1.1026781898382603,1
160,AI extraction error,moderate extraction error,0.6209601663475995,0.9686859306707153,0.34772576432311575,0.12506571945441036,0.723557120540071,1.2138147408013595,0
161,AI extraction error,moderate extraction error,0.6425021717666676,0.771693205581487,0.12919103381481944,0.11355264445360734,0.5491300224524166,0.9942563887105574,1
162,AI extraction error,moderate extraction error,0.657360346302534,0.8288408019037826,0.17148045560124858,0.14608552705244768,0.5425131688809852,1.11516843492658,1
163,AI extraction error,moderate extraction error,0.657562391649439,0.8694379770671997,0.21187558541776075,0.13125466503760538,0.6121788335934932,1.1266971205409062,1
164,AI extraction error,moderate extraction error,0.6518381447820548,0.9261091911816542,0.2742710463995994,0.11326976992212506,0.7041004421342891,1.1481179402290194,0
165,AI extraction error,moderate extraction error,0.6527961728237307,0.9340718082760036,0.28127563545227285,0.10495989123611899,0.7283504214532104,1.1397931950987967,0
166,AI extraction error,moderate extraction error,0.6482840066906802,0.7843009438907051,0.13601693720002495,0.12367251797905603,0.5419028086517553,1.026699079129655,1
167,AI extraction error,moderate extraction error,0.640101217724893,0.9101443779523958,0.27004316022750274,0.1145784994780384,0.6855705189754405,1.1347182369293511,0
168,AI extraction error,moderate extraction error,0.6324043302509241,0.9034540723778751,0.271049742126951,0.11686567265057873,0.6743973539827408,1.1325107907730094,0
169,AI extraction error,moderate extraction error,0.6560942913675809,0.9789389638783867,0.32284467251080584,0.11848712831806531,0.7467041923749788,1.2111737353817946,0
170,AI extraction error,moderate extraction error,0.6461706518896583,0.9621963750888284,0.3160257231991701,0.11803649526815851,0.7308448443632377,1.1935479058144192,0
171,AI extraction error,moderate extraction error,0.6612743608438316,0.9133456179802198,0.2520712571363882,0.12403335595979369,0.6702402402990242,1.1564509956614155,0
172,AI extraction error,moderate extraction error,0.625483020660601,1.1136373549902152,0.4881543343296142,0.1432987171287283,0.8327718694179078,1.3945028405625226,0
173,AI extraction error,moderate extraction error,0.6474533043609015,0.9175542843273028,0.27010097996640126,0.1306281269818505,0.6615231554428758,1.1735854132117298,0
174,AI extraction error,moderate extraction error,0.6552236727334394,0.9134705603096415,0.25824688757620207,0.13433931583776698,0.6501655012676182,1.1767756193516647,1
175,AI extraction error,moderate extraction error,0.6424840621821617,0.8925919233272575,0.25010786114509576,0.11920257427862284,0.6589548777411567,1.1262289689133582,0
176,AI extraction error,moderate extraction error,0.6475471657756037,1.0064753882584612,0.3589282224828575,0.12366732094000672,0.7640874392160479,1.2488633373008744,0
177,AI extraction error,moderate extraction error,0.6592931429948092,0.923435870944185,0.26414272794937577,0.12201682017237643,0.6842829034063271,1.1625888384820429,0
178,AI extraction error,moderate extraction error,0.6412613038657903,0.7616943405996531,0.12043303673386285,0.126648898092692,0.5134625003379768,1.0099261808613296,1
179,AI extraction error,moderate extraction error,0.6500568800379065,0.8606997631490346,0.2106428831111281,0.11624194941160577,0.6328655423022873,1.088533983995782,1
180,AI extraction error,moderate extraction error,0.646547661956372,0.761733980268677,0.11518631831230497,0.11130137684747007,0.5435832816476357,0.9798846788897183,1
181,AI extraction error,moderate extraction error,0.6177396203696441,0.9332599297754927,0.3155203094058485,0.12032040526836446,0.6974319354494983,1.169087924101487,0
182,AI extraction error,moderate extraction error,0.6497323526656468,0.777565178808986,0.12783282614333924,0.11510571240657762,0.5519579824920939,1.003172375125878,1
183,AI extraction error,moderate extraction error,0.6488750984201197,0.8163070125517927,0.16743191413167302,0.11916401165480367,0.5827455497083776,1.049868475395208,1
184,AI extraction error,moderate extraction error,0.6603708818059022,0.821097410891842,0.16072652908593976,0.12133554696647503,0.5832797388375509,1.058915082946133,1
185,AI extraction error,moderate extraction error,0.6525458175499855,0.8849555824938349,0.23240976494384935,0.130589540929219,0.6290000822725657,1.140911082715104,1
186,AI extraction error,moderate extraction error,0.6468304934166592,0.912176844723722,0.26534635130706274,0.11882880891426893,0.6792723792517549,1.1450813101956892,0
187,AI extraction error,moderate extraction error,0.6478942741431526,0.9867374371671278,0.3388431630239752,0.11847910051709792,0.7545184001536158,1.2189564741806398,0
188,AI extraction error,moderate extraction error,0.6601942574427377,1.1428739345155434,0.4826796770728057,0.13595421581810052,0.8764036715120664,1.4093441975190204,0
189,AI extraction error,moderate extraction error,0.6509173512347126,1.0653241501438138,0.41440679890910115,0.1323155215770572,0.8059857278527817,1.3246625724348458,0
190,AI extraction error,moderate extraction error,0.625104567649441,0.88635982548911,0.26125525783966896,0.1349885591869576,0.621782249482673,1.150937401495547,1
191,AI extraction error,moderate extraction error,0.65521936841064,0.8751528532163649,0.21993348480572494,0.11757201365936956,0.6447117064440007,1.1055939999887292,1
192,AI extraction error,moderate extraction error,0.642653950895798,0.9827217488218463,0.34006779792604824,0.11577279881662055,0.75580706314127,1.2096364345024226,0
193,AI extraction error,moderate extraction error,0.6550229181228782,0.8506788210722829,0.19565590294940471,0.13688756195858634,0.5823791996334536,1.118978442511112,1
194,AI extraction error,moderate extraction error,0.6596227736847251,0.913520528177641,0.25389775449291585,0.11256579753605842,0.6928915650069665,1.1341494913483154,0
195,AI extraction error,moderate extraction error,0.6490749508485797,1.0282016162971437,0.379126665448564,0.12801382218350807,0.7772945248174679,1.2791087077768195,0
196,AI extraction error,moderate extraction error,0.6590655816352361,0.8692497161844409,0.21018413454920482,0.11809214395791004,0.6377891140269373,1.1007103183419447,1
197,AI extraction error,moderate extraction error,0.6403855576447739,0.7834429579835033,0.14305740033872938,0.13142788428308175,0.5258443047886631,1.0410416111783434,1
198,AI extraction error,moderate extraction error,0.6649222477897584,0.9172382411061293,0.2523159933163709,0.12199008144534543,0.6781376814732523,1.1563388007390063,0
199,AI extraction error,moderate extraction error,0.6495904196099909,1.11307623535038,0.46348581574038916,0.12630945430619175,0.8655097049102443,1.3606427657905158,0
200,AI extraction error,moderate extraction error,0.6418191478539076,0.7563796623404628,0.11456051448655524,0.11912543846905718,0.5228938029411108,0.9898655217398149,1
1,AI extraction error,high extraction error,0.6373935778941494,1.0343210834780932,0.39692750558394374,0.1496170462087624,0.7410716729089188,1.3275704940472675,0
2,AI extraction error,high extraction error,0.6407918837802968,1.4125384939645393,0.7717466101842425,0.11534589779472064,1.1864605342868868,1.6386164536421919,0
3,AI extraction error,high extraction error,0.6735602131631659,1.2480452010727032,0.5744849879095373,0.12707332044965428,0.9989814929913808,1.4971089091540257,0
4,AI extraction error,high extraction error,0.640176611253033,1.1130401685182352,0.47286355726520213,0.1367202290921485,0.8450685194976242,1.3810118175388462,0
5,AI extraction error,high extraction error,0.6508517374995534,1.311405771284612,0.6605540337850587,0.1520465523793522,1.013394528621082,1.6094170139481423,0
6,AI extraction error,high extraction error,0.6433235253979165,1.2134098288729471,0.5700863034750306,0.12729128907247436,0.9639189022908974,1.4629007554549969,0
7,AI extraction error,high extraction error,0.6347523299280278,1.1514634518174407,0.5167111218894129,0.1321973036788752,0.8923567366068453,1.4105701670280362,0
8,AI extraction error,high extraction error,0.6526644313981134,1.2356555084481544,0.582991077050041,0.14374740578707526,0.953910593105487,1.5174004237908219,0
9,AI extraction error,high extraction error,0.650199544094373,1.0828622789436508,0.43266273484927786,0.15067177724963277,0.7875455955343706,1.378178962352931,0
10,AI extraction error,high extraction error,0.6455433781568658,0.81365068677886,0.1681073086219942,0.1291345570321792,0.5605469549957888,1.0667544185619313,1
11,AI extraction error,high extraction error,0.6577316076335359,1.0753292423759253,0.4175976347423894,0.12999536175888077,0.820538333328519,1.3301201514233316,0
12,AI extraction error,high extraction error,0.6575683767960896,1.0099605915498016,0.35239221475371196,0.1304565981998792,0.7542656590780383,1.2656555240215648,0
13,AI extraction error,high extraction error,0.6561189258244736,0.7883156367147094,0.13219671089023577,0.13131841616489803,0.5309315410315092,1.0456997323979096,1
14,AI extraction error,high extraction error,0.6412574051981405,1.2954386024771554,0.6541811972790149,0.1255690039065902,1.0493233548202385,1.5415538501340722,0
15,AI extraction error,high extraction error,0.6357049250055296,1.178248132893202,0.5425432078876724,0.12875743564152253,0.9258835590358179,1.430612706750586,0
16,AI extraction error,high extraction error,0.6732883861096353,1.392800343256699,0.7195119571470638,0.1413502263815434,1.115753899548874,1.6698467869645242,0
17,AI extraction error,high extraction error,0.6495946650497925,1.218220013291877,0.5686253482420845,0.12458139972638302,0.9740404698281663,1.4623995567555876,0
18,AI extraction error,high extraction error,0.6466006118384047,1.2124964361277102,0.5658958242893055,0.1391266170842129,0.9398082666426529,1.4851846056127673,0
19,AI extraction error,high extraction error,0.6316258172740828,1.013230883820089,0.3816050665460061,0.13503905640961528,0.7485543332572431,1.2779074343829349,0
20,AI extraction error,high extraction error,0.6393297798807135,0.9104129541625874,0.2710831742818739,0.1304951842777371,0.6546423929782227,1.166183515346952,0
21,AI extraction error,high extraction error,0.6288221315337742,1.098999641744029,0.4701775102102549,0.12288645947704702,0.858142181169017,1.3398571023190413,0
22,AI extraction error,high extraction error,0.6390367986670492,1.0139646702185479,0.37492787155149865,0.1313752285606014,0.7564692222397691,1.2714601181973266,0
23,AI extraction error,high extraction error,0.6499798941373833,1.2164703904283067,0.5664904962909234,0.1267772232201907,0.967987032916733,1.4649537479398804,0
24,AI extraction error,high extraction error,0.61218504659759,1.3548243755904816,0.7426393289928916,0.1375397457214242,1.0852464739764902,1.624402277204473,0
25,AI extraction error,high extraction error,0.6522502307736784,1.1721012804295565,0.5198510496558781,0.11903292147793734,0.9387967543327993,1.4054058065263138,0
26,AI extraction error,high extraction error,0.6434649535480499,1.1203037816476962,0.4768388280996463,0.12356978006303819,0.8781070127241413,1.362500550571251,0
27,AI extraction error,high extraction error,0.6541110392458503,1.1638620636611778,0.5097510244153275,0.1399575802584331,0.889545206354649,1.4381789209677067,0
28,AI extraction error,high extraction error,0.6462393061830733,1.0415184008641099,0.3952790946810365,0.13591858148808142,0.7751179811474702,1.3079188205807495,0
29,AI extraction error,high extraction error,0.631632539897039,0.9665454309761586,0.3349128910791196,0.1297404176924862,0.7122542122988857,1.2208366496534315,0
30,AI extraction error,high extraction error,0.6485091814540357,1.274790502209087,0.6262813207550514,0.13059115159741136,1.0188318450781608,1.5307491593400133,0
31,AI extraction error,high extraction error,0.643721779163362,1.2048549039573488,0.5611331247939868,0.13729080222264262,0.9357649316009693,1.4739448763137284,0
32,AI extraction error,high extraction error,0.6484468828505258,1.2480779850099912,0.5996311021594655,0.12298248083267242,1.0070323225779534,1.489123647442029,0
33,AI extraction error,high extraction error,0.6525670575213268,1.2102953843577757,0.5577283268364489,0.13906415722605844,0.9377296361947012,1.4828611325208503,0
34,AI extraction error,high extraction error,0.6314844584426399,1.1033420218295673,0.4718575633869274,0.12619504226448558,0.8559997389911755,1.350684304667959,0
35,AI extraction error,high extraction error,0.6332435852735303,1.263730177899821,0.6304865926262906,0.12863093520861119,1.011613544890943,1.5158468109086989,0
36,AI extraction error,high extraction error,0.6522867644847112,1.1715643061752767,0.5192775416905655,0.13368378469532588,0.909544088172438,1.4335845241781153,0
37,AI extraction error,high extraction error,0.6557774222815442,1.2857915155509565,0.6300140932694123,0.14414594496489677,1.0032654634197589,1.5683175676821541,0
38,AI extraction error,high extraction error,0.6577999552374999,1.236659861678838,0.5788599064413381,0.13996421133579123,0.9623300074606872,1.5109897158969887,0
39,AI extraction error,high extraction error,0.6390347135967223,1.076286018161937,0.43725130456521466,0.11788860387028406,0.8452243545761802,1.3073476817476937,0
40,AI extraction error,high extraction error,0.636244579381845,1.1949236320164554,0.5586790526346104,0.12143686528214011,0.9569073760634608,1.43293988796945,0
41,AI extraction error,high extraction error,0.6365934808756494,1.1565559175398712,0.5199624366642218,0.14058379661870568,0.881011676167208,1.4321001589125344,0
42,AI extraction error,high extraction error,0.6115602316593933,1.0665657757935492,0.45500554413415584,0.1330582567961747,0.8057715924730467,1.3273599591140517,0
43,AI extraction error,high extraction error,0.6536088198731403,1.0162297459124296,0.3626209260392893,0.12334863896618486,0.7744664135387074,1.257993078286152,0
44,AI extraction error,high extraction error,0.6353200161230184,1.263134667929717,0.6278146518066987,0.14407268647054636,0.9807522024474462,1.545517133411988,0
45,AI extraction error,high extraction error,0.6668782939485133,1.202201857141127,0.5353235631926138,0.1218120922520615,0.9634501563270865,1.4409535579551676,0
46,AI extraction error,high extraction error,0.643895394042849,0.9336779959850493,0.2897826019422003,0.14317307149022146,0.6530587758642152,1.2142972161058834,0
47,AI extraction error,high extraction error,0.6526879939259382,1.2264445069571697,0.5737565130312314,0.1251950719255149,0.9810621659831604,1.471826847931179,0
48,AI extraction error,high extraction error,0.6529870190536269,0.9088192074315298,0.2558321883779029,0.13195045825166427,0.6501963092582679,1.1674421056047917,1
49,AI extraction error,high extraction error,0.6319693059911798,1.299900442459114,0.6679311364679342,0.13664520774991332,1.032075835269284,1.567725049648944,0
50,AI extraction error,high extraction error,0.6623930712126119,1.0136162198750165,0.35122314866240456,0.13656818790942157,0.7459425715725503,1.2812898681774827,0
51,AI extraction error,high extraction error,0.6416399060257766,1.2007954420427531,0.5591555360169765,0.14072891683009475,0.9249667650557674,1.476624119029739,0
52,AI extraction error,high extraction error,0.6582745700781831,1.0870261320399202,0.428751561961737,0.13363342544684959,0.825104618164095,1.3489476459157452,0
53,AI extraction error,high extraction error,0.6492596239458566,1.2838004093298936,0.634540785384037,0.12354645318537572,1.0416493610865571,1.52595145757323,0
54,AI extraction error,high extraction error,0.6444153100073494,1.2140278755975296,0.5696125655901801,0.13123898299826478,0.9567994689209306,1.4712562822741284,0
55,AI extraction error,high extraction error,0.6565808142395054,1.1036469017368487,0.4470660874973432,0.13889207875701456,0.8314184273731001,1.375875376100597,0
56,AI extraction error,high extraction error,0.6294212396053496,1.1693270222853582,0.5399057826800087,0.13934742821383225,0.8962060629862469,1.4424479815844695,0
57,AI extraction error,high extraction error,0.641598863730353,1.01260575876144,0.3710068950310871,0.13851973776019014,0.7411070727514675,1.2841044447714127,0
58,AI extraction error,high extraction error,0.6440285007346194,1.2136086741344803,0.5695801733998609,0.1365891666856879,0.9458939074305319,1.4813234408384286,0
59,AI extraction error,high extraction error,0.6510749313110687,0.9418242786635024,0.29074934735243363,0.13088379443206957,0.685292041576646,1.1983565157503588,0
60,AI extraction error,high extraction error,0.6324238486478267,1.1918295214727586,0.5594056728249318,0.13121452043851858,0.9346490614132621,1.449009981532255,0
61,AI extraction error,high extraction error,0.6494493493798782,1.1688279721033663,0.5193786227234881,0.1317914772859298,0.9105166766229439,1.4271392675837888,0
62,AI extraction error,high extraction error,0.630238019017875,0.8272374707858291,0.19699945176795408,0.13699171900712673,0.5587337015318607,1.0957412400397974,1
63,AI extraction error,high extraction error,0.6407351496412058,0.8706449691972723,0.22990981955606649,0.13863767792420964,0.5989151204658214,1.1423748179287232,1
64,AI extraction error,high extraction error,0.6516114426083899,1.1062917917475659,0.454680349139176,0.12373332851876856,0.8637744678507795,1.3488091156443522,0
65,AI extraction error,high extraction error,0.6373961548139943,0.9394588744400307,0.3020627196260365,0.13195383677996636,0.6808293543512967,1.1980883945287648,0
66,AI extraction error,high extraction error,0.6553747954478797,0.907852569410589,0.2524777739627093,0.11373462785834358,0.6849326988082356,1.1307724400129424,0
67,AI extraction error,high extraction error,0.6417018741581691,1.2259074323554406,0.5842055581972715,0.12147623723059289,0.9878140073834786,1.4640008573274028,0
68,AI extraction error,high extraction error,0.6368472222628835,1.2226695467008073,0.5858223244379238,0.14370948388398758,0.9409989582881917,1.504340135113423,0
69,AI extraction error,high extraction error,0.6610495896594263,1.1537428358852304,0.4926932462258041,0.14661361134492568,0.8663801576491761,1.4411055141212847,0
70,AI extraction error,high extraction error,0.6553851610717891,1.1178285029487172,0.46244334187692804,0.14792908458727216,0.8278874971576637,1.4077695087397706,0
71,AI extraction error,high extraction error,0.6400222820197957,1.35057399816032,0.7105517161405243,0.12735082588979774,1.1009663794163165,1.6001816169043235,0
72,AI extraction error,high extraction error,0.6633190446904363,1.27680691785933,0.6134878731688936,0.13751750862990345,1.0072726009447193,1.5463412347739407,0
73,AI extraction error,high extraction error,0.6417336854534424,1.1527657400796727,0.5110320546262302,0.1366155972633326,0.8849991694435408,1.4205323107158045,0
74,AI extraction error,high extraction error,0.6423893287523764,1.255063863310422,0.6126745345580457,0.13082761867950624,0.9986417306985899,1.5114859959222544,0
75,AI extraction error,high extraction error,0.6211887333764609,0.9617609312620319,0.340572197885571,0.13813340112243214,0.6910194650620649,1.2325023974619989,0
76,AI extraction error,high extraction error,0.6426649293843054,1.1943248011958638,0.5516598718115584,0.13227619398453058,0.9350634609861839,1.4535861414055438,0
77,AI extraction error,high extraction error,0.6308832851788341,0.976981026533569,0.3460977413547349,0.12873148433087983,0.7246673172450445,1.2292947358220934,0
78,AI extraction error,high extraction error,0.627737217686986,1.0835005956003962,0.45576337791341026,0.12051840463528608,0.8472845225152356,1.319716668685557,0
79,AI extraction error,high extraction error,0.6547183612059457,1.0703879647410153,0.41566960353506954,0.11936565728888494,0.8364312764548008,1.3043446530272298,0
80,AI extraction error,high extraction error,0.6334457708191827,1.01088387850191,0.37743810768272734,0.13031571538897357,0.7554650763395219,1.2663026806642983,0
81,AI extraction error,high extraction error,0.6512188131211105,1.0484059426690986,0.39718712954798807,0.13200248571947962,0.7896810706589186,1.3071308146792786,0
82,AI extraction error,high extraction error,0.6078431755899917,1.2699925700296437,0.662149394439652,0.140329454861037,0.9949468385020112,1.5450383015572764,0
83,AI extraction error,high extraction error,0.6487295343669449,1.3007003106183384,0.6519707762513934,0.11671049104041639,1.0719477481791222,1.5294528730575545,0
84,AI extraction error,high extraction error,0.6333836764198049,1.0831980546134619,0.449814378193657,0.13160583545423477,0.8252506171231617,1.341145492103762,0
85,AI extraction error,high extraction error,0.6445510395721826,1.1272664162387813,0.4827153766665987,0.14216277243748054,0.8486273822613195,1.4059054502162431,0
86,AI extraction error,high extraction error,0.6453689790316003,1.2234259332724933,0.578056954240893,0.1408253405182598,0.947408265856704,1.4994436006882825,0
87,AI extraction error,high extraction error,0.6441416586177828,1.196358693212244,0.5522170345944613,0.12687656051533217,0.9476806346021931,1.445036751822295,0
88,AI extraction error,high extraction error,0.6444243300320713,1.1223042955567362,0.47787996552466483,0.1283682004934638,0.8707026225895471,1.3739059685239252,0
89,AI extraction error,high extraction error,0.6402122511190298,1.1991877036161136,0.5589754524970838,0.12227851250025214,0.9595218191156194,1.4388535881166078,0
90,AI extraction error,high extraction error,0.6302180761958938,1.107723207753965,0.47750513155807117,0.14204322741165898,0.8293184820271133,1.3861279334808165,0
91,AI extraction error,high extraction error,0.6323689498234335,1.1648106316855211,0.5324416818620876,0.1303365542968578,0.9093509852636799,1.4202702781073624,0
92,AI extraction error,high extraction error,0.6355130742379368,1.139695506538805,0.5041824323008682,0.14317129623403407,0.8590797659200983,1.4203112471575117,0
93,AI extraction error,high extraction error,0.6507237520489548,1.074766525895641,0.4240427738466861,0.12669133685801856,0.8264515056539246,1.3230815461373573,0
94,AI extraction error,high extraction error,0.6481286710766463,1.1547821341615072,0.5066534630848609,0.14098702276309535,0.8784475695458402,1.4311166987771742,0
95,AI extraction error,high extraction error,0.625497379731729,1.1771459919419436,0.5516486122102146,0.12310679962050586,0.9358566646857521,1.4184353191981351,0
96,AI extraction error,high extraction error,0.6373795732457915,0.9886219576710151,0.3512423844252236,0.12774714453391137,0.7382375543845489,1.2390063609574815,0
97,AI extraction error,high extraction error,0.6389056238800203,1.250173802275181,0.6112681783951607,0.12843802334469764,0.9984352765195735,1.5019123280307882,0
98,AI extraction error,high extraction error,0.6211646979595787,1.064213957135815,0.44304925917623617,0.14001844388661164,0.7897778071180561,1.3386501071535737,0
99,AI extraction error,high extraction error,0.64638368331202,1.3317256830723496,0.6853419997603296,0.12422722029543547,1.0882403312932962,1.575211034851403,0
100,AI extraction error,high extraction error,0.652360269324734,1.227413303322395,0.5750530339976611,0.11785485539453233,0.9964177867491117,1.4584088198956784,0
101,AI extraction error,high extraction error,0.6486922245863571,1.1831190234664717,0.5344267988801146,0.13366196661181734,0.9211415689073097,1.4450964780256337,0
102,AI extraction error,high extraction error,0.6513390226838087,1.0690071820473195,0.41766815936351076,0.13286400954602853,0.8085937233371036,1.3294206407575353,0
103,AI extraction error,high extraction error,0.649128901839244,1.0382650339504453,0.38913613211120135,0.12598678181296663,0.7913309415970308,1.28519912630386,0
104,AI extraction error,high extraction error,0.6489469479808815,1.237319915559193,0.5883729675783115,0.133433361034608,0.9757905279313612,1.4988493031870247,0
105,AI extraction error,high extraction error,0.6475297232260145,0.9180947845853593,0.27056506135934477,0.12986031789223815,0.6635685615165725,1.1726210076541461,0
106,AI extraction error,high extraction error,0.6423571524558667,1.1433260335995863,0.5009688811437196,0.13211795428638584,0.8843748431982701,1.4022772240009025,0
107,AI extraction error,high extraction error,0.6206721386060329,1.1268813921939225,0.5062092535878896,0.1294825670059722,0.8730955608622171,1.3806672235256279,0
108,AI extraction error,high extraction error,0.6408354595240915,1.2420067135440314,0.6011712540199399,0.13434482554117247,0.9786908554833333,1.5053225716047294,0
109,AI extraction error,high extraction error,0.649112336729032,1.3195842513709553,0.6704719146419232,0.11885889357400128,1.0866208199659126,1.5525476827759979,0
110,AI extraction error,high extraction error,0.6337041583286565,1.2858632926358757,0.6521591343072193,0.14684795771388456,0.998041295516662,1.5736852897550895,0
111,AI extraction error,high extraction error,0.6303529169672623,1.307607156202986,0.6772542392357238,0.13593677768863918,1.0411710719332532,1.574043240472719,0
112,AI extraction error,high extraction error,0.6366983670538898,1.0730325892885086,0.4363342222346188,0.12905533681644865,0.8200841291282692,1.325981049448748,0
113,AI extraction error,high extraction error,0.6611720956252237,1.205975724370672,0.5448036287454482,0.1228498516414465,0.9651900151534367,1.446761433587907,0
114,AI extraction error,high extraction error,0.6310314532629435,1.2007378505061888,0.5697063972432452,0.13391412007191322,0.9382661751652388,1.4632095258471387,0
115,AI extraction error,high extraction error,0.6267737354382733,1.22558420233478,0.5988104668965067,0.12603530063088517,0.9785550130982451,1.4726133915713149,0
116,AI extraction error,high extraction error,0.6381924684341946,1.0363864047865246,0.3981939363523299,0.1349370262410106,0.7719098333541439,1.3008629762189052,0
117,AI extraction error,high extraction error,0.6353867291808574,1.2029256729884523,0.567538943807595,0.13795329249489105,0.9325372196984658,1.4733141262784388,0
118,AI extraction error,high extraction error,0.6495038167288918,1.0685654566751617,0.4190616399462699,0.13420844326384632,0.8055169078780229,1.3316140054723005,0
119,AI extraction error,high extraction error,0.6511795713487643,1.2883220140841043,0.63714244273534,0.1314638493329009,1.0306528693916186,1.54599115877659,0
120,AI extraction error,high extraction error,0.6417937117283921,1.239130440914839,0.5973367291864469,0.13411053146508847,0.9762737992432655,1.5019870825864123,0
121,AI extraction error,high extraction error,0.6431468329847344,1.28936701841416,0.6462201854294255,0.12260474669333037,1.0490617148952324,1.5296723219330874,0
122,AI extraction error,high extraction error,0.6311814658279579,1.3161848397213574,0.6850033738933995,0.12905989870139428,1.0632274382666247,1.56914224117609,0
123,AI extraction error,high extraction error,0.6464726059087411,1.3488255855014466,0.7023529795927055,0.13413173630199346,1.0859273823495394,1.6117237886533538,0
124,AI extraction error,high extraction error,0.6377088333874021,1.0892871615778834,0.45157832819048127,0.11906500631529589,0.8559197491999034,1.3226545739558633,0
125,AI extraction error,high extraction error,0.6489157446481941,1.164887738495923,0.515971993847729,0.14603715572794548,0.8786549132691499,1.4511205637226963,0
126,AI extraction error,high extraction error,0.6498413291983444,1.1006587828709453,0.45081745367260095,0.13719646622828233,0.831753709063512,1.3695638566783788,0
127,AI extraction error,high extraction error,0.6450588438332098,0.8897787890117396,0.2447199451785298,0.1441091764875432,0.6073248030961549,1.1722327749273243,1
128,AI extraction error,high extraction error,0.6664586286200366,1.1693075850156955,0.502848956395659,0.11514781093729225,0.9436178755786028,1.3949972944527884,0
129,AI extraction error,high extraction error,0.6600728657085272,1.1469371359090428,0.4868642702005156,0.1323955209766963,0.8874419147947181,1.4064323570233674,0
130,AI extraction error,high extraction error,0.6280464196180534,1.353138149523371,0.7250917299053176,0.12486122986348282,1.1084101389909446,1.5978661600557973,0
131,AI extraction error,high extraction error,0.6273849242665882,1.198685367378223,0.5713004431116347,0.13756674395489818,0.9290545492266225,1.4683161855298235,0
132,AI extraction error,high extraction error,0.6250054402297833,0.8837223285618679,0.2587168883320846,0.1368961950020676,0.6154057863578155,1.1520388707659204,1
133,AI extraction error,high extraction error,0.649612423069109,1.1040739545947131,0.4544615315256041,0.12726872565610184,0.8546272523087535,1.3535206568806728,0
134,AI extraction error,high extraction error,0.6512698894693912,1.1419721636453979,0.49070227417600665,0.13251489834372762,0.8822429628916917,1.401701364399104,0
135,AI extraction error,high extraction error,0.6461138403398814,0.8509066328895499,0.20479279254966853,0.1284948989992491,0.5990566308510217,1.1027566349280782,1
136,AI extraction error,high extraction error,0.6204051726600915,1.12836044408885,0.5079552714287584,0.11703170205270313,0.8989783080655518,1.357742580112148,0
137,AI extraction error,high extraction error,0.661716607015065,1.428178641682573,0.7664620346675081,0.12735585398578697,1.1785611678704306,1.6777961154947154,0
138,AI extraction error,high extraction error,0.6479230948803547,1.1974932204910635,0.5495701256107088,0.1313018782130873,0.9401415391934125,1.4548449017887146,0
139,AI extraction error,high extraction error,0.6619605346222609,1.1982647536613336,0.5363042190390727,0.12213898468436729,0.9588723436799736,1.4376571636426934,0
140,AI extraction error,high extraction error,0.6571998200113314,1.0088210407394234,0.351621220728092,0.1438078451526293,0.72695766424027,1.2906844172385767,0
141,AI extraction error,high extraction error,0.6473342302688724,1.2406468366972603,0.5933126064283879,0.13368933133831679,0.9786157472741595,1.502677926120361,0
142,AI extraction error,high extraction error,0.66049138968671,1.1804582263413659,0.5199668366546559,0.12679412602821322,0.9319417393260679,1.4289747133566637,0
143,AI extraction error,high extraction error,0.6519871645737465,1.1271546631584406,0.4751674985846941,0.13892704881296872,0.8548576474850219,1.3994516788318592,0
144,AI extraction error,high extraction error,0.6210977541894438,0.9911059294679602,0.37000817527851637,0.129803012712662,0.7366920245511426,1.2455198343847778,0
145,AI extraction error,high extraction error,0.6513305719681379,1.135373284271776,0.48404271230363816,0.13454551573887788,0.8716640734235754,1.3990824951199767,0
146,AI extraction error,high extraction error,0.648315378453006,1.0783834280439333,0.43006804959092726,0.13505289297565448,0.8136797578116505,1.3430870982762162,0
147,AI extraction error,high extraction error,0.654250625164846,1.366255821628869,0.7120051964640229,0.12599720494703526,1.11930129993268,1.613210343325058,0
148,AI extraction error,high extraction error,0.6482101062058322,1.1347832405629867,0.48657313435715455,0.12542745919250534,0.8889454205456763,1.380621060580297,0
149,AI extraction error,high extraction error,0.6463102345848857,1.3580842363439407,0.711774001759055,0.136889797118105,1.089780233992455,1.6263882386954265,0
150,AI extraction error,high extraction error,0.6307610512412307,1.1216601847503245,0.49089913350909375,0.13088274597174182,0.8651300026457105,1.3781903668549385,0
151,AI extraction error,high extraction error,0.6423047121641482,1.3620419181538246,0.7197372059896764,0.13564166348700765,1.0961842577192895,1.6278995785883597,0
152,AI extraction error,high extraction error,0.6593921994788626,1.0540804673678423,0.3946882678889797,0.12614272786177014,0.8068407207587729,1.3013202139769118,0
153,AI extraction error,high extraction error,0.63909238021856,1.0914245220787866,0.45233214186022663,0.12297638866499855,0.8503908002953895,1.3324582438621837,0
154,AI extraction error,high extraction error,0.6572863147324693,1.2624791861377378,0.6051928714052685,0.141812101597202,0.9845274670072219,1.5404309052682537,0
155,AI extraction error,high extraction error,0.6393343493294573,0.9678703533304255,0.32853600400096816,0.12510185476046917,0.7226707179999059,1.213069988660945,0
156,AI extraction error,high extraction error,0.6280813585643158,1.133961977921595,0.5058806193572792,0.13365859824563978,0.8719911253601411,1.395932830483049,0
157,AI extraction error,high extraction error,0.6393075190028376,0.963278322474285,0.32397080347144747,0.13156181444333062,0.705417166165357,1.221139478783213,0
158,AI extraction error,high extraction error,0.6379700855309915,0.9763776740111071,0.33840758848011554,0.12300074033039915,0.7352962229635247,1.2174591250586895,0
159,AI extraction error,high extraction error,0.659360231384287,0.9605380631835801,0.30117783179929314,0.13483930992374016,0.6962530157330494,1.224823110634111,0
160,AI extraction error,high extraction error,0.6229585876895375,1.083645056280369,0.4606864685908315,0.15023546748601546,0.7891835400077787,1.3781065725529593,0
161,AI extraction error,high extraction error,0.6442203101538638,1.0581063543827087,0.4138860442288449,0.12527264452730183,0.8125719711091972,1.3036407376562202,0
162,AI extraction error,high extraction error,0.6500269014382676,1.1709716305071796,0.520944729068912,0.13217670685380378,0.9119052850737241,1.430037975940635,0
163,AI extraction error,high extraction error,0.6359330067141348,1.1142642601535258,0.478331253439391,0.13013685827868343,0.8591960179273062,1.3693325023797454,0
164,AI extraction error,high extraction error,0.643192475735505,1.165583370462427,0.522390894726922,0.1254761836497613,0.9196500505088949,1.411516690415959,0
165,AI extraction error,high extraction error,0.637159720536019,1.0660060214918694,0.4288463009558504,0.14006341712679968,0.791481723923342,1.3405303190603968,0
166,AI extraction error,high extraction error,0.6565004714385733,1.2811409178413011,0.6246404464027279,0.1423964298834912,1.0020439152696583,1.560237920412944,0
167,AI extraction error,high extraction error,0.6628340342971831,1.1714165979708064,0.5085825636736233,0.12859202724423774,0.9193762245721004,1.4234569713695124,0
168,AI extraction error,high extraction error,0.6216441344998286,1.1061562108193064,0.4845120763194778,0.12864035427706227,0.8540211164362643,1.3582913052023484,0
169,AI extraction error,high extraction error,0.6451954936212567,1.2088489135442289,0.5636534199229721,0.12814218831878713,0.9576902244394061,1.4600076026490516,0
170,AI extraction error,high extraction error,0.6441758270418919,1.188856417383063,0.544680590341171,0.13694627679291904,0.9204417148689417,1.4572711198971842,0
171,AI extraction error,high extraction error,0.6362132912157059,1.1762476969453108,0.5400344057296049,0.14336272999992475,0.8952567461454584,1.4572386477451633,0
172,AI extraction error,high extraction error,0.6426705711651889,1.147058927599366,0.504388356434177,0.13828433726170758,0.876021626566419,1.4180962286323129,0
173,AI extraction error,high extraction error,0.6312229034587244,1.1319067913264023,0.5006838878676778,0.13134200615408287,0.8744764592643999,1.3893371233884046,0
174,AI extraction error,high extraction error,0.6698575359789902,1.2213187087598099,0.5514611727808196,0.128101799448997,0.9702391818397758,1.472398235679844,0
175,AI extraction error,high extraction error,0.6481419070057833,0.8887878606777967,0.24064595367201336,0.13011653612319718,0.6337594498763301,1.1438162714792632,1
176,AI extraction error,high extraction error,0.6271411265071211,1.0589480404634584,0.4318069139563373,0.1349103470186028,0.7945237603069969,1.32337232061992,0
177,AI extraction error,high extraction error,0.6431214487743523,0.9636760723370745,0.32055462356272224,0.13377750894483176,0.7014721548052043,1.2258799898689448,0
178,AI extraction error,high extraction error,0.6559129760745923,1.0136217497986932,0.3577087737241009,0.12881666190501306,0.7611410924648676,1.2661024071325189,0
179,AI extraction error,high extraction error,0.6355314853699588,1.3247892194332853,0.6892577340633265,0.1209510310829029,1.0877251985107956,1.561853240355775,0
180,AI extraction error,high extraction error,0.6500860450076245,1.4454734716679658,0.7953874266603413,0.13677618753288076,1.1773921441035196,1.713554799232412,0
181,AI extraction error,high extraction error,0.6361230798770746,1.2663803195166177,0.630257239639543,0.12082718105832597,1.0295590446422989,1.5032015943909365,0
182,AI extraction error,high extraction error,0.6379984354446747,1.274162032368403,0.6361635969237284,0.12853151130378723,1.02224027021298,1.5260837945238261,0
183,AI extraction error,high extraction error,0.6773699051512756,1.2402161751923686,0.562846270041093,0.13333027762405866,0.9788888310492136,1.5015435193355235,0
184,AI extraction error,high extraction error,0.6469366815037261,0.8250517840695992,0.17811510256587315,0.128822372969528,0.5725599330493243,1.0775436350898742,1
185,AI extraction error,high extraction error,0.6677475891467087,1.1561129472947296,0.48836535814802084,0.15000879368739825,0.862095711667429,1.45013018292203,0
186,AI extraction error,high extraction error,0.6541900850862677,0.9947888232239088,0.3405987381376411,0.14539119948234744,0.7098220722385078,1.2797555742093099,0
187,AI extraction error,high extraction error,0.6480324249766258,1.128679876921586,0.48064745194496017,0.13595489059225452,0.8622082913607672,1.3951514624824048,0
188,AI extraction error,high extraction error,0.6455564384375916,1.3315509848033482,0.6859945463657566,0.13286842030841917,1.0711288809988466,1.5919730886078498,0
189,AI extraction error,high extraction error,0.6552226715916013,1.315654842682518,0.6604321710909168,0.11882566734584203,1.0827565346846677,1.5485531506803685,0
190,AI extraction error,high extraction error,0.6358282578548196,1.0954167460898856,0.45958848823506604,0.15289757892149552,0.7957374914037544,1.3950960007760167,0
191,AI extraction error,high extraction error,0.6457020097793129,1.086408973468805,0.440706963689492,0.1318934455845787,0.8278978201230307,1.3449201268145792,0
192,AI extraction error,high extraction error,0.6314370150566935,1.0146427612683653,0.3832057462116718,0.13604389089077798,0.7479967351224405,1.2812887874142902,0
193,AI extraction error,high extraction error,0.6578768724299234,1.1675951587128517,0.5097182862829283,0.12500773091998435,0.9225800061096824,1.412610311316021,0
194,AI extraction error,high extraction error,0.6405557882163823,0.9821734953505666,0.3416177071341844,0.12941419418481803,0.7285216747483233,1.2358253159528099,0
195,AI extraction error,high extraction error,0.6365274471849991,1.036904276628253,0.4003768294432539,0.13148169134421805,0.7792001615935856,1.2946083916629205,0
196,AI extraction error,high extraction error,0.6297220404365278,1.4028705030368305,0.7731484626003027,0.1400046548315782,1.1284613795669372,1.6772796265067238,0
197,AI extraction error,high extraction error,0.6296013920588898,1.1454990368298659,0.5158976447709761,0.1295978799269832,0.8914871921729788,1.399510881486753,0
198,AI extraction error,high extraction error,0.6618922546838215,1.0566002575994051,0.3947080029155836,0.13085133235429947,0.8001316461849781,1.3130688690138321,0
199,AI extraction error,high extraction error,0.6338211243133017,1.1068488244679255,0.4730277001546238,0.13923302358856737,0.8339520982343335,1.3797455507015175,0
200,AI extraction error,high extraction error,0.654767428965907,0.9461934392557285,0.2914260102898215,0.14021023424580242,0.6713813801339558,1.2210054983775014,0
1,Post index partial leakage,no leakage lambda 0,0.6410132262175939,0.724751300161825,0.08373807394423105,0.11398726817133659,0.5013362545460053,0.9481663457776447,1
2,Post index partial leakage,no leakage lambda 0,0.6413432050396977,0.6426535495236794,0.0013103444839817069,0.10506517306782237,0.43672581031074753,0.8485812887366112,1
3,Post index partial leakage,no leakage lambda 0,0.6326696954789119,0.39520450938445917,-0.23746518609445277,0.0963196385355101,0.2064180178548594,0.583991000914059,0
4,Post index partial leakage,no leakage lambda 0,0.6363556071886736,0.67071402751244,0.03435842032376646,0.11910803950254951,0.437262270087443,0.904165784937437,1
5,Post index partial leakage,no leakage lambda 0,0.6476874631332067,0.5985541026192982,-0.049133360513908486,0.11170247930327931,0.3796172431848708,0.8174909620537256,1
6,Post index partial leakage,no leakage lambda 0,0.649881363474858,0.7489919254655881,0.0991105619907301,0.11355574599739997,0.5264226633106842,0.971561187620492,1
7,Post index partial leakage,no leakage lambda 0,0.6490468450445571,0.6447324966054353,-0.004314348439121818,0.12254484334325418,0.4045446036526571,0.8849203895582135,1
8,Post index partial leakage,no leakage lambda 0,0.6428666556979822,0.6313602377694836,-0.011506417928498602,0.1192667175767772,0.39759747131900025,0.8651230042199669,1
9,Post index partial leakage,no leakage lambda 0,0.647965037470313,0.595216964812122,-0.052748072658190925,0.1104221997333832,0.378789453334691,0.8116444762895532,1
10,Post index partial leakage,no leakage lambda 0,0.656412921619213,0.6842096258793692,0.027796704260156124,0.12772057315958693,0.4338773024865788,0.9345419492721596,1
11,Post index partial leakage,no leakage lambda 0,0.6545984701465841,0.748272928656777,0.09367445851019285,0.10832118190518031,0.5359634121226236,0.9605824451909304,1
12,Post index partial leakage,no leakage lambda 0,0.6466378926498662,0.6318725211100751,-0.014765371539791072,0.11149192474465933,0.4133483486105428,0.8503966936096073,1
13,Post index partial leakage,no leakage lambda 0,0.6279195634080014,0.6051896285700911,-0.022729934837910304,0.10381469749501752,0.4017128214798567,0.8086664356603255,1
14,Post index partial leakage,no leakage lambda 0,0.6359844768474712,0.6599172718865846,0.023932795039113386,0.10665451109498285,0.45087443014041817,0.8689601136327509,1
15,Post index partial leakage,no leakage lambda 0,0.6430854835452982,0.7801757745278592,0.1370902909825611,0.1238186439769241,0.537491232333088,1.0228603167226304,1
16,Post index partial leakage,no leakage lambda 0,0.6505566801236253,0.6380681910367081,-0.012488489086917243,0.10203134240790865,0.43808675991720714,0.838049622156209,1
17,Post index partial leakage,no leakage lambda 0,0.6349622260037553,0.6856529373132108,0.05069071130945546,0.11482201550130307,0.46060178693065673,0.9107040876957648,1
18,Post index partial leakage,no leakage lambda 0,0.6355151080926758,0.6369111330837499,0.0013960249910741629,0.10677861306086896,0.42762505148444674,0.8461972146830531,1
19,Post index partial leakage,no leakage lambda 0,0.6556403913692462,0.6638387727473394,0.008198381378093145,0.11561105072010953,0.4372411133359247,0.8904364321587541,1
20,Post index partial leakage,no leakage lambda 0,0.6273738407821242,0.6462650569412868,0.01889121615916256,0.11028533844481223,0.4301057935894548,0.8624243202931188,1
21,Post index partial leakage,no leakage lambda 0,0.6682982511617177,0.642150982246452,-0.026147268915265753,0.10058348448643555,0.44500735265303826,0.8392946118398656,1
22,Post index partial leakage,no leakage lambda 0,0.6517690059061177,0.6201288011131991,-0.031640204792918625,0.11462296006830866,0.39546779937931414,0.8447898028470842,1
23,Post index partial leakage,no leakage lambda 0,0.6646395484165865,0.779048677556273,0.1144091291396866,0.11284154720504141,0.5578792450343919,1.0002181100781542,1
24,Post index partial leakage,no leakage lambda 0,0.6723762713301407,0.6191133336880273,-0.05326293764211332,0.12296977074095908,0.37809258303574755,0.8601340843403071,1
25,Post index partial leakage,no leakage lambda 0,0.6407678484989208,0.826022181063524,0.18525433256460322,0.10414151915633105,0.6219048035171151,1.030139558609933,1
26,Post index partial leakage,no leakage lambda 0,0.6494755437800056,0.4948108403348707,-0.1546647034451349,0.11207475023751637,0.2751443298693387,0.7144773508004028,1
27,Post index partial leakage,no leakage lambda 0,0.6331792255111596,0.602072850011669,-0.03110637549949058,0.10999399990924008,0.38648461018955843,0.8176610898337795,1
28,Post index partial leakage,no leakage lambda 0,0.6673829093257365,0.7744347508040699,0.10705184147833335,0.12142375912752892,0.5364441829141132,1.0124253186940266,1
29,Post index partial leakage,no leakage lambda 0,0.6447196156417337,1.0088860799092056,0.3641664642674719,0.1306990136342715,0.7527160131860335,1.2650561466323778,0
30,Post index partial leakage,no leakage lambda 0,0.6494024681278218,0.7420589277908489,0.09265645966302716,0.10127159841248903,0.5435665949023705,0.9405512606793274,1
31,Post index partial leakage,no leakage lambda 0,0.6624494056837927,0.7002334299268312,0.037784024243038505,0.10383072276101207,0.49672521331524755,0.9037416465384149,1
32,Post index partial leakage,no leakage lambda 0,0.6401573993785109,0.8020277897233261,0.1618703903448152,0.1207246917378187,0.5654073939172015,1.0386481855294507,1
33,Post index partial leakage,no leakage lambda 0,0.6567937881700162,0.5714407809331213,-0.08535300723689487,0.12381040971195717,0.3287723778976853,0.8141091839685574,1
34,Post index partial leakage,no leakage lambda 0,0.6534651376638079,0.5978876982784278,-0.05557743938538007,0.12529006799313253,0.3523191650118881,0.8434562315449675,1
35,Post index partial leakage,no leakage lambda 0,0.6486390840292916,0.6289879339530848,-0.01965115007620677,0.10591445605756737,0.4213956000802528,0.8365802678259169,1
36,Post index partial leakage,no leakage lambda 0,0.6412705069688355,0.863346157114883,0.22207565014604758,0.10639660159990644,0.6548088179790664,1.0718834962506998,0
37,Post index partial leakage,no leakage lambda 0,0.6370160867704431,0.6815327314885357,0.04451664471809258,0.0984079661306198,0.48865311787252086,0.8744123451045505,1
38,Post index partial leakage,no leakage lambda 0,0.6464012177759415,0.5938010000154681,-0.05260021776047341,0.10636027702717032,0.38533485704221426,0.8022671429887219,1
39,Post index partial leakage,no leakage lambda 0,0.6381077740034449,0.5664590783134257,-0.07164869569001919,0.11458048553221512,0.34188132667028404,0.7910368299565673,1
40,Post index partial leakage,no leakage lambda 0,0.6296131851763873,0.5917820622443106,-0.03783112293207669,0.10993137468943616,0.37631656785301576,0.8072475566356054,1
41,Post index partial leakage,no leakage lambda 0,0.6444428670563398,0.7235776564004456,0.07913478934410578,0.10949640657445422,0.5089646995145153,0.9381906132863759,1
42,Post index partial leakage,no leakage lambda 0,0.6393466685850866,0.43493814061563735,-0.20440852796944925,0.10657636025423213,0.22604847451734236,0.6438278067139324,1
43,Post index partial leakage,no leakage lambda 0,0.627296705530487,0.5237072249071025,-0.10358948062338447,0.11019617245712046,0.30772272689114644,0.7396917229230586,1
44,Post index partial leakage,no leakage lambda 0,0.634943816560909,0.6737891692930251,0.03884535273211609,0.10416655076469014,0.4696227297942325,0.8779556087918178,1
45,Post index partial leakage,no leakage lambda 0,0.6449352866793115,0.7452019523030016,0.10026666562369002,0.10182096687381977,0.5456328572303148,0.9447710473756883,1
46,Post index partial leakage,no leakage lambda 0,0.6490189457957289,0.9694246212185814,0.3204056754228525,0.1051378102678646,0.7633545130935668,1.175494729343596,0
47,Post index partial leakage,no leakage lambda 0,0.6248765127944161,0.5693063215574404,-0.05557019123697571,0.0971791969856943,0.3788350954654796,0.7597775476494013,1
48,Post index partial leakage,no leakage lambda 0,0.653987440211628,0.6284524188476677,-0.025535021363960353,0.10787497600794313,0.41701746587209915,0.8398873718232363,1
49,Post index partial leakage,no leakage lambda 0,0.6499932392200414,0.8977500309800586,0.2477567917600172,0.11923238340035099,0.6640545595153706,1.1314455024447465,0
50,Post index partial leakage,no leakage lambda 0,0.6500677373175074,0.4425932794410143,-0.20747445787649316,0.10840922216260725,0.2301112040023041,0.6550753548797245,1
51,Post index partial leakage,no leakage lambda 0,0.6409254845017708,0.6696445282937028,0.02871904379193202,0.11395670279075999,0.44628939082381325,0.8929996657635924,1
52,Post index partial leakage,no leakage lambda 0,0.6464435737925337,0.6121760164481587,-0.03426755734437503,0.12407506484972804,0.3689888893426917,0.8553631435536256,1
53,Post index partial leakage,no leakage lambda 0,0.6310347375167061,0.5906997692530328,-0.04033496826367333,0.10739649207523871,0.3802026447855649,0.8011968937205007,1
54,Post index partial leakage,no leakage lambda 0,0.6584904589754057,0.7007714992561371,0.04228104028073143,0.11037743969421429,0.4844317174554771,0.9171112810567972,1
55,Post index partial leakage,no leakage lambda 0,0.6253235051930137,0.6715810206089518,0.04625751541593803,0.10820040381762927,0.4595082291263984,0.8836538120915052,1
56,Post index partial leakage,no leakage lambda 0,0.6368313487810625,0.6906202852079312,0.05378893642686866,0.10547447138620489,0.4838903212909696,0.8973502491248928,1
57,Post index partial leakage,no leakage lambda 0,0.6386410259363022,0.5867264961295335,-0.051914529806768694,0.11675756455751553,0.3578816695968031,0.815571322662264,1
58,Post index partial leakage,no leakage lambda 0,0.6534619015409874,0.49879880722445297,-0.1546630943165344,0.11675430059606057,0.26996037805617423,0.7276372363927317,1
59,Post index partial leakage,no leakage lambda 0,0.6687463890536604,0.8005043677237591,0.13175797867009875,0.11043102827853409,0.5840595522978322,1.016949183149686,1
60,Post index partial leakage,no leakage lambda 0,0.6238309051933655,0.40825865486165885,-0.21557225033170663,0.10903030454992042,0.19455925794381482,0.6219580517795029,0
61,Post index partial leakage,no leakage lambda 0,0.6598329628081098,0.6573676459632719,-0.0024653168448378615,0.10851486137413023,0.4446785176699767,0.8700567742565671,1
62,Post index partial leakage,no leakage lambda 0,0.6469600247789207,0.6193304369238842,-0.02762958785503644,0.11606821300574144,0.391836739432631,0.8468241344151375,1
63,Post index partial leakage,no leakage lambda 0,0.6407381951490637,0.7600628902778503,0.11932469512878663,0.11548608025691608,0.5337101729742948,0.9864156075814059,1
64,Post index partial leakage,no leakage lambda 0,0.6317974681782927,0.8429637611970273,0.21116629301873457,0.11498333882829917,0.617596417093561,1.0683311053004938,1
65,Post index partial leakage,no leakage lambda 0,0.6321275732952485,0.7293016653709953,0.09717409207574679,0.10878340039822364,0.5160862005904769,0.9425171301515136,1
66,Post index partial leakage,no leakage lambda 0,0.6357440261899701,0.7062523613953661,0.07050833520539601,0.119175916395622,0.47266756525994696,0.9398371575307851,1
67,Post index partial leakage,no leakage lambda 0,0.620959869234683,0.480679337267421,-0.14028053196726203,0.12184284530153623,0.24186736047641,0.719491314058432,1
68,Post index partial leakage,no leakage lambda 0,0.6268804097916537,0.688073930851976,0.061193521060322276,0.10688972776992806,0.478570064422917,0.897577797281035,1
69,Post index partial leakage,no leakage lambda 0,0.6433981955801049,0.7762519516042826,0.1328537560241777,0.09244618238448052,0.5950574341307008,0.9574464690778645,1
70,Post index partial leakage,no leakage lambda 0,0.6211010734393726,0.7065014350340205,0.08540036159464792,0.11378555902964385,0.48348173933591854,0.9295211307321225,1
71,Post index partial leakage,no leakage lambda 0,0.6390839921873278,0.44115450640432863,-0.19792948578299918,0.1052016698917441,0.23495923341651018,0.6473497793921471,1
72,Post index partial leakage,no leakage lambda 0,0.665872152932713,0.6767127070471233,0.010840554114410317,0.11101721904733473,0.4591189577143472,0.8943064563798994,1
73,Post index partial leakage,no leakage lambda 0,0.6166525127844785,0.57113257800792,-0.04551993477655847,0.11688435500797052,0.34203924219229787,0.8002259138235422,1
74,Post index partial leakage,no leakage lambda 0,0.653285226080657,0.5817681469578376,-0.07151707912281935,0.12351379937034775,0.3396811001919561,0.8238551937237192,1
75,Post index partial leakage,no leakage lambda 0,0.6492418663499374,0.7624938605066611,0.11325199415672371,0.10992996856543905,0.5470311221184005,0.9779565988949217,1
76,Post index partial leakage,no leakage lambda 0,0.6473992441574127,0.6855739720199764,0.03817472786256371,0.1197633814372189,0.4508377444030274,0.9203101996369254,1
77,Post index partial leakage,no leakage lambda 0,0.6415170405359614,0.5701149428889729,-0.07140209764698846,0.11152153509578172,0.35153273410124075,0.7886971516767051,1
78,Post index partial leakage,no leakage lambda 0,0.6527866303309916,0.5118842897889029,-0.14090234054208872,0.10881943840523739,0.2985981905146376,0.7251703890631682,1
79,Post index partial leakage,no leakage lambda 0,0.6534998933578133,0.567401085434768,-0.08609880792304536,0.10504365788106394,0.3615155159878827,0.7732866548816533,1
80,Post index partial leakage,no leakage lambda 0,0.6454677784397855,0.75301968284577,0.1075519044059845,0.11122524872110633,0.5350181953524016,0.9710211703391385,1
81,Post index partial leakage,no leakage lambda 0,0.6522353352952944,0.8664343489102782,0.21419901361498372,0.10309268175499121,0.6643726926704954,1.068496005150061,0
82,Post index partial leakage,no leakage lambda 0,0.6540094644424378,0.5555217195064464,-0.09848774493599144,0.12066672228440123,0.31901494382901996,0.7920284951838727,1
83,Post index partial leakage,no leakage lambda 0,0.6402821144517089,0.6422676199121068,0.001985505460397885,0.09963454146998921,0.44698391863092796,0.8375513211932857,1
84,Post index partial leakage,no leakage lambda 0,0.6388824368095678,0.7339661898454848,0.09508375303591698,0.10113908269657905,0.5357335877601899,0.9321987919307797,1
85,Post index partial leakage,no leakage lambda 0,0.6393484910471345,0.5461072448451268,-0.09324124620200769,0.11305707482437675,0.3245153781893484,0.7676991115009053,1
86,Post index partial leakage,no leakage lambda 0,0.6459603336428017,0.5189142838656714,-0.1270460497771303,0.11325400723473403,0.29693642968559275,0.74089213804575,1
87,Post index partial leakage,no leakage lambda 0,0.6566473298923025,0.5186176587560778,-0.13802967113622466,0.12427297867981217,0.2750426205436459,0.7621926969685097,1
88,Post index partial leakage,no leakage lambda 0,0.6630176296167994,0.7948074859529535,0.13178985633615403,0.11199398818601153,0.5752992691083709,1.014315702797536,1
89,Post index partial leakage,no leakage lambda 0,0.6261997908621416,0.46377307381976796,-0.16242671704237366,0.1195651115069686,0.22942545526610952,0.6981206923734264,1
90,Post index partial leakage,no leakage lambda 0,0.6417687210787666,0.6964683517024433,0.054699630623676665,0.10903937929589609,0.48275116828248693,0.9101855351223995,1
91,Post index partial leakage,no leakage lambda 0,0.6631360459641468,0.7911315976622461,0.12799555169809929,0.1145717886573719,0.5665708918937972,1.015692303430695,1
92,Post index partial leakage,no leakage lambda 0,0.654559202414353,0.7429543135115672,0.08839511109721421,0.11268803052002571,0.5220857736923168,0.9638228533308175,1
93,Post index partial leakage,no leakage lambda 0,0.6465116311804348,0.3679710118982848,-0.27854061928214996,0.11147614781474344,0.14947776218138767,0.586464261615182,0
94,Post index partial leakage,no leakage lambda 0,0.6344282524501659,0.7680875565954871,0.13365930414532123,0.11517654148533527,0.54234153528423,0.9938335779067442,1
95,Post index partial leakage,no leakage lambda 0,0.6411145073438901,0.7101525364423028,0.06903802909841272,0.09636860443320884,0.5212700717532135,0.8990350011313921,1
96,Post index partial leakage,no leakage lambda 0,0.6269554900047603,0.5679305209286186,-0.05902496907614163,0.11396931761409143,0.34455065840499943,0.7913103834522378,1
97,Post index partial leakage,no leakage lambda 0,0.6500338977410177,0.8834076753820927,0.23337377764107503,0.11684944870760793,0.6543827559151812,1.1124325948490044,0
98,Post index partial leakage,no leakage lambda 0,0.6525305800258497,0.7993204997890402,0.14678991976319045,0.10890485689518405,0.5858669802744795,1.012774019303601,1
99,Post index partial leakage,no leakage lambda 0,0.6436543681015074,0.6821211876346128,0.03846681953310538,0.11147705752618743,0.46362615488328546,0.9006162203859402,1
100,Post index partial leakage,no leakage lambda 0,0.6465911332081792,0.8302952435219142,0.18370411031373501,0.10308784457963868,0.6282430681458224,1.032347418898006,1
101,Post index partial leakage,no leakage lambda 0,0.6374968078330939,0.6295181565318019,-0.00797865130129205,0.11645835351502004,0.4012597836423626,0.8577765294212412,1
102,Post index partial leakage,no leakage lambda 0,0.6686410606838893,0.6901547151270302,0.021513654443140906,0.1031327553001559,0.4880145147387246,0.8922949155153358,1
103,Post index partial leakage,no leakage lambda 0,0.6371736321602125,0.4686993543733264,-0.16847427778688612,0.10593941187257128,0.2610581071030867,0.676340601643566,1
104,Post index partial leakage,no leakage lambda 0,0.6409893236608748,0.9662335733154536,0.32524424965457877,0.11205251952682946,0.7466106350428678,1.1858565115880393,0
105,Post index partial leakage,no leakage lambda 0,0.6723333725404605,0.5971111584154511,-0.0752222141250094,0.10831341741091967,0.3848168602900486,0.8094054565408537,1
106,Post index partial leakage,no leakage lambda 0,0.6332289560211298,0.43751958779566175,-0.19570936822546808,0.123621190322288,0.19522205476397728,0.6798171208273462,1
107,Post index partial leakage,no leakage lambda 0,0.6343917769988799,0.5575687875340584,-0.07682298946482158,0.10744482208141908,0.346976936254477,0.7681606388136397,1
108,Post index partial leakage,no leakage lambda 0,0.6301750326874097,0.6016932060990048,-0.028481826588404924,0.12492195356785327,0.3568461771060124,0.8465402350919972,1
109,Post index partial leakage,no leakage lambda 0,0.65656140258265,0.7173202284017427,0.06075882581909264,0.09888545118184346,0.5235047440853295,0.9111357127181559,1
110,Post index partial leakage,no leakage lambda 0,0.6370926951550732,0.600733839739576,-0.036358855415497215,0.1050832615570173,0.39477064708782206,0.8066970323913298,1
111,Post index partial leakage,no leakage lambda 0,0.6330707866967182,0.46107345172959635,-0.17199733496712188,0.11113020532478579,0.2432582492930162,0.6788886541661765,1
112,Post index partial leakage,no leakage lambda 0,0.6630571506344792,0.5876950037596407,-0.07536214687483855,0.1057515200661249,0.38042202443003587,0.7949679830892455,1
113,Post index partial leakage,no leakage lambda 0,0.6450750946982111,0.5761378179024541,-0.06893727679575701,0.10668579138215856,0.3670336667934233,0.7852419690114849,1
114,Post index partial leakage,no leakage lambda 0,0.6384327516230822,0.9801224066680196,0.3416896550449374,0.10196302391197394,0.7802748798005508,1.1799699335354885,0
115,Post index partial leakage,no leakage lambda 0,0.632756808943246,0.6771000126312028,0.044343203687956745,0.10722357302277362,0.4669418095065665,0.8872582157558391,1
116,Post index partial leakage,no leakage lambda 0,0.6338759087943595,0.6008743864487494,-0.03300152234561016,0.10813818450878886,0.3889235448115232,0.8128252280859756,1
117,Post index partial leakage,no leakage lambda 0,0.6356480058329378,0.7443666596298005,0.10871865379686274,0.11467851080999213,0.519596778442216,0.9691365408173851,1
118,Post index partial leakage,no leakage lambda 0,0.6397256214335869,0.5717936628934828,-0.06793195854010414,0.1052920375435877,0.36542126930805086,0.7781660564789147,1
119,Post index partial leakage,no leakage lambda 0,0.6376485045914595,0.6713720939585529,0.03372358936709341,0.11774962018098878,0.4405828384038149,0.902161349513291,1
120,Post index partial leakage,no leakage lambda 0,0.6439351552236074,0.7120400318290873,0.06810487660547981,0.11049465710085932,0.495470503911403,0.9286095597467715,1
121,Post index partial leakage,no leakage lambda 0,0.6155533099899524,0.49820357417512184,-0.11734973581483055,0.11035071337747443,0.28191617595527196,0.7144909723949717,1
122,Post index partial leakage,no leakage lambda 0,0.6541959076052911,0.5091328722947427,-0.14506303531054843,0.11003243419609249,0.2934693012704014,0.724796443319084,1
123,Post index partial leakage,no leakage lambda 0,0.6171438413257573,0.4734803810635015,-0.1436634602622558,0.09967219421158748,0.2781228804087901,0.6688378817182129,1
124,Post index partial leakage,no leakage lambda 0,0.6310185079649946,0.5613637851050233,-0.06965472285997132,0.1252380547234206,0.3158971978471189,0.8068303723629277,1
125,Post index partial leakage,no leakage lambda 0,0.6444226565412733,0.6684605001557677,0.02403784361449446,0.10176716889368613,0.46899684912414297,0.8679241511873925,1
126,Post index partial leakage,no leakage lambda 0,0.6354153131099602,0.6451007161618431,0.009685403051882813,0.11157891612486333,0.42640604055711095,0.8637953917665752,1
127,Post index partial leakage,no leakage lambda 0,0.6447125368933854,0.6969378567301444,0.05222531983675904,0.10941210905256989,0.4824901229871075,0.9113855904731814,1
128,Post index partial leakage,no leakage lambda 0,0.6354668727541207,0.5917896639108302,-0.043677208843290516,0.09901983925555057,0.3977107789699511,0.7858685488517093,1
129,Post index partial leakage,no leakage lambda 0,0.6462820392566023,0.5571413305151963,-0.089140708741406,0.10945918784705476,0.342601322334969,0.7716813386954237,1
130,Post index partial leakage,no leakage lambda 0,0.6437759388792974,0.4899700526733761,-0.15380588620592128,0.10737187993118812,0.27952116800824744,0.7004189373385048,1
131,Post index partial leakage,no leakage lambda 0,0.6605600622841291,0.691088151162658,0.03052808887852887,0.10822124504197725,0.47897451088038256,0.9032017914449334,1
132,Post index partial leakage,no leakage lambda 0,0.6301491646950087,0.6573379719967789,0.0271888073017702,0.10651276528035698,0.4485729520472792,0.8661029919462786,1
133,Post index partial leakage,no leakage lambda 0,0.6691424764023887,0.678844712821937,0.009702236419548371,0.1120417250310011,0.4592429317611749,0.8984464938826991,1
134,Post index partial leakage,no leakage lambda 0,0.6579145138845685,0.6330918036141032,-0.02482271027046523,0.10549818589211349,0.4263153592655608,0.8398682479626456,1
135,Post index partial leakage,no leakage lambda 0,0.643568248048934,0.6248057850388637,-0.01876246301007023,0.10203498149784182,0.4248172213030938,0.8247943487746336,1
136,Post index partial leakage,no leakage lambda 0,0.6427222898548367,0.7717675347897819,0.12904524493494518,0.10512045022372181,0.5657314523512871,0.9778036172282767,1
137,Post index partial leakage,no leakage lambda 0,0.6440270968096895,0.6995576428463666,0.055530546036677064,0.09998676519151142,0.5035835830710041,0.895531702621729,1
138,Post index partial leakage,no leakage lambda 0,0.6436451081880574,0.704477496409866,0.060832388221808587,0.11284386895191303,0.48330351326411647,0.9256514795556156,1
139,Post index partial leakage,no leakage lambda 0,0.6349127067376356,0.6661011200243822,0.031188413286746597,0.11411060044559458,0.4424443431510168,0.8897578968977475,1
140,Post index partial leakage,no leakage lambda 0,0.6652784145072727,0.6933022396056674,0.02802382509839474,0.1186110752338603,0.46082453214730124,0.9257799470640335,1
141,Post index partial leakage,no leakage lambda 0,0.6559949145701457,0.5546661303849613,-0.10132878418518443,0.11736414005419224,0.3246324158787445,0.784699844891178,1
142,Post index partial leakage,no leakage lambda 0,0.6554928981037866,0.7209425009215484,0.0654496028177618,0.10697791707094685,0.5112657834624926,0.9306192183806042,1
143,Post index partial leakage,no leakage lambda 0,0.637139286581022,0.5755842542555861,-0.06155503232543591,0.10363311161702395,0.3724633554862192,0.778705153024953,1
144,Post index partial leakage,no leakage lambda 0,0.6405102814296788,0.6289129673006075,-0.011597314129071279,0.10043435752331646,0.43206162655490726,0.8257643080463077,1
145,Post index partial leakage,no leakage lambda 0,0.653425391753853,0.6286697562367474,-0.02475563551710558,0.11817684419640015,0.3970431416118031,0.8602963708616916,1
146,Post index partial leakage,no leakage lambda 0,0.638455401557925,0.7015097015444458,0.06305429998652079,0.10226135202319685,0.50107745157898,0.9019419515099116,1
147,Post index partial leakage,no leakage lambda 0,0.6296367184841801,0.8048199877028377,0.17518326921865757,0.11665034566369359,0.5761853102019983,1.0334546652036771,1
148,Post index partial leakage,no leakage lambda 0,0.6236118573397045,0.7693245158610474,0.14571265852134296,0.10847802465596529,0.5567075875353555,0.9819414441867393,1
149,Post index partial leakage,no leakage lambda 0,0.6637878695128681,0.7390690963567713,0.07528122684390326,0.11733361431029618,0.5090952123085908,0.9690429804049518,1
150,Post index partial leakage,no leakage lambda 0,0.6308189654560162,0.5003589226985193,-0.1304600427574969,0.12072459954130782,0.263738707597556,0.7369791377994827,1
151,Post index partial leakage,no leakage lambda 0,0.625302792995435,0.7460340674470288,0.12073127445159382,0.10774600497776776,0.534851897690604,0.9572162372034536,1
152,Post index partial leakage,no leakage lambda 0,0.6555852684412439,0.660600045599627,0.005014777158383166,0.10825616582317572,0.44841796058620265,0.8727821306130514,1
153,Post index partial leakage,no leakage lambda 0,0.6160427530377934,0.5934017155348839,-0.022641037502909578,0.10846752533442894,0.38080536587940317,0.8059980651903645,1
154,Post index partial leakage,no leakage lambda 0,0.645215939506521,0.5675383975417622,-0.07767754196475884,0.10596504410452089,0.35984691109690126,0.7752298839866231,1
155,Post index partial leakage,no leakage lambda 0,0.6610323344264756,0.6344286105010745,-0.026603723925401113,0.10986589048508445,0.41909146515030893,0.84976575585184,1
156,Post index partial leakage,no leakage lambda 0,0.6454249141676741,0.788873764079435,0.14344884991176088,0.10880033261198789,0.5756251121599387,1.0021224159989313,1
157,Post index partial leakage,no leakage lambda 0,0.6537753745987147,0.5748426137536676,-0.07893276084504708,0.11077611292601013,0.3577214324186878,0.7919637950886474,1
158,Post index partial leakage,no leakage lambda 0,0.6328269077236334,0.8145338535159302,0.18170694579229685,0.10099341247247166,0.6165867650698857,1.0124809419619747,1
159,Post index partial leakage,no leakage lambda 0,0.6505583297903169,0.7235163546302048,0.07295802483988789,0.10157431994325768,0.5244306875414197,0.9226020217189899,1
160,Post index partial leakage,no leakage lambda 0,0.6453540611157532,0.6710238300887368,0.025669768972983564,0.10819137575782371,0.4589687336034023,0.8830789265740713,1
161,Post index partial leakage,no leakage lambda 0,0.6268452419978887,0.587289450040557,-0.03955579195733172,0.10539652972669125,0.3807122517762421,0.7938666483048719,1
162,Post index partial leakage,no leakage lambda 0,0.6403838657256673,0.6807226648565344,0.04033879913086713,0.11389378454025255,0.45749084715763944,0.9039544825554294,1
163,Post index partial leakage,no leakage lambda 0,0.6340176495805542,0.555087540706532,-0.07893010887402219,0.11059863940955938,0.3383142074637956,0.7718608739492684,1
164,Post index partial leakage,no leakage lambda 0,0.649754510148693,0.7275053259983534,0.07775081584966037,0.11114917450156735,0.5096529439752814,0.9453577080214254,1
165,Post index partial leakage,no leakage lambda 0,0.6440773631271449,0.6646890161986163,0.020611653071471392,0.11325321696449883,0.44271271094819864,0.886665321449034,1
166,Post index partial leakage,no leakage lambda 0,0.62186086165993,0.33214929959445166,-0.2897115620654784,0.09838457423697838,0.13931553408997405,0.5249830650989293,0
167,Post index partial leakage,no leakage lambda 0,0.6434431787846944,0.8186019607297665,0.17515878194507217,0.10745082585516622,0.6079983420536408,1.0292055794058923,1
168,Post index partial leakage,no leakage lambda 0,0.6439445406304602,0.590057478091971,-0.053887062538489294,0.11764310652753426,0.3594769892980038,0.820637966885938,1
169,Post index partial leakage,no leakage lambda 0,0.6699635776965555,0.5873115500949782,-0.0826520276015773,0.1104410490010855,0.37084709405285055,0.8037760061371058,1
170,Post index partial leakage,no leakage lambda 0,0.6371376316016453,0.6363954794546387,-0.0007421521470065695,0.10815246448010542,0.4244166490736321,0.8483743098356453,1
171,Post index partial leakage,no leakage lambda 0,0.6495856704486643,0.7082096006279182,0.058623930179253825,0.11132979679978229,0.4900031989003449,0.9264160023554915,1
172,Post index partial leakage,no leakage lambda 0,0.6626779722842632,0.7897266524532423,0.12704868016897908,0.11261767970127122,0.5689960002387506,1.0104573046677339,1
173,Post index partial leakage,no leakage lambda 0,0.6322488997506832,0.7820283165272838,0.14977941677660056,0.0996447848946762,0.5867245381337185,0.977332094920849,1
174,Post index partial leakage,no leakage lambda 0,0.6676035426882084,0.8652164480970391,0.1976129054088307,0.1028016727031343,0.6637251695988959,1.0667077265951823,1
175,Post index partial leakage,no leakage lambda 0,0.6467364833088101,0.6106347701968449,-0.036101713111965195,0.1136767300106736,0.3878283793759246,0.8334411610177651,1
176,Post index partial leakage,no leakage lambda 0,0.6531352480715663,0.6663971193707661,0.013261871299199757,0.11332208540642648,0.44428583197417015,0.888508406767362,1
177,Post index partial leakage,no leakage lambda 0,0.6331633718092333,0.5376308227532383,-0.09553254905599506,0.10222053120355053,0.33727858159427926,0.7379830639121973,1
178,Post index partial leakage,no leakage lambda 0,0.6505637329061181,0.6495755788511548,-0.0009881540549633305,0.11004140722586547,0.4338944206884585,0.8652567370138511,1
179,Post index partial leakage,no leakage lambda 0,0.6304387232175835,0.5443631863068485,-0.086075536910735,0.10090479141681971,0.3465897951298819,0.7421365774838151,1
180,Post index partial leakage,no leakage lambda 0,0.6438973889598971,0.6697220440053611,0.02582465504546394,0.11152694690197057,0.4511292280774988,0.8883148599332233,1
181,Post index partial leakage,no leakage lambda 0,0.6277020120180322,0.5873347853217864,-0.04036722669624582,0.11654924744338002,0.35889826033276157,0.8157713103108113,1
182,Post index partial leakage,no leakage lambda 0,0.6346036876980311,0.5986471069581317,-0.03595658073989938,0.10585614907314703,0.39116905477476355,0.8061251591415,1
183,Post index partial leakage,no leakage lambda 0,0.617072730236524,0.8137570161087038,0.1966842858721798,0.10678516309729198,0.6044580964380115,1.023055935779396,1
184,Post index partial leakage,no leakage lambda 0,0.6582823634398961,0.6601489189177567,0.001866555477860632,0.11827599916273772,0.4283279605587908,0.8919698772767226,1
185,Post index partial leakage,no leakage lambda 0,0.6615586515262042,0.6300415565134304,-0.03151709501277378,0.10518759393631842,0.4238738723982463,0.8362092406286146,1
186,Post index partial leakage,no leakage lambda 0,0.6296548718674729,0.44504178450927273,-0.1846130873582002,0.10636481116372487,0.23656675462837198,0.6535168143901735,1
187,Post index partial leakage,no leakage lambda 0,0.6573954877980096,0.5167435749610205,-0.14065191283698908,0.110210839780943,0.3007303289903722,0.7327568209316688,1
188,Post index partial leakage,no leakage lambda 0,0.6376938844825043,0.5800626713782953,-0.057631213104209045,0.12900562775990584,0.32721164096887984,0.8329137017877106,1
189,Post index partial leakage,no leakage lambda 0,0.6316081216806526,0.6537079488384986,0.022099827157845975,0.1099797240315878,0.43814768973658647,0.8692682079404107,1
190,Post index partial leakage,no leakage lambda 0,0.6470607107259744,0.6662498035569592,0.0191890928309848,0.1366628468339893,0.39839062376234013,0.9341089833515782,1
191,Post index partial leakage,no leakage lambda 0,0.6418367992200744,0.7752160404397815,0.13337924121970712,0.10178014223313464,0.5757269616628377,0.9747051192167254,1
192,Post index partial leakage,no leakage lambda 0,0.6536297904932684,0.7978060261033195,0.1441762356100511,0.11041862880433645,0.5813855136468201,1.014226538559819,1
193,Post index partial leakage,no leakage lambda 0,0.6590951520614067,0.6925530151993418,0.033457863137935084,0.10386595451973622,0.48897574434065877,0.8961302860580247,1
194,Post index partial leakage,no leakage lambda 0,0.6557495925275761,0.8802286408351276,0.2244790483075515,0.10753404980105949,0.6694619032250511,1.0909953784452042,0
195,Post index partial leakage,no leakage lambda 0,0.6551919470771426,0.5819254386148272,-0.07326650846231542,0.10103900358137027,0.3838889915953414,0.7799618856343129,1
196,Post index partial leakage,no leakage lambda 0,0.6342994529053518,0.49489468451987806,-0.13940476838547378,0.09705507278841358,0.3046667418545874,0.6851226271851687,1
197,Post index partial leakage,no leakage lambda 0,0.6512657836926954,0.635947777977688,-0.01531800571500741,0.11816791102549302,0.40433867236772164,0.8675568835876544,1
198,Post index partial leakage,no leakage lambda 0,0.6530368026480564,0.5895605769702357,-0.06347622567782074,0.11422060241323648,0.36568819624029214,0.8134329577001792,1
199,Post index partial leakage,no leakage lambda 0,0.6628290665825948,0.7572933903640778,0.09446432378148306,0.10852702102813623,0.5445804291489308,0.9700063515792249,1
200,Post index partial leakage,no leakage lambda 0,0.6427334059992265,0.7491439138740554,0.10641050787482897,0.11982957378762142,0.5142779492503174,0.9840098784977934,1
1,Post index partial leakage,partial leakage lambda 0.25,0.6726289069553797,0.3541023872461042,-0.3185265197092755,0.1006605851403829,0.15680764037095374,0.5513971341212547,0
2,Post index partial leakage,partial leakage lambda 0.25,0.6260582507428356,0.4238509747385969,-0.2022072760042387,0.11062162092718433,0.2070325977213156,0.6406693517558781,1
3,Post index partial leakage,partial leakage lambda 0.25,0.6444631074290483,0.3070302816583608,-0.3374328257706875,0.09468401349411636,0.12144961520989278,0.49261094810682887,0
4,Post index partial leakage,partial leakage lambda 0.25,0.6430466923336913,0.2649011526209985,-0.37814553971269277,0.09317175286099265,0.0822845170134529,0.4475177882285441,0
5,Post index partial leakage,partial leakage lambda 0.25,0.6348012933539612,0.4060721449158546,-0.2287291484381066,0.1009891649460835,0.20813338162153094,0.6040109082101782,0
6,Post index partial leakage,partial leakage lambda 0.25,0.6627140373359847,0.3515439833015089,-0.3111700540344758,0.09913342576135827,0.1572424688092467,0.545845497793771,0
7,Post index partial leakage,partial leakage lambda 0.25,0.6528838393552311,0.2125346637993943,-0.44034917555583675,0.09300128575220928,0.03025214372506413,0.3948171838737245,0
8,Post index partial leakage,partial leakage lambda 0.25,0.6247479810606862,0.47681449984117985,-0.14793348121950634,0.09871478355767493,0.28333352406813694,0.6702954756142228,1
9,Post index partial leakage,partial leakage lambda 0.25,0.6738476281593065,0.3540857017889359,-0.31976192637037065,0.09348011669984886,0.17086467305723213,0.5373067305206396,0
10,Post index partial leakage,partial leakage lambda 0.25,0.6613144492331602,0.5607415723957122,-0.10057287683744798,0.09404781156113805,0.37640786173588164,0.7450752830555427,1
11,Post index partial leakage,partial leakage lambda 0.25,0.6547038206757799,0.23785832956286712,-0.4168454911129128,0.0895031162146262,0.06243222178219979,0.4132844373435345,0
12,Post index partial leakage,partial leakage lambda 0.25,0.6473950749173226,0.4637465599096739,-0.18364851500764873,0.09248319692664513,0.28247949393344945,0.6450136258858983,0
13,Post index partial leakage,partial leakage lambda 0.25,0.6381595172083145,0.3623172383546199,-0.27584227885369467,0.09117806257091288,0.18360823571563065,0.5410262409936091,0
14,Post index partial leakage,partial leakage lambda 0.25,0.6523760508512724,0.365167806377738,-0.2872082444735344,0.0958839212971653,0.177235320635294,0.553100292120182,0
15,Post index partial leakage,partial leakage lambda 0.25,0.6409683882514168,0.42241162101108115,-0.21855676724033563,0.09679608327125654,0.23269129779941836,0.612131944222744,0
16,Post index partial leakage,partial leakage lambda 0.25,0.6592504174664258,0.2948675460700893,-0.36438287139633646,0.10594191098231455,0.0872214005447528,0.5025136915954258,0
17,Post index partial leakage,partial leakage lambda 0.25,0.6477683252375145,0.3379081622584943,-0.3098601629790202,0.09549712622148253,0.15073379486438854,0.5250825296526,0
18,Post index partial leakage,partial leakage lambda 0.25,0.6362729330495938,0.24255476398912285,-0.3937181690604709,0.0940608778165209,0.05819544346874189,0.4269140845095038,0
19,Post index partial leakage,partial leakage lambda 0.25,0.6518094463897726,0.37602885409054226,-0.2757805922992303,0.10188041095471287,0.17634324861930503,0.5757144595617795,0
20,Post index partial leakage,partial leakage lambda 0.25,0.6539391548560604,0.4572177128128669,-0.19672144204319347,0.09966092937264376,0.26188229124248513,0.6525531343832487,0
21,Post index partial leakage,partial leakage lambda 0.25,0.6459373458533243,0.29884875701526975,-0.34708858883805455,0.0931510638402127,0.11627267188845286,0.48142484214208664,0
22,Post index partial leakage,partial leakage lambda 0.25,0.6410406316555336,0.2938565232482624,-0.3471841084072712,0.09470069373553316,0.10824316352661739,0.4794698829699074,0
23,Post index partial leakage,partial leakage lambda 0.25,0.6516519178623371,0.29031633207793595,-0.36133558578440117,0.08319236995275783,0.1272592869705306,0.4533733771853413,0
24,Post index partial leakage,partial leakage lambda 0.25,0.6367113838541502,0.43240646148787415,-0.204304922366276,0.10624210920112992,0.22417192745365952,0.6406409955220888,1
25,Post index partial leakage,partial leakage lambda 0.25,0.631235920022475,0.41044053567158795,-0.22079538435088703,0.10227819454873466,0.20997527435606803,0.6109057969871079,0
26,Post index partial leakage,partial leakage lambda 0.25,0.6460595410147687,0.3898874681112485,-0.2561720729035202,0.10667827921653894,0.1807980408468322,0.5989768953756649,0
27,Post index partial leakage,partial leakage lambda 0.25,0.6447179793625099,0.2806929670231622,-0.36402501233934764,0.0861386528054931,0.11186120752439574,0.44952472652192865,0
28,Post index partial leakage,partial leakage lambda 0.25,0.6281464735209552,0.35600414318682905,-0.27214233033412616,0.09465159538118503,0.17048701623970638,0.5415212701339517,0
29,Post index partial leakage,partial leakage lambda 0.25,0.6634787211765493,0.2012212493131034,-0.4622574718634459,0.10245612379228014,0.0004072466802343133,0.40203525194597245,0
30,Post index partial leakage,partial leakage lambda 0.25,0.6298086959063566,0.4502825718114287,-0.17952612409492785,0.09475611458767362,0.2645605872195884,0.636004556403269,1
31,Post index partial leakage,partial leakage lambda 0.25,0.6499153413712555,0.24424172601551009,-0.4056736153557454,0.09524967491730627,0.0575523631775898,0.43093108885343034,0
32,Post index partial leakage,partial leakage lambda 0.25,0.6530200907103985,0.4336250659844425,-0.21939502472595596,0.09905074774412417,0.23948560040595912,0.6277645315629259,0
33,Post index partial leakage,partial leakage lambda 0.25,0.627360924150151,0.3211966798750347,-0.3061642442751163,0.09678650732252443,0.1314951255228868,0.5108982342271826,0
34,Post index partial leakage,partial leakage lambda 0.25,0.6447465625968749,0.3686551498304997,-0.2760914127663752,0.09503769038070649,0.18238127668431497,0.5549290229766843,0
35,Post index partial leakage,partial leakage lambda 0.25,0.6706216375637707,0.057796838427454165,-0.6128247991363165,0.09973117933753115,-0.13767627307410688,0.2532699499290152,0
36,Post index partial leakage,partial leakage lambda 0.25,0.6378698506380202,0.36912875350447927,-0.2687410971335409,0.08981738762717847,0.19308667375520946,0.545170833253749,0
37,Post index partial leakage,partial leakage lambda 0.25,0.6335793527104523,0.4702298942190081,-0.16334945849144417,0.09953223129920556,0.2751467208725652,0.665313067565451,1
38,Post index partial leakage,partial leakage lambda 0.25,0.6484121028026401,0.3708620362187565,-0.27755006658388354,0.09620706394552726,0.1822961908855231,0.55942788155199,0
39,Post index partial leakage,partial leakage lambda 0.25,0.6634336742193966,0.30456466231586815,-0.35886901190352843,0.09875278723146469,0.11100919934219736,0.498120125289539,0
40,Post index partial leakage,partial leakage lambda 0.25,0.6618776355124579,0.24041924538153017,-0.4214583901309278,0.11109771320062982,0.022667727508295737,0.4581707632547646,0
41,Post index partial leakage,partial leakage lambda 0.25,0.6311431010575401,0.40330942316796786,-0.22783367788957226,0.10365653395320157,0.2001426166196928,0.6064762297162429,0
42,Post index partial leakage,partial leakage lambda 0.25,0.6632571808430379,0.4480688508159675,-0.21518833002707038,0.10289695959930238,0.2463908100013348,0.6497468916306002,0
43,Post index partial leakage,partial leakage lambda 0.25,0.6438590864484883,0.17545397994315215,-0.4684051065053362,0.09679654905341369,-0.01426725620153868,0.365175216087843,0
44,Post index partial leakage,partial leakage lambda 0.25,0.6307548801633533,0.29771573971189663,-0.3330391404514567,0.10126298421567671,0.09924029064917028,0.496191188774623,0
45,Post index partial leakage,partial leakage lambda 0.25,0.6051683558032862,0.5088931307452852,-0.09627522505800101,0.09467704272233006,0.3233261270095183,0.6944601344810521,1
46,Post index partial leakage,partial leakage lambda 0.25,0.6431022581982558,0.42048574218350826,-0.22261651601474758,0.09120426779298614,0.24172537730925542,0.599246107057761,0
47,Post index partial leakage,partial leakage lambda 0.25,0.644934136086909,0.26745013561868247,-0.3774840004682265,0.10634711719952927,0.05900978590760511,0.47589048532975986,0
48,Post index partial leakage,partial leakage lambda 0.25,0.6418264814695358,0.3672749134204055,-0.2745515680491303,0.08429270605376332,0.2020612095550294,0.5324886172857817,0
49,Post index partial leakage,partial leakage lambda 0.25,0.615545151750641,0.37011569774969827,-0.24542945400094268,0.09382100087071982,0.18622653604308742,0.5540048594563092,0
50,Post index partial leakage,partial leakage lambda 0.25,0.6462076818064083,0.23482504366494492,-0.41138263814146336,0.0950128292329074,0.048599898368446415,0.4210501889614434,0
51,Post index partial leakage,partial leakage lambda 0.25,0.6522513502722851,0.4347530403150134,-0.2174983099572717,0.09426211402450747,0.24999929682697875,0.619506783803048,0
52,Post index partial leakage,partial leakage lambda 0.25,0.6470610673542323,0.3164017162537935,-0.3306593511004388,0.09814612062626003,0.12403531982632382,0.5087681126812631,0
53,Post index partial leakage,partial leakage lambda 0.25,0.6310744101219525,0.32260937714363797,-0.30846503297831457,0.0886241243347322,0.14890609344756287,0.49631266083971304,0
54,Post index partial leakage,partial leakage lambda 0.25,0.638537612729635,0.20950367811418863,-0.4290339346154464,0.09788316765082651,0.01765266951856867,0.40135468670980856,0
55,Post index partial leakage,partial leakage lambda 0.25,0.615729592291299,0.25284053126501416,-0.3628890610262848,0.09289097872228033,0.07077421296934472,0.4349068495606836,0
56,Post index partial leakage,partial leakage lambda 0.25,0.6561665503897617,0.2933852651746071,-0.36278128521515457,0.10445935388480854,0.08864493156038239,0.49812559878883184,0
57,Post index partial leakage,partial leakage lambda 0.25,0.6569619519737843,0.5053068639649315,-0.15165508800885275,0.09817665008256644,0.3128806298031013,0.6977330981267618,1
58,Post index partial leakage,partial leakage lambda 0.25,0.6436682369312212,0.3531054284055986,-0.2905628085256226,0.10326826477363094,0.15069962944928197,0.5555112273619153,0
59,Post index partial leakage,partial leakage lambda 0.25,0.648844169467632,0.2328611480349811,-0.4159830214326509,0.09696388259760375,0.04281193814367776,0.4229103579262844,0
60,Post index partial leakage,partial leakage lambda 0.25,0.665695352094549,0.4353151113240186,-0.23038024077053038,0.09789428566260205,0.2434423114253186,0.6271879112227187,0
61,Post index partial leakage,partial leakage lambda 0.25,0.6379247074867774,0.36979540171363456,-0.26812930577314287,0.10467554975900409,0.16463132418598656,0.5749594792412825,0
62,Post index partial leakage,partial leakage lambda 0.25,0.6389736076870739,0.2815002959079545,-0.3574733117791194,0.09149478945364119,0.10217050857881776,0.46083008323709124,0
63,Post index partial leakage,partial leakage lambda 0.25,0.6385282037912908,0.2527449517470395,-0.38578325204425135,0.08564894862820074,0.08487301243576603,0.4206168910583129,0
64,Post index partial leakage,partial leakage lambda 0.25,0.6485511064005653,0.2687321605816095,-0.37981894581895587,0.10088774630595519,0.07099217782193731,0.4664721433412816,0
65,Post index partial leakage,partial leakage lambda 0.25,0.6306822003389189,0.2307226821993797,-0.39995951813953917,0.1002337270372319,0.03426457720640516,0.4271807871923542,0
66,Post index partial leakage,partial leakage lambda 0.25,0.6426591572254767,0.31581566753673984,-0.3268434896887369,0.09459481703541857,0.13040982614731944,0.5012215089261602,0
67,Post index partial leakage,partial leakage lambda 0.25,0.6116128537791348,0.23828323286440928,-0.3733296209147255,0.10038605397080684,0.041526567081627885,0.43503989864719067,0
68,Post index partial leakage,partial leakage lambda 0.25,0.6481359153034849,0.35670172910976883,-0.2914341861937161,0.10368788261226708,0.15347347918972534,0.5599299790298123,0
69,Post index partial leakage,partial leakage lambda 0.25,0.6388596927335733,0.1531035248395945,-0.48575616789397885,0.10554600522769048,-0.05376664540667883,0.35997369508586785,0
70,Post index partial leakage,partial leakage lambda 0.25,0.6298033085663676,0.2434752129199955,-0.38632809564637205,0.09158021730249516,0.063977987007105,0.422972438832886,0
71,Post index partial leakage,partial leakage lambda 0.25,0.6488909175872727,0.37256980929881833,-0.27632110828845435,0.09676391933666723,0.1829125273989506,0.5622270911986861,0
72,Post index partial leakage,partial leakage lambda 0.25,0.644116915904682,0.5189161853150064,-0.12520073058967562,0.09038134886012433,0.3417687415491627,0.6960636290808501,1
73,Post index partial leakage,partial leakage lambda 0.25,0.6382184267015969,0.30228848475582215,-0.33592994194577475,0.10369138158933143,0.09905337684073257,0.5055235926709117,0
74,Post index partial leakage,partial leakage lambda 0.25,0.6432569128477633,0.2647773384431461,-0.3784795744046172,0.09030776412647948,0.08777412075524632,0.4417805561310459,0
75,Post index partial leakage,partial leakage lambda 0.25,0.6311528608132262,0.28349345033014367,-0.3476594104830825,0.09839857472956294,0.0906322438602003,0.47635465680008704,0
76,Post index partial leakage,partial leakage lambda 0.25,0.662537117825742,0.2134532822543214,-0.4490838355714206,0.09528806061837576,0.026688683442304906,0.4002178810663379,0
77,Post index partial leakage,partial leakage lambda 0.25,0.6145206543835787,0.38158703451166504,-0.2329336198719137,0.10839915645862055,0.16912468785276874,0.5940493811705614,0
78,Post index partial leakage,partial leakage lambda 0.25,0.6431959902245068,0.3776944767020215,-0.2655015135224853,0.10038989240158147,0.18093028759492183,0.5744586658091212,0
79,Post index partial leakage,partial leakage lambda 0.25,0.6412954274407603,0.33062762207033836,-0.31066780537042193,0.09903111487586574,0.1365266369136415,0.5247286072270352,0
80,Post index partial leakage,partial leakage lambda 0.25,0.6304518593910464,0.31722617034522765,-0.31322568904581877,0.10363734674092744,0.1140969707330099,0.5203553699574455,0
81,Post index partial leakage,partial leakage lambda 0.25,0.6451237052947607,0.3233591641314108,-0.3217645411633499,0.10274165806102549,0.12198551433180085,0.5247328139310208,0
82,Post index partial leakage,partial leakage lambda 0.25,0.6370075289623212,0.40586540246484454,-0.23114212649747662,0.10009654353321368,0.20967617713974573,0.6020546277899433,0
83,Post index partial leakage,partial leakage lambda 0.25,0.6555586455361797,0.33077750595990885,-0.32478113957627086,0.0863987174453099,0.16143601976710145,0.5001189921527163,0
84,Post index partial leakage,partial leakage lambda 0.25,0.6728400992662721,0.44690477651984045,-0.22593532274643163,0.10028335352822829,0.250349403604513,0.6434601494351679,0
85,Post index partial leakage,partial leakage lambda 0.25,0.6281577553827109,0.33611357018494825,-0.29204418519776265,0.10638488778777055,0.12759919012091797,0.5446279502489786,0
86,Post index partial leakage,partial leakage lambda 0.25,0.6456484363860208,0.35094755961567453,-0.29470087677034623,0.10839058249712294,0.13850201792131359,0.5633931013100355,0
87,Post index partial leakage,partial leakage lambda 0.25,0.6524640280150479,0.35949745810643263,-0.29296656990861525,0.10905254717927652,0.14575446563505065,0.5732404505778146,0
88,Post index partial leakage,partial leakage lambda 0.25,0.6275279090427774,0.3318908256994323,-0.29563708334334515,0.10231453825615368,0.1313543307173711,0.5324273206814935,0
89,Post index partial leakage,partial leakage lambda 0.25,0.644345337262032,0.15883187079058392,-0.4855134664714481,0.08730056411572595,-0.01227723487623894,0.3299409764574068,0
90,Post index partial leakage,partial leakage lambda 0.25,0.6530213409569272,0.3768499989316906,-0.27617134202523663,0.09704379903960764,0.1866441528140596,0.5670558450493215,0
91,Post index partial leakage,partial leakage lambda 0.25,0.6472880884389571,0.2991073631641093,-0.34818072527484784,0.09920259949342895,0.10467026815698854,0.49354445817123005,0
92,Post index partial leakage,partial leakage lambda 0.25,0.6390712285384892,0.3626467557539481,-0.2764244727845411,0.09496700351386027,0.176511428866782,0.5487820826411143,0
93,Post index partial leakage,partial leakage lambda 0.25,0.653552706326105,0.41005314207423516,-0.2434995642518698,0.09990737113242708,0.2142346946546781,0.6058715894937923,0
94,Post index partial leakage,partial leakage lambda 0.25,0.6290045815321063,0.38530328680247733,-0.24370129472962893,0.08911206751459627,0.21064363447386864,0.5599629391310861,0
95,Post index partial leakage,partial leakage lambda 0.25,0.6393035032702086,0.17970369162424785,-0.45959981164596075,0.10823825615845084,-0.0324432904463158,0.3918506736948115,0
96,Post index partial leakage,partial leakage lambda 0.25,0.6405205791936679,0.3362184398993106,-0.3043021392943573,0.09970791049093555,0.14079093533707693,0.5316459444615442,0
97,Post index partial leakage,partial leakage lambda 0.25,0.6308724526113363,0.46844230090582584,-0.16243015170551045,0.09338548243785659,0.28540675532762694,0.6514778464840247,1
98,Post index partial leakage,partial leakage lambda 0.25,0.6219137102961333,0.1605845263157317,-0.46132918398040157,0.09001824104554804,-0.01585122613354245,0.33702027876500584,0
99,Post index partial leakage,partial leakage lambda 0.25,0.6281580053561484,0.28340968555648577,-0.34474831979966264,0.09184716209032491,0.10338924785944895,0.4634301232535226,0
100,Post index partial leakage,partial leakage lambda 0.25,0.6235845130567983,0.4328814054500847,-0.1907031076067136,0.09709190518605572,0.24258127128541548,0.6231815396147539,0
101,Post index partial leakage,partial leakage lambda 0.25,0.6634969006274012,0.34003283962606834,-0.32346406100133285,0.09305792998899169,0.15763929684764463,0.522426382404492,0
102,Post index partial leakage,partial leakage lambda 0.25,0.6329286873257529,0.3412833673569176,-0.2916453199688353,0.09256889718166723,0.15984832888084982,0.5227184058329855,0
103,Post index partial leakage,partial leakage lambda 0.25,0.6434497814388149,0.4515545151951382,-0.19189526624367675,0.0919059703659719,0.27141881327783324,0.6316902171124431,0
104,Post index partial leakage,partial leakage lambda 0.25,0.6553878378829721,0.3155586913732466,-0.33982914650972545,0.11408367943068752,0.09195467968909907,0.5391627030573941,0
105,Post index partial leakage,partial leakage lambda 0.25,0.634857992132543,0.27747723613386227,-0.35738075599868074,0.09229128790972493,0.09658631183080141,0.45836816043692313,0
106,Post index partial leakage,partial leakage lambda 0.25,0.636373576754963,0.22246643695186277,-0.41390713980310023,0.0911366085862365,0.04383868412283923,0.4010941897808863,0
107,Post index partial leakage,partial leakage lambda 0.25,0.6440653091865831,0.3708441236033593,-0.27322118558322384,0.10615927937263712,0.1627719360329905,0.5789163111737281,0
108,Post index partial leakage,partial leakage lambda 0.25,0.656163900324373,0.3207632533951689,-0.33540064692920407,0.11278701145602388,0.09970071094136213,0.5418257958489757,0
109,Post index partial leakage,partial leakage lambda 0.25,0.6283091676239392,0.1861551212929053,-0.4421540463310339,0.10831900111601729,-0.026150120894488593,0.3984603634802992,0
110,Post index partial leakage,partial leakage lambda 0.25,0.6418421670085112,0.3169120187935059,-0.32493014821500527,0.09741070530914298,0.12598703638758565,0.5078370011994261,0
111,Post index partial leakage,partial leakage lambda 0.25,0.6315446866007449,0.29643394096960973,-0.3351107456311352,0.09728003556343696,0.10576507126527329,0.4871028106739462,0
112,Post index partial leakage,partial leakage lambda 0.25,0.6573079041611276,0.2011756873160439,-0.4561322168450837,0.09334388503071094,0.01822167265585048,0.3841297019762373,0
113,Post index partial leakage,partial leakage lambda 0.25,0.634002575048501,0.3452486865988429,-0.2887538884496581,0.09461406208490959,0.1598051249124201,0.5306922482852656,0
114,Post index partial leakage,partial leakage lambda 0.25,0.6493247942431568,0.5063570475877965,-0.14296774665536027,0.09819882088091196,0.3138873586612091,0.698826736514384,1
115,Post index partial leakage,partial leakage lambda 0.25,0.6528278268538726,0.19078542278142568,-0.46204240407244695,0.09524926481944923,0.004096863735305184,0.3774739818275462,0
116,Post index partial leakage,partial leakage lambda 0.25,0.6407004722294163,0.5026167901272017,-0.13808368210221456,0.10449298658718094,0.2978105364163271,0.7074230438380764,1
117,Post index partial leakage,partial leakage lambda 0.25,0.6347292846346231,0.1463317751853719,-0.4883975094492512,0.09417029558785034,-0.03824200416681475,0.33090555453755854,0
118,Post index partial leakage,partial leakage lambda 0.25,0.6392526986292746,0.15918046874645675,-0.48007222988281784,0.09952224459758105,-0.035883130664802115,0.3542440681577156,0
119,Post index partial leakage,partial leakage lambda 0.25,0.6374499607709299,0.30593943510497285,-0.331510525665957,0.0941197575274889,0.1214647103510946,0.49041415985885106,0
120,Post index partial leakage,partial leakage lambda 0.25,0.6413354957931823,0.43694566242174226,-0.20438983337144,0.10142203311280537,0.23815847752064373,0.6357328473228407,0
121,Post index partial leakage,partial leakage lambda 0.25,0.6359719408933319,0.4473632112855214,-0.18860872960781044,0.09213748558116315,0.2667737395464417,0.6279526830246012,0
122,Post index partial leakage,partial leakage lambda 0.25,0.6415341580066406,0.4554723267542798,-0.1860618312523608,0.09504676049321059,0.269180676187587,0.6417639773209726,1
123,Post index partial leakage,partial leakage lambda 0.25,0.6269382442857587,0.3309626870562794,-0.2959755572294793,0.09960764235239045,0.13573170804559412,0.5261936660669647,0
124,Post index partial leakage,partial leakage lambda 0.25,0.6401224129390412,0.19635617577204187,-0.44376623716699926,0.11386822731388893,-0.02682554976318044,0.4195379013072642,0
125,Post index partial leakage,partial leakage lambda 0.25,0.6683590081256267,0.2874216745270054,-0.38093733359862125,0.10077422809268276,0.0899041874653472,0.48493916158866357,0
126,Post index partial leakage,partial leakage lambda 0.25,0.622946383482817,0.2846723034542241,-0.3382740800285928,0.09215909418841181,0.10404047884493697,0.4653041280635113,0
127,Post index partial leakage,partial leakage lambda 0.25,0.6471387911593023,0.42646463702583276,-0.22067415413346952,0.09210146341717003,0.2459457687281795,0.606983505323486,0
128,Post index partial leakage,partial leakage lambda 0.25,0.6471862601488839,0.4485523969567367,-0.1986338631921472,0.09995498284061193,0.2526406305891373,0.6444641633243361,0
129,Post index partial leakage,partial leakage lambda 0.25,0.6246866029859286,0.38627197739684216,-0.23841462558908644,0.1036078587677314,0.1832005742120886,0.5893433805815957,0
130,Post index partial leakage,partial leakage lambda 0.25,0.6372146481482245,0.12429933926371836,-0.5129153088845061,0.09700414776494273,-0.0658287903555694,0.3144274688830061,0
131,Post index partial leakage,partial leakage lambda 0.25,0.6622856539283325,0.43739649881913295,-0.22488915510919955,0.10817621265474,0.22537112201584253,0.6494218756224234,0
132,Post index partial leakage,partial leakage lambda 0.25,0.6453357970727946,0.40582879881864087,-0.23950699825415378,0.08532467224609569,0.23859244121629333,0.5730651564209884,0
133,Post index partial leakage,partial leakage lambda 0.25,0.6593381828260483,0.28193403621444735,-0.37740414661160093,0.10595849051457645,0.0742553948058775,0.4896126776230172,0
134,Post index partial leakage,partial leakage lambda 0.25,0.6472866328332728,0.3039530064016087,-0.3433336264316641,0.09732320747535786,0.11319951974990733,0.4947064930533101,0
135,Post index partial leakage,partial leakage lambda 0.25,0.6334368119330255,0.5532844097061882,-0.08015240222683728,0.09086908042947558,0.37518101206441606,0.7313878073479603,1
136,Post index partial leakage,partial leakage lambda 0.25,0.6441351970787947,0.351385222908782,-0.29274997417001275,0.10807802661169845,0.13955229074985304,0.5632181550677109,0
137,Post index partial leakage,partial leakage lambda 0.25,0.6447663183853235,0.2081618783907861,-0.4366044399945374,0.0995707045529515,0.013003297467001157,0.40332045931457106,0
138,Post index partial leakage,partial leakage lambda 0.25,0.6616909307057148,0.3921656257924391,-0.26952530491327575,0.10048882508068141,0.19520752863430352,0.5891237229505746,0
139,Post index partial leakage,partial leakage lambda 0.25,0.646900941184699,0.3016700872099949,-0.3452308539747041,0.10132558617189501,0.10307193831308067,0.5002682361069091,0
140,Post index partial leakage,partial leakage lambda 0.25,0.6300481556305001,0.4096187099579146,-0.2204294456725855,0.08689396171706115,0.23930654499247475,0.5799308749233545,0
141,Post index partial leakage,partial leakage lambda 0.25,0.6264215542103447,0.26934230174337404,-0.3570792524669707,0.10596754549014868,0.06164591258268262,0.4770386909040655,0
142,Post index partial leakage,partial leakage lambda 0.25,0.6425610126241363,0.48542309714126114,-0.1571379154828752,0.09561046653561865,0.29802658273144855,0.6728196115510737,1
143,Post index partial leakage,partial leakage lambda 0.25,0.6613399015606554,0.2917184562172196,-0.3696214453434358,0.09079244864950521,0.11376525686418937,0.4696716555702498,0
144,Post index partial leakage,partial leakage lambda 0.25,0.6485396592233964,0.36094367569766184,-0.28759598352573457,0.08548898382373157,0.19338526740314796,0.5285020839921757,0
145,Post index partial leakage,partial leakage lambda 0.25,0.6314480186827383,0.49242988751765665,-0.1390181311650816,0.10340009992536744,0.28976569166393645,0.6950940833713768,1
146,Post index partial leakage,partial leakage lambda 0.25,0.6460746566730169,0.38259656861724617,-0.2634780880557707,0.10752897111259598,0.17183978523655807,0.5933533519979343,0
147,Post index partial leakage,partial leakage lambda 0.25,0.6385897050080876,0.3839385715245815,-0.25465113348350615,0.09339559939334136,0.20088319671363244,0.5669939463355306,0
148,Post index partial leakage,partial leakage lambda 0.25,0.6654906319443368,0.3479038761369917,-0.3175867558073451,0.1102182197028212,0.13187616551946216,0.5639315867545213,0
149,Post index partial leakage,partial leakage lambda 0.25,0.6453518121697929,0.21902216810135294,-0.42632964406843993,0.1006474571216254,0.021753152142967164,0.41629118405973875,0
150,Post index partial leakage,partial leakage lambda 0.25,0.6325132409637406,0.3615931629306713,-0.27092007803306933,0.09353551270931394,0.17826355802041596,0.5449227678409266,0
151,Post index partial leakage,partial leakage lambda 0.25,0.6632514293509205,0.27994672469105863,-0.3833047046598619,0.09512268786656321,0.09350625647259475,0.4663871929095225,0
152,Post index partial leakage,partial leakage lambda 0.25,0.6601857202989255,0.520382292558026,-0.1398034277408995,0.09725527183756132,0.3297619597564059,0.7110026253596462,1
153,Post index partial leakage,partial leakage lambda 0.25,0.6711955889913124,0.2764262777036329,-0.39476931128767945,0.10574052054190039,0.06917485744150817,0.48367769796575766,0
154,Post index partial leakage,partial leakage lambda 0.25,0.6387315164051814,0.136669182863357,-0.5020623335418244,0.10517639143603233,-0.06947654435126638,0.3428149100779804,0
155,Post index partial leakage,partial leakage lambda 0.25,0.6449953363738928,0.45610871296012934,-0.1888866234137635,0.09756632927843463,0.26487870757439747,0.6473387183458612,1
156,Post index partial leakage,partial leakage lambda 0.25,0.6548810621034761,0.33305030850877654,-0.32183075359469954,0.09446589824161723,0.14789714795520675,0.5182034690623463,0
157,Post index partial leakage,partial leakage lambda 0.25,0.6540242699911797,0.35209387420704985,-0.30193039578412983,0.090069040790362,0.17555855425794034,0.5286291941561594,0
158,Post index partial leakage,partial leakage lambda 0.25,0.6324724752171764,0.33229242710902995,-0.30018004810814647,0.09219299539981322,0.15159415612539603,0.5129906980926638,0
159,Post index partial leakage,partial leakage lambda 0.25,0.638187009530946,0.32030396200841715,-0.3178830475225288,0.10489464814192584,0.11471045165024252,0.5258974723665918,0
160,Post index partial leakage,partial leakage lambda 0.25,0.6399005517843873,0.2670874853741997,-0.37281306641018763,0.09481664913993909,0.08124685305991908,0.4529281176884803,0
161,Post index partial leakage,partial leakage lambda 0.25,0.6359292340821922,0.3712175555882622,-0.26471167849392996,0.10609828822436979,0.1632649106684974,0.579170200508027,0
162,Post index partial leakage,partial leakage lambda 0.25,0.6502703056071304,0.5065576353784976,-0.14371267022863277,0.10483851272459074,0.30107415043829977,0.7120411203186955,1
163,Post index partial leakage,partial leakage lambda 0.25,0.6478455717454885,0.4818564172415694,-0.1659891545039191,0.09552066030254243,0.29463592304858627,0.6690769114345525,1
164,Post index partial leakage,partial leakage lambda 0.25,0.6671845744635136,0.1554367504302763,-0.5117478240332374,0.0902903881682602,-0.021532410379513672,0.33240591124006624,0
165,Post index partial leakage,partial leakage lambda 0.25,0.6472470213974881,0.21591008298503553,-0.4313369384124526,0.09168248081302452,0.03621242059150748,0.3956077453785636,0
166,Post index partial leakage,partial leakage lambda 0.25,0.6345515864216952,0.23476675022094068,-0.3997848362007545,0.10347738439308463,0.031951076810494805,0.43758242363138655,0
167,Post index partial leakage,partial leakage lambda 0.25,0.6247790681098275,0.39264527185731274,-0.2321337962525148,0.10243279441685162,0.19187699480028358,0.593413548914342,0
168,Post index partial leakage,partial leakage lambda 0.25,0.6432190573699527,0.3240404036454024,-0.3191786537245503,0.09240421033914335,0.1429281513806814,0.5051526559101234,0
169,Post index partial leakage,partial leakage lambda 0.25,0.6374581298336726,0.3382813580011247,-0.29917677183254787,0.10226781736364982,0.13783643596837106,0.5387262800338783,0
170,Post index partial leakage,partial leakage lambda 0.25,0.6342440608075982,0.39368360876395914,-0.24056045204363907,0.08742188964990934,0.22233670505013683,0.5650305124777815,0
171,Post index partial leakage,partial leakage lambda 0.25,0.6436998084251804,0.35618283933222106,-0.2875169690929593,0.09947913895747473,0.1612037269755706,0.5511619516888715,0
172,Post index partial leakage,partial leakage lambda 0.25,0.6520736833053362,0.12652819628234283,-0.5255454870229934,0.09634170722547253,-0.062301549879583334,0.31535794244426896,0
173,Post index partial leakage,partial leakage lambda 0.25,0.6424426613209522,0.31721443995268983,-0.32522822136826235,0.11069672062354767,0.10024886753053641,0.5341800123748432,0
174,Post index partial leakage,partial leakage lambda 0.25,0.643787141464192,0.23669696715922076,-0.4070901743049713,0.1096671380602601,0.021749376561110978,0.45164455775733053,0
175,Post index partial leakage,partial leakage lambda 0.25,0.6569414736529895,0.38883901562281903,-0.26810245803017047,0.09222532699881943,0.20807737470513296,0.5696006565405051,0
176,Post index partial leakage,partial leakage lambda 0.25,0.6387982283413768,0.20163496618577606,-0.43716326215560075,0.093723282550974,0.017937332385867033,0.3853325999856851,0
177,Post index partial leakage,partial leakage lambda 0.25,0.6384726702445407,0.2900405624124347,-0.348432107832106,0.08838963019289961,0.11679688723435147,0.46328423759051796,0
178,Post index partial leakage,partial leakage lambda 0.25,0.6406311227357416,0.34618380030094664,-0.294447322434795,0.09825382839757464,0.15360629664170036,0.538761303960193,0
179,Post index partial leakage,partial leakage lambda 0.25,0.6366752434814172,0.4813417730619007,-0.15533347041951656,0.1072293194388851,0.2711723069616859,0.6915112391621154,1
180,Post index partial leakage,partial leakage lambda 0.25,0.625679103069299,0.24928972188793144,-0.37638938118136755,0.08500185396600744,0.08268608811455685,0.41589335566130603,0
181,Post index partial leakage,partial leakage lambda 0.25,0.6612215013976132,0.49567967968458027,-0.1655418217130329,0.11608624267007685,0.2681506440512297,0.7232087153179309,1
182,Post index partial leakage,partial leakage lambda 0.25,0.6378780095791675,0.32110729522938775,-0.31677071434977977,0.10442513645301277,0.11643402778148274,0.5257805626772928,0
183,Post index partial leakage,partial leakage lambda 0.25,0.657977516242753,0.29429080750796094,-0.3636867087347921,0.09775061957889003,0.10269959313333649,0.4858820218825854,0
184,Post index partial leakage,partial leakage lambda 0.25,0.6347726846561905,0.26691391391728087,-0.36785877073890966,0.09787956460051218,0.07506996730027699,0.45875786053428474,0
185,Post index partial leakage,partial leakage lambda 0.25,0.6228737768375572,0.3666285244778044,-0.25624525235975276,0.09741164346709964,0.17570170328228912,0.5575553456733198,0
186,Post index partial leakage,partial leakage lambda 0.25,0.6471301019747605,0.35571073217645294,-0.29141936979830757,0.1054784965617429,0.14897287891543687,0.562448585437469,0
187,Post index partial leakage,partial leakage lambda 0.25,0.6465650403302723,0.3522850733779628,-0.2942799669523095,0.09616157360135398,0.16380838911930898,0.5407617576366166,0
188,Post index partial leakage,partial leakage lambda 0.25,0.6339375369381606,0.26021644177372405,-0.3737210951644365,0.09645429107479174,0.07116603126713225,0.4492668522803158,0
189,Post index partial leakage,partial leakage lambda 0.25,0.6586711151726936,0.26544781886085406,-0.39322329631183955,0.08818805635254509,0.09259922840986567,0.43829640931184244,0
190,Post index partial leakage,partial leakage lambda 0.25,0.6370119999890411,0.2952329281840541,-0.341779071804987,0.09730331232885112,0.10451843601950592,0.4859474203486023,0
191,Post index partial leakage,partial leakage lambda 0.25,0.634471449874524,0.3914509737687578,-0.24302047610576616,0.09592467422858496,0.2034386122807313,0.5794633352567844,0
192,Post index partial leakage,partial leakage lambda 0.25,0.651271118667192,0.35282246070782164,-0.29844865795937037,0.1011502785774501,0.15456791469601944,0.5510770067196238,0
193,Post index partial leakage,partial leakage lambda 0.25,0.6365482458716685,0.249319285410294,-0.38722896046137445,0.09064953331082957,0.07164620012106804,0.42699237069951995,0
194,Post index partial leakage,partial leakage lambda 0.25,0.6244584242811685,0.173834528328973,-0.4506238959521955,0.09574428181071072,-0.013824264020020016,0.361493320677966,0
195,Post index partial leakage,partial leakage lambda 0.25,0.6673896557679826,0.35722650435070563,-0.31016315141727696,0.08842865734995596,0.18390633594479194,0.5305466727566193,0
196,Post index partial leakage,partial leakage lambda 0.25,0.642744815486261,0.3867737428373081,-0.25597107264895286,0.08727907144832694,0.21570676279858728,0.5578407228760289,0
197,Post index partial leakage,partial leakage lambda 0.25,0.6588028377728631,0.35714221758874665,-0.30166062018411643,0.09138837286659292,0.17802100677022453,0.5362634284072687,0
198,Post index partial leakage,partial leakage lambda 0.25,0.6400267341394938,0.3859185174025311,-0.25410821673696277,0.10183103920369702,0.18632968056328494,0.5855073542417772,0
199,Post index partial leakage,partial leakage lambda 0.25,0.6527892286173749,0.6306395528174729,-0.022149675799902013,0.10732876523080885,0.42027517296508754,0.8410039326698582,1
200,Post index partial leakage,partial leakage lambda 0.25,0.6483107460950038,0.4165015412006277,-0.23180920489437612,0.09483815445342376,0.23061875847191712,0.6023843239293383,0
1,Post index partial leakage,partial leakage lambda 0.50,0.6246490256584415,0.3273010819119319,-0.2973479437465096,0.10260372050095191,0.12619778973006615,0.5284043740937977,0
2,Post index partial leakage,partial leakage lambda 0.50,0.6295766489743702,0.0029366015233541682,-0.626640047451016,0.1044565483440347,-0.20179823323095383,0.20767143627766219,0
3,Post index partial leakage,partial leakage lambda 0.50,0.6533753127517594,0.3198399339016205,-0.3335353788501389,0.09451830505018874,0.1345840560032506,0.5050958117999904,0
4,Post index partial leakage,partial leakage lambda 0.50,0.6494591036502126,0.25559619049403526,-0.3938629131561774,0.08621954154775459,0.08660588906043626,0.42458649192763426,0
5,Post index partial leakage,partial leakage lambda 0.50,0.6576512499324643,0.14261541173138736,-0.5150358382010769,0.09013559690929979,-0.03405035821084021,0.31928118167361497,0
6,Post index partial leakage,partial leakage lambda 0.50,0.6463019515662798,0.23505308862854835,-0.41124886293773144,0.09843499981749512,0.04212048898625792,0.42798568827083877,0
7,Post index partial leakage,partial leakage lambda 0.50,0.642660422572133,0.35928064005517446,-0.2833797825169585,0.08752585204443093,0.18772997004808983,0.530831310062259,0
8,Post index partial leakage,partial leakage lambda 0.50,0.6318634235029627,0.2061899670127764,-0.4256734564901863,0.09020325344162071,0.029391590267199813,0.382988343758353,0
9,Post index partial leakage,partial leakage lambda 0.50,0.6534066241362555,0.3058319717609125,-0.347574652375343,0.08913321802076164,0.13113086444021965,0.4805330790816053,0
10,Post index partial leakage,partial leakage lambda 0.50,0.648327838757613,0.23956661201344293,-0.4087612267441701,0.1129593129103789,0.018166358709100272,0.4609668653177856,0
11,Post index partial leakage,partial leakage lambda 0.50,0.6658641795882562,0.21344171513734514,-0.45242246445091105,0.09635694505285622,0.024582102833746955,0.4023013274409433,0
12,Post index partial leakage,partial leakage lambda 0.50,0.6482703132580372,0.21999570824944806,-0.42827460500858916,0.09586613268958336,0.03209808817786469,0.4078933283210314,0
13,Post index partial leakage,partial leakage lambda 0.50,0.6539481905699562,0.16221079758195045,-0.4917373929880058,0.09200608192614497,-0.018121122993293687,0.3425427181571946,0
14,Post index partial leakage,partial leakage lambda 0.50,0.6300657119229878,0.192476102108955,-0.4375896098140328,0.1004498908128093,-0.004405683884151246,0.38935788810206123,0
15,Post index partial leakage,partial leakage lambda 0.50,0.6393229519647391,0.07262600614656045,-0.5666969458181786,0.10155069374580446,-0.12641335359521627,0.2716653658883372,0
16,Post index partial leakage,partial leakage lambda 0.50,0.6212041059461875,0.16767073719813289,-0.4535333687480546,0.09437006748112226,-0.01729459506486672,0.35263606946113246,0
17,Post index partial leakage,partial leakage lambda 0.50,0.6305557169167972,0.14596060224398072,-0.4845951146728165,0.0942533775990256,-0.03877601785010948,0.3306972223380709,0
18,Post index partial leakage,partial leakage lambda 0.50,0.649287767011992,0.19365871528304973,-0.45562905172894225,0.0956594366668088,0.006166219416104485,0.38115121114999495,0
19,Post index partial leakage,partial leakage lambda 0.50,0.6518524359298701,0.28087180988918764,-0.37098062604068244,0.10513683716372697,0.07480360904828279,0.4869400107300925,0
20,Post index partial leakage,partial leakage lambda 0.50,0.6657443014666731,0.28109074977164006,-0.384653551695033,0.10152476727823175,0.08210220590630585,0.48007929363697427,0
21,Post index partial leakage,partial leakage lambda 0.50,0.6338002950771859,0.13226908662143885,-0.5015312084557471,0.08456813395353284,-0.0334844559274855,0.2980226291703632,0
22,Post index partial leakage,partial leakage lambda 0.50,0.6515077782417233,0.39994698176583243,-0.2515607964758909,0.09100909365812292,0.22156915819591153,0.5783248053357534,0
23,Post index partial leakage,partial leakage lambda 0.50,0.6517353354846853,0.3146248166726783,-0.33711051881200704,0.11481704531701124,0.08958340785133626,0.5396662254940203,0
24,Post index partial leakage,partial leakage lambda 0.50,0.6376526276969627,0.24900941762212414,-0.3886432100748386,0.09234491882272655,0.0680133767295801,0.4300054585146682,0
25,Post index partial leakage,partial leakage lambda 0.50,0.6627923157003173,0.18421243945773016,-0.47857987624258713,0.09073094332422735,0.006379790542244579,0.36204508837321575,0
26,Post index partial leakage,partial leakage lambda 0.50,0.6429457396440523,0.10434700889938266,-0.5385987307446697,0.10061721115602754,-0.09286272496643132,0.3015567427651966,0
27,Post index partial leakage,partial leakage lambda 0.50,0.6696167892869038,0.14690291137842565,-0.5227138779084781,0.10381266994186557,-0.056569921707630866,0.35037574446448216,0
28,Post index partial leakage,partial leakage lambda 0.50,0.6469081029944739,0.17847505814958817,-0.4684330448448857,0.09310997791460922,-0.004020498563045899,0.36097061486222226,0
29,Post index partial leakage,partial leakage lambda 0.50,0.647609757507444,0.08097099300524718,-0.5666387645021969,0.09751251323249514,-0.1101535329304433,0.27209551894093764,0
30,Post index partial leakage,partial leakage lambda 0.50,0.6239689653496608,0.22731650893045766,-0.3966524564192032,0.09062473957057127,0.04969201937213796,0.40494099848877735,0
31,Post index partial leakage,partial leakage lambda 0.50,0.6532538265894194,0.2556605943488249,-0.39759323224059456,0.08827107488790281,0.08264928756853537,0.42867190112911435,0
32,Post index partial leakage,partial leakage lambda 0.50,0.6648584721847524,0.39458321747269504,-0.2702752547120573,0.10110227004922344,0.1964227681762171,0.592743666769173,0
33,Post index partial leakage,partial leakage lambda 0.50,0.6649525273837693,0.15559833103798063,-0.5093541963457887,0.0961866459444888,-0.0329274950132174,0.34412415708917865,0
34,Post index partial leakage,partial leakage lambda 0.50,0.6353683321239756,0.27126531015675875,-0.36410302196721683,0.1036328411640868,0.06814494147514863,0.4743856788383689,0
35,Post index partial leakage,partial leakage lambda 0.50,0.641330258111471,0.17828586113029216,-0.4630443969811789,0.08989800916742885,0.002085763162131604,0.3544859590984527,0
36,Post index partial leakage,partial leakage lambda 0.50,0.6287779294639271,0.10121427661870067,-0.5275636528452264,0.08833339138658354,-0.07191917049900307,0.27434772373640437,0
37,Post index partial leakage,partial leakage lambda 0.50,0.6480603925582078,0.23954812757864238,-0.4085122649795654,0.09646383963214979,0.05047900189962881,0.428617253257656,0
38,Post index partial leakage,partial leakage lambda 0.50,0.6611479553873878,0.1555126202968426,-0.5056353350905451,0.11054600014311429,-0.06115753998366141,0.3721827805773466,0
39,Post index partial leakage,partial leakage lambda 0.50,0.6496382726531368,0.292637085937459,-0.35700118671567777,0.10432855864630383,0.0881531109907035,0.49712106088421454,0
40,Post index partial leakage,partial leakage lambda 0.50,0.6634628692603429,0.29911635917557067,-0.36434651008477226,0.09484434261152767,0.11322144765697642,0.48501127069416494,0
41,Post index partial leakage,partial leakage lambda 0.50,0.6655088625914612,0.41344185477211115,-0.2520670078193501,0.10353828856983004,0.21050680917524428,0.6163769003689781,0
42,Post index partial leakage,partial leakage lambda 0.50,0.638521580644078,0.006017725629190122,-0.6325038550148879,0.09115238517181441,-0.17264094930756613,0.18467640056594636,0
43,Post index partial leakage,partial leakage lambda 0.50,0.6282978824600923,0.17875274625297222,-0.4495451362071201,0.10225693605327787,-0.02167084841145242,0.3791763409173968,0
44,Post index partial leakage,partial leakage lambda 0.50,0.6451685338334017,0.36731879003992246,-0.2778497437934792,0.08426403565794273,0.20216128015035473,0.5324762999294902,0
45,Post index partial leakage,partial leakage lambda 0.50,0.6491247185729481,0.3174956941070324,-0.3316290244659157,0.09237555286255542,0.13643961049642378,0.498551777717641,0
46,Post index partial leakage,partial leakage lambda 0.50,0.6466781868630536,0.3318521221425625,-0.3148260647204911,0.08818145087419313,0.15901647842914396,0.504687765855981,0
47,Post index partial leakage,partial leakage lambda 0.50,0.6507715745547381,0.15021349804560688,-0.5005580765091312,0.0927930921517667,-0.031660962571855855,0.3320879586630696,0
48,Post index partial leakage,partial leakage lambda 0.50,0.6462299090484972,0.1581138745442718,-0.48811603450422536,0.0885598369850571,-0.015463405946440079,0.3316911550349837,0
49,Post index partial leakage,partial leakage lambda 0.50,0.6523484902711841,0.1745891162772271,-0.47775937399395707,0.10555714315981955,-0.032302884316019215,0.38148111687047337,0
50,Post index partial leakage,partial leakage lambda 0.50,0.6416421446857624,0.17591984054606175,-0.46572230413970067,0.09904329297037218,-0.018205013675867715,0.3700446947679912,0
51,Post index partial leakage,partial leakage lambda 0.50,0.6483386264509828,0.12373643979287904,-0.5246021866581038,0.10318517828139553,-0.07850650963865621,0.3259793892244143,0
52,Post index partial leakage,partial leakage lambda 0.50,0.6552225883655921,0.20507006619572477,-0.45015252216986734,0.09853039888779279,0.01195048437565091,0.3981896480157986,0
53,Post index partial leakage,partial leakage lambda 0.50,0.6452461733708401,0.08871681472744386,-0.5565293586433963,0.09670296140538377,-0.10082098962710834,0.27825461908199606,0
54,Post index partial leakage,partial leakage lambda 0.50,0.6453113107256896,0.27658947765294145,-0.36872183307274814,0.09065232550724078,0.09891091965874951,0.45426803564713336,0
55,Post index partial leakage,partial leakage lambda 0.50,0.6362484430821144,0.3860093125487415,-0.2502391305333729,0.09717711431173914,0.19554216849773276,0.5764764565997502,0
56,Post index partial leakage,partial leakage lambda 0.50,0.6745423527342529,0.2060101769094545,-0.4685321758247984,0.08789880599203649,0.03372851716506298,0.378291836653846,0
57,Post index partial leakage,partial leakage lambda 0.50,0.6611656815499877,0.26998353183840945,-0.3911821497115782,0.10081141836500025,0.07239315184300896,0.4675739118338099,0
58,Post index partial leakage,partial leakage lambda 0.50,0.6539649877328558,0.4130179175614559,-0.24094707017139994,0.09955645879558933,0.21788725832210082,0.608148576800811,0
59,Post index partial leakage,partial leakage lambda 0.50,0.660998202083195,0.22011414854643535,-0.4408840535367597,0.09632056765056721,0.03132583595132363,0.40890246114154705,0
60,Post index partial leakage,partial leakage lambda 0.50,0.6355258948633679,0.07500996206705643,-0.5605159327963114,0.08532106752856257,-0.0922193302889262,0.24223925442303906,0
61,Post index partial leakage,partial leakage lambda 0.50,0.650080640271494,0.17911099007097167,-0.4709696502005224,0.09874774299642154,-0.014434586202014543,0.3726565663439579,0
62,Post index partial leakage,partial leakage lambda 0.50,0.649068004905773,0.17953205455588306,-0.46953595034988993,0.0947304626102718,-0.00613965216024967,0.3652037612720158,0
63,Post index partial leakage,partial leakage lambda 0.50,0.6430330480072275,0.23280815454403922,-0.41022489346318824,0.0981580746540135,0.040418328222172784,0.42519798086590566,0
64,Post index partial leakage,partial leakage lambda 0.50,0.6453642181698928,0.177915242972555,-0.46744897519733775,0.09330619062058616,-0.004964890643793879,0.3607953765889039,0
65,Post index partial leakage,partial leakage lambda 0.50,0.6471493562040096,0.49724985172253144,-0.14989950448147815,0.09662901240286205,0.30785698741292183,0.6866427160321411,1
66,Post index partial leakage,partial leakage lambda 0.50,0.630395414459618,0.2885534708947648,-0.3418419435648532,0.09795731454020346,0.09655713439596603,0.48054980739356357,0
67,Post index partial leakage,partial leakage lambda 0.50,0.6547294728429791,0.11123123040312248,-0.5434982424398567,0.11092719742852096,-0.1061860765567786,0.3286485373630236,0
68,Post index partial leakage,partial leakage lambda 0.50,0.6526293286860211,0.25054970068861687,-0.4020796279974042,0.09096064969641608,0.07226682728364137,0.4288325740935924,0
69,Post index partial leakage,partial leakage lambda 0.50,0.629815238474966,0.20274595629936024,-0.4270692821756058,0.09359716147359722,0.01929551981110969,0.38619639278761075,0
70,Post index partial leakage,partial leakage lambda 0.50,0.6502727300932669,0.17199934233156366,-0.47827338776170325,0.09289268245282853,-0.010070315275980235,0.35406899993910756,0
71,Post index partial leakage,partial leakage lambda 0.50,0.6684272889274903,0.13995119562973427,-0.528476093297756,0.10746517223744241,-0.07068054195565285,0.35058293321512135,0
72,Post index partial leakage,partial leakage lambda 0.50,0.6260030682530293,0.21844863482003146,-0.40755443343299785,0.09789137719773074,0.026581535512479215,0.4103157341275837,0
73,Post index partial leakage,partial leakage lambda 0.50,0.6582957718950854,0.3268054329904353,-0.3314903389046501,0.10499692012608597,0.1210114695433068,0.5325993964375638,0
74,Post index partial leakage,partial leakage lambda 0.50,0.6384046741316863,0.24112870798427105,-0.3972759661474153,0.09682318089071983,0.05135527343846019,0.4309021425300819,0
75,Post index partial leakage,partial leakage lambda 0.50,0.623033822930515,0.25596882154739076,-0.36706500138312426,0.09315632251017876,0.07338242942744039,0.4385552136673411,0
76,Post index partial leakage,partial leakage lambda 0.50,0.6423504860905428,0.21344291388491377,-0.42890757220562903,0.10073792048760859,0.015996589729200927,0.4108892380406266,0
77,Post index partial leakage,partial leakage lambda 0.50,0.6508981698976741,0.18475766176521144,-0.46614050813246266,0.09724182473217356,-0.0058363147098487445,0.3753516382402716,0
78,Post index partial leakage,partial leakage lambda 0.50,0.6407747150979373,0.17671194778236654,-0.4640627673155707,0.0993050180307113,-0.01792588755782762,0.37134978312256073,0
79,Post index partial leakage,partial leakage lambda 0.50,0.653700654918379,0.13555811131390957,-0.5181425436044694,0.10053783738866393,-0.061496049967871724,0.33261227259569087,0
80,Post index partial leakage,partial leakage lambda 0.50,0.647279531298003,0.27463097375362727,-0.3726485575443757,0.09226165634492471,0.09379812731757484,0.4554638201896797,0
81,Post index partial leakage,partial leakage lambda 0.50,0.6453824804911544,0.3096797117707124,-0.335702768720442,0.10053591625644015,0.11262931590808972,0.506730107633335,0
82,Post index partial leakage,partial leakage lambda 0.50,0.6234903957089039,0.042753303550407934,-0.5807370921584959,0.08413928073842021,-0.12215968669689567,0.20766629379771154,0
83,Post index partial leakage,partial leakage lambda 0.50,0.6524075248908,0.21401860958824231,-0.4383889153025577,0.09601194825079586,0.02583519101668244,0.4022020281598022,0
84,Post index partial leakage,partial leakage lambda 0.50,0.6729916453199954,0.21419801268377422,-0.4587936326362212,0.08821240861259995,0.04130169180307833,0.3870943335644701,0
85,Post index partial leakage,partial leakage lambda 0.50,0.6208628703984753,0.04467479882575673,-0.5761880715727186,0.08954795123615446,-0.130839185597106,0.22018878324861946,0
86,Post index partial leakage,partial leakage lambda 0.50,0.6374434655081691,0.26645709196076817,-0.37098637354740094,0.09855719214089488,0.07328499536461419,0.45962918855692214,0
87,Post index partial leakage,partial leakage lambda 0.50,0.6353842426740474,0.116470152782488,-0.5189140898915594,0.09430914220439693,-0.06837576593812998,0.30131607150310596,0
88,Post index partial leakage,partial leakage lambda 0.50,0.6368310073474562,0.17547180377700747,-0.4613592035704488,0.09519953309721946,-0.011119281093542654,0.3620628886475576,0
89,Post index partial leakage,partial leakage lambda 0.50,0.6484002190545508,0.17450193720073176,-0.47389828185381905,0.09218689140443667,-0.006184369951964114,0.35518824435342766,0
90,Post index partial leakage,partial leakage lambda 0.50,0.5936947019402065,-0.006937302468355091,-0.6006320044085616,0.09753707326293462,-0.19810996606370693,0.18423536112699676,0
91,Post index partial leakage,partial leakage lambda 0.50,0.6201522694339489,0.25853941305446687,-0.361612856379482,0.08787924329947105,0.08629609618750361,0.43078272992143013,0
92,Post index partial leakage,partial leakage lambda 0.50,0.652020017755492,0.18761468649582938,-0.46440533125966266,0.11175607600592893,-0.03142722247579133,0.4066565954674501,0
93,Post index partial leakage,partial leakage lambda 0.50,0.6472216124855447,0.10834874914683758,-0.5388728633387071,0.09316477892089915,-0.07425421753812476,0.2909517158317999,0
94,Post index partial leakage,partial leakage lambda 0.50,0.6363077966467461,0.19428239448931306,-0.442025402157433,0.10243808298923203,-0.00649624816958172,0.39506103714820784,0
95,Post index partial leakage,partial leakage lambda 0.50,0.654910831479607,0.34852287307444,-0.306387958405167,0.09984216461861659,0.15283223042195151,0.5442135157269286,0
96,Post index partial leakage,partial leakage lambda 0.50,0.6602824974005703,0.0913736350991621,-0.5689088623014082,0.09827095748497877,-0.10123744157139627,0.2839847117697205,0
97,Post index partial leakage,partial leakage lambda 0.50,0.6666531607565733,0.2128632615627767,-0.45378989919379664,0.08888558618053499,0.03864751264892813,0.3870790104766253,0
98,Post index partial leakage,partial leakage lambda 0.50,0.6405007434780386,0.3357085596573938,-0.3047921838206448,0.09319542282888552,0.15304553091277823,0.5183715884020095,0
99,Post index partial leakage,partial leakage lambda 0.50,0.6647911463949253,0.2495975188761469,-0.4151936275187784,0.0870839360500011,0.07891300421814473,0.42028203353414906,0
100,Post index partial leakage,partial leakage lambda 0.50,0.6532484380230466,0.18201668240051755,-0.471231755622529,0.10013882249400938,-0.014255409687740833,0.37828877448877596,0
101,Post index partial leakage,partial leakage lambda 0.50,0.6451289251490196,0.23605332537493157,-0.4090755997740881,0.09550974850470406,0.0488542183057116,0.42325243244415156,0
102,Post index partial leakage,partial leakage lambda 0.50,0.6507646894182668,0.08714012346290921,-0.5636245659553576,0.09574960847757058,-0.10052910915312911,0.2748093560789475,0
103,Post index partial leakage,partial leakage lambda 0.50,0.6434921984421723,0.3291099814730844,-0.3143822169690879,0.09689806112957376,0.13918978165911983,0.519030181287049,0
104,Post index partial leakage,partial leakage lambda 0.50,0.650883773381121,0.23010905975383666,-0.42077471362728436,0.10124226256313863,0.03167422513008494,0.4285438943775884,0
105,Post index partial leakage,partial leakage lambda 0.50,0.6312776154356333,0.1952286873852089,-0.4360489280504244,0.0922645751608656,0.014390120069912332,0.3760672547005055,0
106,Post index partial leakage,partial leakage lambda 0.50,0.6222853024513428,0.11265419695197687,-0.509631105499366,0.08883615323440211,-0.06146466338745127,0.286773057291405,0
107,Post index partial leakage,partial leakage lambda 0.50,0.6312287723878344,0.3189949510968735,-0.3122338212909609,0.09895837334260887,0.1250365393453601,0.5129533628483869,0
108,Post index partial leakage,partial leakage lambda 0.50,0.6507298122863842,0.2966940083201485,-0.3540358039662357,0.08371655583336085,0.1326095588867612,0.46077845775353576,0
109,Post index partial leakage,partial leakage lambda 0.50,0.6481994148500407,0.12561782381282374,-0.522581591037217,0.0974708674463607,-0.06542507638204323,0.31666072400769074,0
110,Post index partial leakage,partial leakage lambda 0.50,0.6265791725790303,0.23221026859876448,-0.3943689039802658,0.08733651142433241,0.06103070620707296,0.403389830990456,0
111,Post index partial leakage,partial leakage lambda 0.50,0.6448155946509345,0.1914878319667265,-0.45332776268420805,0.08677307934623649,0.021412596448102977,0.36156306748535005,0
112,Post index partial leakage,partial leakage lambda 0.50,0.6630525924950985,0.09052775938582662,-0.5725248331092719,0.09678458917562369,-0.09917003539839579,0.280225554170049,0
113,Post index partial leakage,partial leakage lambda 0.50,0.6446304659509973,0.22948816885253223,-0.41514229709846506,0.09104050422384753,0.05104878057379106,0.4079275571312734,0
114,Post index partial leakage,partial leakage lambda 0.50,0.6222580963765432,0.3041443249675601,-0.31811377140898306,0.10083098507391235,0.10651559422269191,0.5017730557124283,0
115,Post index partial leakage,partial leakage lambda 0.50,0.6601339400399557,0.31753443991745045,-0.3425995001225053,0.0977232843626362,0.1259968025666835,0.5090720772682173,0
116,Post index partial leakage,partial leakage lambda 0.50,0.615851403416986,0.08131438035719574,-0.5345370230597902,0.09064085842058868,-0.09634170214715806,0.25897046286154957,0
117,Post index partial leakage,partial leakage lambda 0.50,0.6123684712363603,0.10197062339450755,-0.5103978478418527,0.09128096096037978,-0.07694006008783683,0.2808813068768519,0
118,Post index partial leakage,partial leakage lambda 0.50,0.654467973363436,0.1706097875820287,-0.48385818578140727,0.08859607038730498,-0.0030385103770890765,0.34425808554114645,0
119,Post index partial leakage,partial leakage lambda 0.50,0.648721948423843,0.32787908801536236,-0.32084286040848065,0.09519390085622267,0.14129904233716592,0.5144591336935588,0
120,Post index partial leakage,partial leakage lambda 0.50,0.6450561278910452,0.3844019898556638,-0.26065413803538134,0.09685790536102809,0.19456049534804876,0.5742434843632789,0
121,Post index partial leakage,partial leakage lambda 0.50,0.6303293505078458,0.17816501425713535,-0.4521643362507104,0.09130066405385971,-0.0007842872884296914,0.35711431580270037,0
122,Post index partial leakage,partial leakage lambda 0.50,0.6406766180398326,0.24722750636905216,-0.3934491116707804,0.09585840370162024,0.05934503511387648,0.4351099776242279,0
123,Post index partial leakage,partial leakage lambda 0.50,0.6414423460065588,0.21919999002181417,-0.42224235598474463,0.09500533276126168,0.03298953780974129,0.40541044223388706,0
124,Post index partial leakage,partial leakage lambda 0.50,0.6661709281853208,0.33773832972420986,-0.3284325984611109,0.09412317758057168,0.15325690166628939,0.5222197577821304,0
125,Post index partial leakage,partial leakage lambda 0.50,0.6528673409545975,0.2549635256315264,-0.3979038153230711,0.09277566558509755,0.07312322108473523,0.4368038301783176,0
126,Post index partial leakage,partial leakage lambda 0.50,0.6362545375559292,0.18531229487779782,-0.4509422426781314,0.08981882390457557,0.009267400024829703,0.3613571897307659,0
127,Post index partial leakage,partial leakage lambda 0.50,0.6287281854458153,0.20262129896744127,-0.426106886478374,0.09474493566318203,0.016921225067604517,0.388321372867278,0
128,Post index partial leakage,partial leakage lambda 0.50,0.6454423735558877,0.0998296862276987,-0.545612687328189,0.09395669647290168,-0.08432543885918861,0.28398481131458597,0
129,Post index partial leakage,partial leakage lambda 0.50,0.6423784942807456,0.15516892044678451,-0.487209573833961,0.0942288822829931,-0.029519688827881974,0.339857529721451,0
130,Post index partial leakage,partial leakage lambda 0.50,0.6370375166536383,0.2141674798104627,-0.4228700368431756,0.09275959096708715,0.03235868151497187,0.3959762781059535,0
131,Post index partial leakage,partial leakage lambda 0.50,0.6303207126311066,0.11163122023914693,-0.5186894923919596,0.09843594268584413,-0.08130322742510757,0.30456566790340145,0
132,Post index partial leakage,partial leakage lambda 0.50,0.6379565145154679,0.15652911966820876,-0.4814273948472591,0.08346112976448679,-0.007054694670185352,0.3201129340066029,0
133,Post index partial leakage,partial leakage lambda 0.50,0.6546147663253125,0.3489476875292528,-0.30566707879605964,0.1044312604179064,0.14426241711015628,0.5536329579483493,0
134,Post index partial leakage,partial leakage lambda 0.50,0.6508176459487821,0.14896313096703329,-0.5018545149817488,0.09655330483057095,-0.04028134650088577,0.33820760843495234,0
135,Post index partial leakage,partial leakage lambda 0.50,0.6450240381818034,0.2085007290181171,-0.4365233091636863,0.0903699014046433,0.031375722265016226,0.38562573577121795,0
136,Post index partial leakage,partial leakage lambda 0.50,0.6357781989859129,0.19022442657127647,-0.44555377241463645,0.09179437290680492,0.010307455673938842,0.3701413974686141,0
137,Post index partial leakage,partial leakage lambda 0.50,0.6215576881849252,0.21790599495063648,-0.40365169323428873,0.08439678067848312,0.05248830482080957,0.3833236850804634,0
138,Post index partial leakage,partial leakage lambda 0.50,0.6681468673368243,0.1995025753691887,-0.4686442919676356,0.09043770361513598,0.02224467628352217,0.3767604744548552,0
139,Post index partial leakage,partial leakage lambda 0.50,0.6359284087157158,0.3101042916099145,-0.3258241171058013,0.0993343247765596,0.11540901504785767,0.5047995681719712,0
140,Post index partial leakage,partial leakage lambda 0.50,0.6317417694333546,0.26519447244019007,-0.3665472969931645,0.10069098409589126,0.06784014361224319,0.4625488012681369,0
141,Post index partial leakage,partial leakage lambda 0.50,0.67119583601654,0.29834179477131956,-0.3728540412452204,0.08658910974132228,0.1286271396783279,0.4680564498643112,0
142,Post index partial leakage,partial leakage lambda 0.50,0.6665220555622398,0.20146197460168044,-0.4650600809605593,0.0949260924861814,0.015406833328764885,0.38751711587459603,0
143,Post index partial leakage,partial leakage lambda 0.50,0.627484980002961,0.12296002059743916,-0.5045249594055219,0.09887988511068896,-0.07084455421951119,0.3167645954143895,0
144,Post index partial leakage,partial leakage lambda 0.50,0.6410850114985396,0.26711167470352315,-0.37397333679501643,0.09629107578308746,0.07838116616867175,0.45584218323837455,0
145,Post index partial leakage,partial leakage lambda 0.50,0.6490418388114161,0.33076535611968344,-0.31827648269173264,0.09366664206786314,0.1471787376666717,0.5143519745726952,0
146,Post index partial leakage,partial leakage lambda 0.50,0.6573062173948634,0.18151188531105078,-0.4757943320838126,0.09642042901031268,-0.007472155549162085,0.37049592617126365,0
147,Post index partial leakage,partial leakage lambda 0.50,0.6296834777219865,0.26556904145350035,-0.36411443626848616,0.09134215659981887,0.08653841451785538,0.44459966838914533,0
148,Post index partial leakage,partial leakage lambda 0.50,0.6528952245051289,0.3230395576507202,-0.32985566685440876,0.09421315375889794,0.13838177628328022,0.5076973390181602,0
149,Post index partial leakage,partial leakage lambda 0.50,0.6450598861468997,0.21240961620106819,-0.4326502699458315,0.10382357857539715,0.00891540219328979,0.4159038302088466,0
150,Post index partial leakage,partial leakage lambda 0.50,0.6264539183553779,0.17885038582479637,-0.4476035325305815,0.10530564799556799,-0.02754868424651688,0.3852494558961096,0
151,Post index partial leakage,partial leakage lambda 0.50,0.6430278179974954,0.30635609004503006,-0.33667172795246536,0.08649355182502179,0.13682872846798735,0.4758834516220728,0
152,Post index partial leakage,partial leakage lambda 0.50,0.6624539012025475,0.2438082250383237,-0.4186456761642239,0.09951928980693799,0.04875041701672525,0.4388660330599221,0
153,Post index partial leakage,partial leakage lambda 0.50,0.6377772370737647,0.3213375562564925,-0.31643968081727214,0.09744975580855875,0.13033603487171738,0.5123390776412676,0
154,Post index partial leakage,partial leakage lambda 0.50,0.6332987419143856,0.3341081476230819,-0.29919059429130374,0.08980743746800515,0.15808557018579178,0.5101307250603719,0
155,Post index partial leakage,partial leakage lambda 0.50,0.6180323171834572,0.12885794197248343,-0.48917437521097373,0.09041801426672941,-0.048361365990306215,0.3060772499352731,0
156,Post index partial leakage,partial leakage lambda 0.50,0.6480806735649534,0.32838574377843344,-0.3196949297865199,0.1041644989799674,0.12422332577769735,0.5325481617791695,0
157,Post index partial leakage,partial leakage lambda 0.50,0.6474864331712438,0.2606883085655302,-0.38679812460571356,0.1053618902930634,0.05417900359112593,0.4671976135399345,0
158,Post index partial leakage,partial leakage lambda 0.50,0.6331480559133493,0.19828909451967897,-0.43485896139367036,0.09587079644831352,0.010382333480984468,0.38619585555837344,0
159,Post index partial leakage,partial leakage lambda 0.50,0.633420885311893,0.27945050924888676,-0.35397037606300624,0.09285818801914483,0.0974484607313629,0.4614525577664106,0
160,Post index partial leakage,partial leakage lambda 0.50,0.6434186350228412,0.1804187042510644,-0.4629999307717768,0.10069308477609067,-0.016939741910073303,0.3777771504122021,0
161,Post index partial leakage,partial leakage lambda 0.50,0.652418503235705,0.4533371072722685,-0.19908139596343655,0.08436850396696838,0.2879748394970105,0.6186993750475265,0
162,Post index partial leakage,partial leakage lambda 0.50,0.650381759483904,0.3303651023126127,-0.3200166571712913,0.09667519142662592,0.14088172711642588,0.5198484775087995,0
163,Post index partial leakage,partial leakage lambda 0.50,0.644064885659803,0.25175764185205207,-0.39230724380775095,0.10003971277305852,0.05567980481685736,0.4478354788872468,0
164,Post index partial leakage,partial leakage lambda 0.50,0.6464734274688041,0.09527312227565751,-0.5512003051931466,0.0981329706031035,-0.09706750010642534,0.28761374465774037,0
165,Post index partial leakage,partial leakage lambda 0.50,0.6563286090834318,0.2947676350640761,-0.3615609740193557,0.10408379928378553,0.09076338846785648,0.49877188166029574,0
166,Post index partial leakage,partial leakage lambda 0.50,0.6410807920599767,0.4065332628792998,-0.2345475291806769,0.10283650324069826,0.2049737165275312,0.6080928092310685,0
167,Post index partial leakage,partial leakage lambda 0.50,0.6522316816137229,0.19557014731719857,-0.45666153429652434,0.11763651034132462,-0.034997412951797674,0.42613770758619485,0
168,Post index partial leakage,partial leakage lambda 0.50,0.6416080335834937,0.4235407043831679,-0.21806732920032584,0.08363870157918718,0.259608849287961,0.5874725594783747,0
169,Post index partial leakage,partial leakage lambda 0.50,0.6543491415763613,0.09345459879507662,-0.5608945427812846,0.09481699829428904,-0.09238671786172989,0.27929591545188315,0
170,Post index partial leakage,partial leakage lambda 0.50,0.6459771517956853,0.23043103166036186,-0.41554612013532344,0.09321661034943501,0.04772647537546923,0.4131355879452545,0
171,Post index partial leakage,partial leakage lambda 0.50,0.6429573762919965,0.3332270131894066,-0.30973036310258983,0.09517034441010108,0.1466931381456085,0.5197608882332048,0
172,Post index partial leakage,partial leakage lambda 0.50,0.6384638792186696,0.26930425884111964,-0.36915962037755,0.09670168658558093,0.07976895313338103,0.4588395645488582,0
173,Post index partial leakage,partial leakage lambda 0.50,0.6416601400840186,0.3889596699220377,-0.25270047016198094,0.09511188373607739,0.202540377799326,0.5753789620447494,0
174,Post index partial leakage,partial leakage lambda 0.50,0.6531788608439065,0.2388496830790955,-0.41432917776481104,0.10076774561071787,0.04134490168208846,0.4363544644761025,0
175,Post index partial leakage,partial leakage lambda 0.50,0.6483245669924449,0.2373180162745483,-0.4110065507178966,0.08330891370007332,0.07403254542240459,0.400603487126692,0
176,Post index partial leakage,partial leakage lambda 0.50,0.6342652779352319,0.22386497113948514,-0.4104003067957468,0.09155388736436001,0.04441935190533952,0.40331059037363076,0
177,Post index partial leakage,partial leakage lambda 0.50,0.6317726496103453,0.2813048373645342,-0.3504678122458111,0.0883201982370805,0.10819724881985643,0.454412425909212,0
178,Post index partial leakage,partial leakage lambda 0.50,0.6420687211966049,0.3547924945950818,-0.2872762266015231,0.08959336261430365,0.17918950387104662,0.530395485319117,0
179,Post index partial leakage,partial leakage lambda 0.50,0.6235946970430181,0.30611713166143617,-0.3174775653815819,0.10183333303941834,0.10652379890417624,0.505710464418696,0
180,Post index partial leakage,partial leakage lambda 0.50,0.6428004714428991,0.27368052430914536,-0.36911994713375373,0.09396727568518658,0.08950466396617968,0.45785638465211104,0
181,Post index partial leakage,partial leakage lambda 0.50,0.6488746454266462,0.14655836893727694,-0.5023162764893693,0.09968205574070482,-0.048818460314504514,0.3419351981890584,0
182,Post index partial leakage,partial leakage lambda 0.50,0.6448090429396274,0.29729817131201525,-0.34751087162761213,0.09640984237300919,0.10833488026091725,0.48626146236311324,0
183,Post index partial leakage,partial leakage lambda 0.50,0.6408038818586393,0.09686882954809407,-0.5439350523105453,0.08931592497933977,-0.07819038341141187,0.2719280425076,0
184,Post index partial leakage,partial leakage lambda 0.50,0.6411960993542843,0.25469822298215233,-0.386497876372132,0.09475245942339446,0.0689834025122992,0.4404130434520055,0
185,Post index partial leakage,partial leakage lambda 0.50,0.6617304815885339,0.11961925354043981,-0.5421112280480941,0.09862747601738489,-0.07369059945363457,0.3129291065345142,0
186,Post index partial leakage,partial leakage lambda 0.50,0.652498521033733,0.17552632770119095,-0.47697219333254204,0.09378268980883836,-0.008287744324132235,0.3593403997265141,0
187,Post index partial leakage,partial leakage lambda 0.50,0.6280744950986471,0.19219028144930939,-0.4358842136493377,0.09257598485483587,0.010741351133831095,0.37363921176478765,0
188,Post index partial leakage,partial leakage lambda 0.50,0.6476322255184578,0.12371781739540044,-0.5239144081230573,0.08531770733375704,-0.04350488897876337,0.29094052376956425,0
189,Post index partial leakage,partial leakage lambda 0.50,0.6338427337050111,0.20493454345399,-0.4289081902510211,0.10308966921946246,0.002878791783843593,0.4069902951241364,0
190,Post index partial leakage,partial leakage lambda 0.50,0.6404902724002682,0.23806644376719263,-0.4024238286330756,0.10190005197133374,0.03834234190337851,0.4377905456310067,0
191,Post index partial leakage,partial leakage lambda 0.50,0.669612265274279,0.15784648500607681,-0.5117657802682022,0.08978675938707684,-0.018135563392593784,0.3338285334047474,0
192,Post index partial leakage,partial leakage lambda 0.50,0.6550791600803145,0.12578933888674673,-0.5292898211935678,0.09227296770899776,-0.055065677822888875,0.30664435559638237,0
193,Post index partial leakage,partial leakage lambda 0.50,0.6319610750216769,-0.05719589235320306,-0.68915696737488,0.09220954259745844,-0.2379265958442216,0.12353481113781546,0
194,Post index partial leakage,partial leakage lambda 0.50,0.6583710283197779,0.19384008318311458,-0.4645309451366633,0.09325323392049768,0.011063744698939115,0.37661642166729004,0
195,Post index partial leakage,partial leakage lambda 0.50,0.6550707903361408,0.1496917324295195,-0.5053790579066213,0.10598767522479835,-0.05804411101108525,0.35742757587012425,0
196,Post index partial leakage,partial leakage lambda 0.50,0.6606895670786881,0.2106806746707258,-0.45000889240796227,0.0975791920103189,0.019425458330500772,0.40193589101095084,0
197,Post index partial leakage,partial leakage lambda 0.50,0.6592451659233535,0.25987673959083524,-0.39936842633251823,0.09997150818918231,0.06393258354003792,0.45582089564163253,0
198,Post index partial leakage,partial leakage lambda 0.50,0.6447711102923516,0.23690316366206152,-0.40786794663029,0.09806136512921725,0.04470288800879571,0.42910343931532735,0
199,Post index partial leakage,partial leakage lambda 0.50,0.6487888335199808,0.2988757707469774,-0.34991306277300344,0.08890797260544583,0.12461614444030358,0.47313539705365126,0
200,Post index partial leakage,partial leakage lambda 0.50,0.6626243730868249,0.29531394012869244,-0.3673104329581324,0.09103685024383087,0.11688171365078392,0.47374616660660096,0
1,Certificate role misclassification,misclassification 0 percent,0.6289588457764037,0.5591142470946144,-0.06984459868178927,0.10871780594756973,0.34602734743737773,0.7722011467518511,1
2,Certificate role misclassification,misclassification 0 percent,0.6336595707513929,0.5955330057958822,-0.0381265649555107,0.10774159797338335,0.3843594737680508,0.8067065378237136,1
3,Certificate role misclassification,misclassification 0 percent,0.6567106700542206,0.34313537289316176,-0.3135752971610588,0.11924205751434731,0.10942094016504103,0.5768498056212825,0
4,Certificate role misclassification,misclassification 0 percent,0.6364445490476309,0.6847934805909905,0.04834893154335962,0.11636966558194296,0.4567089360503823,0.9128780251315988,1
5,Certificate role misclassification,misclassification 0 percent,0.658258758455407,0.8064941853913473,0.14823542693594027,0.12884217643739362,0.5539635195740558,1.0590248512086389,1
6,Certificate role misclassification,misclassification 0 percent,0.6509818919092418,0.8216827791551018,0.17070088724585997,0.10404066287953724,0.6177630799112088,1.0256024783989948,1
7,Certificate role misclassification,misclassification 0 percent,0.6373267587824967,0.594274921908206,-0.043051836874290705,0.1074742039514125,0.3836254821634375,0.8049243616529744,1
8,Certificate role misclassification,misclassification 0 percent,0.6307126818094212,0.7100822309169076,0.07936954910748639,0.10539187302129184,0.5035141597951756,0.9166503020386396,1
9,Certificate role misclassification,misclassification 0 percent,0.6361476305777026,0.8425167468601235,0.20636911628242083,0.1181884093172423,0.6108674645983285,1.0741660291219184,1
10,Certificate role misclassification,misclassification 0 percent,0.6336449769495517,0.5637439046105743,-0.06990107233897735,0.10553126205692233,0.35690263097900654,0.7705851782421421,1
11,Certificate role misclassification,misclassification 0 percent,0.6368412881223036,0.6640807606725873,0.027239472550283694,0.1093688808436173,0.4497177542190973,0.8784437671260772,1
12,Certificate role misclassification,misclassification 0 percent,0.6454917710930785,0.7664902400539446,0.12099846896086608,0.12026485562126571,0.5307711230362638,1.0022093570716253,1
13,Certificate role misclassification,misclassification 0 percent,0.6587116904032768,0.855059066503881,0.19634737610060415,0.11424682509553542,0.6311352893166315,1.0789828436911304,1
14,Certificate role misclassification,misclassification 0 percent,0.653178473780677,0.7776973563765653,0.12451888259588839,0.11440807635974294,0.5534575267114692,1.0019371860416615,1
15,Certificate role misclassification,misclassification 0 percent,0.632948479624271,0.6529444498153707,0.019995970191099666,0.0981145418988351,0.4606399476936539,0.8452489519370875,1
16,Certificate role misclassification,misclassification 0 percent,0.6557154183027806,0.7145743254280573,0.05885890712527675,0.10371221820872978,0.5112983777389469,0.9178502731171677,1
17,Certificate role misclassification,misclassification 0 percent,0.6397619837863139,0.7439785776262346,0.10421659383992077,0.10446141391669331,0.5392342063495158,0.9487229489029535,1
18,Certificate role misclassification,misclassification 0 percent,0.6385614087986675,0.6942914036823749,0.055729994883707334,0.10903475383676381,0.4805832861623178,0.9079995212024319,1
19,Certificate role misclassification,misclassification 0 percent,0.6688261152553521,0.6427480683817929,-0.02607804687355919,0.11486583130756116,0.417611039018973,0.8678850977446128,1
20,Certificate role misclassification,misclassification 0 percent,0.6271438756371996,0.5340528182891521,-0.09309105734804757,0.10822096578544978,0.3219397253496705,0.7461659112286336,1
21,Certificate role misclassification,misclassification 0 percent,0.6439612207739094,0.7021133414547486,0.05815212068083919,0.10463121585903983,0.49703615837103055,0.9071905245384666,1
22,Certificate role misclassification,misclassification 0 percent,0.6461846219894363,0.6303412801978948,-0.015843341791541454,0.10351093278651058,0.42745985193633407,0.8332227084594556,1
23,Certificate role misclassification,misclassification 0 percent,0.6617211751303516,0.7006137949453928,0.03889261981504122,0.11859100705890173,0.46817542110994537,0.9330521687808402,1
24,Certificate role misclassification,misclassification 0 percent,0.6415462843244721,0.8164208604179172,0.17487457609344503,0.10982486141328505,0.6011641320478784,1.031677588787956,1
25,Certificate role misclassification,misclassification 0 percent,0.6851929491104303,0.6448038111649785,-0.040389137945451736,0.10870120514451119,0.4317494490817366,0.8578581732482204,1
26,Certificate role misclassification,misclassification 0 percent,0.674480394246394,0.6852275505903422,0.010747156343948183,0.12158503900056075,0.4469208741492432,0.9235342270314413,1
27,Certificate role misclassification,misclassification 0 percent,0.6261291308379464,0.5895139799446468,-0.036615150893299586,0.1143326444404375,0.3654219968413893,0.8136059630479043,1
28,Certificate role misclassification,misclassification 0 percent,0.6395090875626576,0.7975320710592604,0.15802298349660282,0.10988099246283176,0.5821653258321101,1.0128988162864105,1
29,Certificate role misclassification,misclassification 0 percent,0.6432874264022325,0.5224524002435365,-0.12083502615869601,0.1122387385091348,0.30246447276563226,0.7424403277214406,1
30,Certificate role misclassification,misclassification 0 percent,0.6467188589682823,0.5577043324068793,-0.08901452656140296,0.10370164235722912,0.35444911338671026,0.7609595514270484,1
31,Certificate role misclassification,misclassification 0 percent,0.6278217288673482,0.6098541199007612,-0.017967608966587,0.11438772159563333,0.3856541855733199,0.8340540542282026,1
32,Certificate role misclassification,misclassification 0 percent,0.6548899758553416,0.7708202913512996,0.115930315495958,0.11253679047496862,0.5502481820203611,0.9913924006822381,1
33,Certificate role misclassification,misclassification 0 percent,0.6523092855280876,0.6208217741351825,-0.031487511392905176,0.11421146074911168,0.3969673110669236,0.8446762372034413,1
34,Certificate role misclassification,misclassification 0 percent,0.6731704130171862,0.7359427495878308,0.06277233657064463,0.11196587410353882,0.5164896363448948,0.9553958628307668,1
35,Certificate role misclassification,misclassification 0 percent,0.6312035604528206,0.5472222255517027,-0.08398133490111781,0.10961284492129814,0.33238104950595837,0.7620634015974471,1
36,Certificate role misclassification,misclassification 0 percent,0.6392600639444109,0.5606568072303009,-0.07860325671411006,0.11834242690553794,0.32870565049544653,0.7926079639651552,1
37,Certificate role misclassification,misclassification 0 percent,0.6417042580706193,0.5579093945650413,-0.08379486350557797,0.10151516286052578,0.35893967535841076,0.7568791137716718,1
38,Certificate role misclassification,misclassification 0 percent,0.6331382048244878,0.6587264802517528,0.02558827542726505,0.11438392992429461,0.43453397760013546,0.8829189829033702,1
39,Certificate role misclassification,misclassification 0 percent,0.6434588041379363,0.8203214593318287,0.17686265519389233,0.11587813831853322,0.5932003082275036,1.0474426104361538,1
40,Certificate role misclassification,misclassification 0 percent,0.6339909025075753,0.7228877325186965,0.08889683001112125,0.11260808160447239,0.5021758925739307,0.9435995724634624,1
41,Certificate role misclassification,misclassification 0 percent,0.6549969877013292,0.5174510528391593,-0.13754593486216993,0.11549829537111493,0.29107439391177403,0.7438277117665445,1
42,Certificate role misclassification,misclassification 0 percent,0.646769307015484,0.6886108020985593,0.04184149508307533,0.11059516632733815,0.47184427609697654,0.905377328100142,1
43,Certificate role misclassification,misclassification 0 percent,0.6282640925496731,0.7231896891800075,0.0949255966303344,0.1115215235706948,0.5046075029814456,0.9417718753785693,1
44,Certificate role misclassification,misclassification 0 percent,0.6378312518063304,0.7035514796870251,0.06572022788069476,0.1180490986696132,0.4721752462945833,0.934927713079467,1
45,Certificate role misclassification,misclassification 0 percent,0.6299543108210622,0.6173825303372579,-0.012571780483804362,0.10913457591581362,0.4034787615422632,0.8312862991322525,1
46,Certificate role misclassification,misclassification 0 percent,0.6270150270398397,0.730406721503242,0.10339169446340235,0.10341780981640827,0.5277078142630818,0.9331056287434023,1
47,Certificate role misclassification,misclassification 0 percent,0.6036635729516729,0.6951085317817542,0.0914449588300813,0.09563273050476125,0.5076683799924222,0.8825486835710863,1
48,Certificate role misclassification,misclassification 0 percent,0.6482983033937829,0.6591474381047953,0.010849134711012343,0.10569044048977765,0.45199417474483106,0.8663007014647595,1
49,Certificate role misclassification,misclassification 0 percent,0.6239343735664535,0.6186980432884769,-0.005236330277976653,0.11628756618445558,0.390774413566944,0.8466216730100098,1
50,Certificate role misclassification,misclassification 0 percent,0.6345376425931029,0.5649055098623824,-0.06963213273072044,0.10856582730221895,0.3521164883500333,0.7776945313747315,1
51,Certificate role misclassification,misclassification 0 percent,0.6289714769205151,0.701308152993126,0.07233667607261085,0.09386612930329873,0.5173305395586605,0.8852857664275915,1
52,Certificate role misclassification,misclassification 0 percent,0.6281394339431394,0.465118062802741,-0.16302137114039844,0.11209588351844559,0.24541013110658763,0.6848259944988944,1
53,Certificate role misclassification,misclassification 0 percent,0.6485949247885173,0.75046437486448,0.10186945007596271,0.11603705788857166,0.5230317414028796,0.9778970083260805,1
54,Certificate role misclassification,misclassification 0 percent,0.6389408054393091,0.6644972622791026,0.025556456839793462,0.11300725292542388,0.4430030465452718,0.8859914780129333,1
55,Certificate role misclassification,misclassification 0 percent,0.6329478171222186,0.7647758707216137,0.1318280535993951,0.11104207753045235,0.5471333987619271,0.9824183426813002,1
56,Certificate role misclassification,misclassification 0 percent,0.6569318153546536,0.7323541641136396,0.07542234875898601,0.11176161005687829,0.5133014084021582,0.951406919825121,1
57,Certificate role misclassification,misclassification 0 percent,0.6250939439339271,0.6055272327278576,-0.019566711206069565,0.114157943904046,0.3817776626759274,0.8292768027797878,1
58,Certificate role misclassification,misclassification 0 percent,0.6370093116655406,0.7255562439379549,0.08854693227241428,0.10546796203742245,0.5188390383446069,0.932273449531303,1
59,Certificate role misclassification,misclassification 0 percent,0.6431293018413063,0.7936818365973048,0.1505525347559985,0.12273014695032017,0.5531307485746773,1.0342329246199324,1
60,Certificate role misclassification,misclassification 0 percent,0.6486052149522367,0.6666911061367098,0.018085891184473124,0.11354485511723204,0.444143190106935,0.8892390221664845,1
61,Certificate role misclassification,misclassification 0 percent,0.6480753699059828,0.6726088504682143,0.02453348056223148,0.12233966652852452,0.43282310407230623,0.9123945968641223,1
62,Certificate role misclassification,misclassification 0 percent,0.6302086086939708,0.6692900985756942,0.03908148988172344,0.12259620759529978,0.42900153168890665,0.9095786654624818,1
63,Certificate role misclassification,misclassification 0 percent,0.6397572542709288,0.615520079378129,-0.02423717489279975,0.11498585702816748,0.3901477996029208,0.8408923591533373,1
64,Certificate role misclassification,misclassification 0 percent,0.661183402560186,0.7590993371393763,0.09791593457919023,0.09955909724944464,0.5639635065304648,0.9542351677482878,1
65,Certificate role misclassification,misclassification 0 percent,0.6553306199540943,0.8411321376774477,0.1858015177233534,0.10794108704817705,0.6295676070630206,1.0526966682918746,1
66,Certificate role misclassification,misclassification 0 percent,0.648846565375536,0.5566097733455941,-0.09223679202994184,0.11325887785397958,0.3346223727517942,0.7785971739393941,1
67,Certificate role misclassification,misclassification 0 percent,0.6470413694128968,0.6893636215525545,0.04232225213965768,0.09873174305860755,0.4958494051576837,0.8828778379474252,1
68,Certificate role misclassification,misclassification 0 percent,0.6553013961053976,0.49282960839109036,-0.16247178771430726,0.1107175687605389,0.2758231736204341,0.7098360431617465,1
69,Certificate role misclassification,misclassification 0 percent,0.6520575669094855,0.5293601828487692,-0.12269738406071629,0.1081919769060183,0.3173039081129733,0.741416457584565,1
70,Certificate role misclassification,misclassification 0 percent,0.6508974160908446,0.8007110401984001,0.1498136241075555,0.11214171479248858,0.5809132792051225,1.0205088011916776,1
71,Certificate role misclassification,misclassification 0 percent,0.6434524323270453,0.5557440377325583,-0.08770839459448698,0.1071876797328568,0.345656185456159,0.7658318900089576,1
72,Certificate role misclassification,misclassification 0 percent,0.6299866531566661,0.7620349184093987,0.1320482652527326,0.10684331643135221,0.5526220182039484,0.9714478186148491,1
73,Certificate role misclassification,misclassification 0 percent,0.6356814407539273,0.47783821378861097,-0.15784322696531633,0.10517014026916327,0.27170473886105095,0.683971688716171,1
74,Certificate role misclassification,misclassification 0 percent,0.6395258584939618,0.5219776253614713,-0.11754823313249052,0.10374564754447968,0.31863615617429114,0.7253190945486514,1
75,Certificate role misclassification,misclassification 0 percent,0.6418516720623884,0.38842176093042213,-0.2534299111319662,0.11967436402568501,0.15386000744007952,0.6229835144207647,0
76,Certificate role misclassification,misclassification 0 percent,0.6334316966665119,0.7830656623834339,0.149633965716922,0.10816857818464977,0.5710552491415204,0.9950760756253474,1
77,Certificate role misclassification,misclassification 0 percent,0.6222070559409631,0.6121867074814017,-0.010020348459561457,0.11180567226451654,0.3930475898429493,0.8313258251198541,1
78,Certificate role misclassification,misclassification 0 percent,0.6397974346362368,0.6654809829316295,0.025683548295392655,0.09899945923168697,0.471442042837523,0.859519923025736,1
79,Certificate role misclassification,misclassification 0 percent,0.6489244629970568,0.5032886130576084,-0.14563584993944834,0.10008514159076659,0.3071217355397059,0.6994554905755109,1
80,Certificate role misclassification,misclassification 0 percent,0.6570065687813882,0.7245092987490492,0.06750272996766105,0.11093981734586505,0.5070672567511537,0.9419513407469448,1
81,Certificate role misclassification,misclassification 0 percent,0.6496629168437955,0.6694298412885633,0.019766924444767797,0.12643796322611875,0.42161143336537055,0.9172482492117561,1
82,Certificate role misclassification,misclassification 0 percent,0.6405740879872102,0.7811432012521788,0.14056911326496868,0.1121743001223073,0.5612815730124565,1.0010048294919012,1
83,Certificate role misclassification,misclassification 0 percent,0.6216629411681943,0.5928968140941844,-0.02876612707400994,0.10166831523378998,0.393626916235956,0.7921667119524127,1
84,Certificate role misclassification,misclassification 0 percent,0.6447224857192294,0.6275139844196754,-0.01720850129955398,0.10564781427174048,0.42044426844706406,0.8345837003922868,1
85,Certificate role misclassification,misclassification 0 percent,0.6459352175657314,0.7075421164221131,0.06160689885638171,0.1161040902706428,0.47997809949165315,0.935106133352573,1
86,Certificate role misclassification,misclassification 0 percent,0.6531356535735775,0.5875615053968098,-0.06557414817676765,0.11188446323193517,0.3682679574622169,0.8068550533314027,1
87,Certificate role misclassification,misclassification 0 percent,0.6430050814250914,0.6583461776578435,0.01534109623275215,0.10765672410381316,0.44733899841436975,0.8693533569013173,1
88,Certificate role misclassification,misclassification 0 percent,0.6458088604617752,0.774461031299165,0.12865217083738978,0.11821030826666268,0.5427688270965061,1.006153235501824,1
89,Certificate role misclassification,misclassification 0 percent,0.6422667621005782,0.7082579607304148,0.0659911986298366,0.10574492545603932,0.5009979068365777,0.9155180146242519,1
90,Certificate role misclassification,misclassification 0 percent,0.6501968237370849,0.5802764956335766,-0.06992032810350823,0.12818394368765731,0.3290359660057683,0.831517025261385,1
91,Certificate role misclassification,misclassification 0 percent,0.631057302640547,0.5667036173074796,-0.0643536853330674,0.1157612613074676,0.33981154514484313,0.7935956894701162,1
92,Certificate role misclassification,misclassification 0 percent,0.65464368646084,0.4878500564382616,-0.1667936300225784,0.11119390286173815,0.26991000682925487,0.7057901060472684,1
93,Certificate role misclassification,misclassification 0 percent,0.6537747442388647,0.6618655044474138,0.008090760208549042,0.09937386262463793,0.46709273370312343,0.8566382751917041,1
94,Certificate role misclassification,misclassification 0 percent,0.6196358482406287,0.45536504931748023,-0.16427079892314844,0.1039830990472753,0.2515581751848206,0.6591719234501399,1
95,Certificate role misclassification,misclassification 0 percent,0.6485899531408881,0.5613973351506033,-0.08719261799028477,0.1110830141082755,0.34367462749838334,0.7791200428028233,1
96,Certificate role misclassification,misclassification 0 percent,0.6657231043098343,0.7620540824122003,0.09633097810236602,0.10951117725273389,0.5474121749968419,0.9766959898275587,1
97,Certificate role misclassification,misclassification 0 percent,0.6409155181930976,0.8151484152747124,0.17423289708161482,0.10305526046428587,0.613160104764712,1.0171367257847126,1
98,Certificate role misclassification,misclassification 0 percent,0.6381434491985912,0.8816824149427058,0.2435389657441146,0.12340256968349193,0.6398133783630616,1.12355145152235,0
99,Certificate role misclassification,misclassification 0 percent,0.6475600507432797,0.8122379680255727,0.16467791728229297,0.1115497901225854,0.5936003793853053,1.03087555666584,1
100,Certificate role misclassification,misclassification 0 percent,0.65639619365723,0.7590643052785354,0.1026681116213054,0.11585768329763779,0.5319832460151653,0.9861453645419055,1
101,Certificate role misclassification,misclassification 0 percent,0.6404064420632006,0.7532206369754763,0.11281419491227562,0.10633695453203698,0.5448002060926838,0.9616410678582687,1
102,Certificate role misclassification,misclassification 0 percent,0.6480265840816892,0.6012863863798674,-0.046740197701821806,0.11496278722432789,0.3759593234201848,0.82661344933955,1
103,Certificate role misclassification,misclassification 0 percent,0.6608779589799046,0.8044099836338949,0.1435320246539903,0.10127779774793212,0.605905500047948,1.002914467219842,1
104,Certificate role misclassification,misclassification 0 percent,0.6402132337802561,0.5638014744786644,-0.07641175930159172,0.1025135602712324,0.36287489634704884,0.7647280526102799,1
105,Certificate role misclassification,misclassification 0 percent,0.635442425238051,0.5133625696965525,-0.12207985554149847,0.10910287128860459,0.2995209419708875,0.7272041974222174,1
106,Certificate role misclassification,misclassification 0 percent,0.6366688244940004,0.7207827136464879,0.08411388915248752,0.11462686687650787,0.4961140545685325,0.9454513727244434,1
107,Certificate role misclassification,misclassification 0 percent,0.6251870644764124,0.6994045492653584,0.07421748478894608,0.11111222888019492,0.48162458066017644,0.9171845178705404,1
108,Certificate role misclassification,misclassification 0 percent,0.6409331841398395,0.7553863553674164,0.11445317122757692,0.11276740818464491,0.5343622353255124,0.9764104754093204,1
109,Certificate role misclassification,misclassification 0 percent,0.6531268067793832,0.6803966294655001,0.027269822686116885,0.1206531193743415,0.4439165154917907,0.9168767434392094,1
110,Certificate role misclassification,misclassification 0 percent,0.6410567322861714,0.6233953935703701,-0.017661338715801334,0.1090032633253629,0.4097489974526588,0.8370417896880814,1
111,Certificate role misclassification,misclassification 0 percent,0.6249116805633831,0.6818360880932668,0.0569244075298837,0.10881057030783553,0.46856737028990914,0.8951048058966244,1
112,Certificate role misclassification,misclassification 0 percent,0.6560185542916916,0.6250097447151879,-0.03100880957650376,0.11174410775900348,0.40599129350754104,0.8440281959228347,1
113,Certificate role misclassification,misclassification 0 percent,0.647150253748464,0.6201327823898786,-0.027017471358585454,0.11677641438619996,0.39125101019292663,0.8490145545868305,1
114,Certificate role misclassification,misclassification 0 percent,0.6469694104187602,0.702832500576454,0.05586309015769375,0.11501438810141759,0.4774042998976755,0.9282607012552324,1
115,Certificate role misclassification,misclassification 0 percent,0.6603321758245932,0.8540452903857413,0.19371311456114804,0.10766131725178006,0.6430291085722524,1.0650614721992302,1
116,Certificate role misclassification,misclassification 0 percent,0.6367998781702439,0.5271750067286969,-0.10962487144154698,0.10510873669114328,0.32116188281405605,0.7331881306433377,1
117,Certificate role misclassification,misclassification 0 percent,0.6221995370866077,0.6702392040704213,0.04803966698381357,0.11089422083140173,0.45288653124087386,0.8875918768999687,1
118,Certificate role misclassification,misclassification 0 percent,0.6471043699657458,0.6930477846322175,0.04594341466647167,0.1170849075834666,0.46356136576862295,0.922534203495812,1
119,Certificate role misclassification,misclassification 0 percent,0.6441864328196876,0.71972426324485,0.07553783042516238,0.12011486390867473,0.4842991299838475,0.9551493965058524,1
120,Certificate role misclassification,misclassification 0 percent,0.6477079853873973,0.5581864591470029,-0.08952152624039433,0.11942216577531493,0.32411901422738565,0.7922539040666202,1
121,Certificate role misclassification,misclassification 0 percent,0.6325031939861083,0.8180175318395169,0.18551433785340854,0.1013755980447966,0.6193213596717155,1.0167137040073182,1
122,Certificate role misclassification,misclassification 0 percent,0.6449844007497223,0.443958712980053,-0.20102568776966928,0.12477358701756806,0.19940248242561961,0.6885149435344864,1
123,Certificate role misclassification,misclassification 0 percent,0.6272360789824739,0.7223746590480976,0.0951385800656237,0.10681268755983268,0.5130217914308255,0.9317275266653697,1
124,Certificate role misclassification,misclassification 0 percent,0.6448887897038801,0.6418636883111912,-0.003025101392688856,0.1250796882147759,0.3967074994102304,0.887019877212152,1
125,Certificate role misclassification,misclassification 0 percent,0.6559560631153878,0.7671918970073895,0.11123583389200176,0.1024165765279627,0.5664554070125827,0.9679283870021964,1
126,Certificate role misclassification,misclassification 0 percent,0.6491247843142973,0.7447641541949654,0.09563936988066812,0.10783450524109629,0.5334085239224167,0.9561197844675142,1
127,Certificate role misclassification,misclassification 0 percent,0.633188113226267,0.7762666810943167,0.14307856786804973,0.11586482673507174,0.5491716206935762,1.0033617414950573,1
128,Certificate role misclassification,misclassification 0 percent,0.6443022040122461,0.5276827535754892,-0.11661945043675692,0.10366054041699212,0.3245080943581847,0.7308574127927938,1
129,Certificate role misclassification,misclassification 0 percent,0.6339867263892096,0.7341348739382675,0.10014814754905788,0.10967181374526894,0.5191781189975404,0.9490916288789946,1
130,Certificate role misclassification,misclassification 0 percent,0.6655803726536295,0.7300703208022478,0.0644899481486183,0.10490055171258961,0.5244652394455721,0.9356754021589234,1
131,Certificate role misclassification,misclassification 0 percent,0.6525330813318988,0.6648272555576734,0.012294174225774612,0.09324277742727716,0.4820714118002102,0.8475830993151366,1
132,Certificate role misclassification,misclassification 0 percent,0.6373579502977486,0.7394758037822765,0.10211785348452795,0.108293425034347,0.5272206907149564,0.9517309168495967,1
133,Certificate role misclassification,misclassification 0 percent,0.6465953201023162,0.7249346689738688,0.07833934887155258,0.11442550547149598,0.5006606782497367,0.949208659698001,1
134,Certificate role misclassification,misclassification 0 percent,0.647682293193549,0.641695640653138,-0.005986652540410975,0.11140690323694338,0.423338110308729,0.860053170997547,1
135,Certificate role misclassification,misclassification 0 percent,0.6307971646211594,0.6169379754010752,-0.013859189220084223,0.11459546728663106,0.3923308595192783,0.8415450912828721,1
136,Certificate role misclassification,misclassification 0 percent,0.6269526852989306,0.43267714958142156,-0.194275535717509,0.10618699576115413,0.22455063788955948,0.6408036612732837,1
137,Certificate role misclassification,misclassification 0 percent,0.6264022816300444,0.5410262236851426,-0.08537605794490177,0.10300640581253834,0.3391336682925675,0.7429187790777178,1
138,Certificate role misclassification,misclassification 0 percent,0.6399169225966049,0.6353980675955785,-0.004518855001026445,0.11131777112342298,0.41721523619366946,0.8535808989974876,1
139,Certificate role misclassification,misclassification 0 percent,0.6365954852175056,0.5737854519898649,-0.06281003322764078,0.11296628544578587,0.3523715325161246,0.7951993714636052,1
140,Certificate role misclassification,misclassification 0 percent,0.6714516965802865,0.8039522547983998,0.13250055821811335,0.11483130334241531,0.5788829002472659,1.029021609349534,1
141,Certificate role misclassification,misclassification 0 percent,0.6577564911898963,0.7011647693539959,0.043408278164099534,0.099927308617311,0.5053072444640663,0.8970222942439254,1
142,Certificate role misclassification,misclassification 0 percent,0.658061918199763,0.5043594118463774,-0.15370250635338556,0.1153386914809318,0.27829557654375114,0.7304232471490038,1
143,Certificate role misclassification,misclassification 0 percent,0.6385947980549459,0.4658882931408666,-0.1727065049140793,0.1108433699995715,0.24863528794170645,0.6831412983400268,1
144,Certificate role misclassification,misclassification 0 percent,0.6323050541557663,0.8303265831788263,0.19802152902306003,0.10554822705890396,0.6234520581433746,1.037201108214278,1
145,Certificate role misclassification,misclassification 0 percent,0.6520119422671798,0.7364369755441807,0.0844250332770009,0.1250118616132739,0.4914137267821639,0.9814602243061976,1
146,Certificate role misclassification,misclassification 0 percent,0.6521581690687592,0.5817420381595397,-0.0704161309092195,0.11383171420282093,0.3586318783220107,0.8048521979970688,1
147,Certificate role misclassification,misclassification 0 percent,0.649108143410295,0.6285405198839712,-0.020567623526323797,0.12455485966286825,0.38441299494474945,0.8726680448231929,1
148,Certificate role misclassification,misclassification 0 percent,0.6430462413646584,0.9306753927158691,0.2876291513512107,0.10357980206579191,0.7276589806669169,1.1336918047648212,0
149,Certificate role misclassification,misclassification 0 percent,0.6508424793833513,0.8527538836880156,0.20191140430466437,0.10675277110635027,0.6435184523195692,1.061989315056462,1
150,Certificate role misclassification,misclassification 0 percent,0.647416942361122,0.5104764764451892,-0.13694046591593279,0.10938491158869312,0.2960820497313507,0.7248709031590277,1
151,Certificate role misclassification,misclassification 0 percent,0.6436190535738479,0.3512732456055716,-0.29234580796827625,0.1080508459299495,0.1394935875828706,0.5630529036282726,0
152,Certificate role misclassification,misclassification 0 percent,0.644360738504792,0.6028680048583079,-0.04149273364648409,0.12160765084994603,0.3645170091924137,0.8412190005242022,1
153,Certificate role misclassification,misclassification 0 percent,0.6325117752684375,0.6367090806309745,0.0041973053625370405,0.11032251284270077,0.42047695545928104,0.852941205802668,1
154,Certificate role misclassification,misclassification 0 percent,0.632348036759197,0.5784648176822164,-0.05388321907698068,0.10671014539692616,0.3693129327042411,0.7876167026601917,1
155,Certificate role misclassification,misclassification 0 percent,0.6515178429313588,0.5058256319322388,-0.14569221099912,0.10452223063772002,0.3009620598823076,0.7106892039821701,1
156,Certificate role misclassification,misclassification 0 percent,0.649163420110035,0.5909489401213598,-0.05821447998867524,0.10638179419836931,0.3824406234925559,0.7994572567501637,1
157,Certificate role misclassification,misclassification 0 percent,0.6356927416170474,0.574421242419007,-0.06127149919804031,0.11400779632706139,0.3509659616179667,0.7978765232200473,1
158,Certificate role misclassification,misclassification 0 percent,0.640017773658734,0.48833202099344153,-0.1516857526652925,0.12315341990237658,0.24695131798478345,0.7297127240020996,1
159,Certificate role misclassification,misclassification 0 percent,0.6440822311038862,0.7020900238036561,0.05800779269976997,0.11189733870447469,0.48277123994288573,0.9214088076644266,1
160,Certificate role misclassification,misclassification 0 percent,0.6487144570076291,0.8541749103537836,0.20546045334615448,0.11459541836712633,0.6295678903542159,1.0787819303533512,1
161,Certificate role misclassification,misclassification 0 percent,0.6297898558643062,0.5437743778153328,-0.08601547804897347,0.10403239772508069,0.3398708782741746,0.7476778773564909,1
162,Certificate role misclassification,misclassification 0 percent,0.6329820707645293,0.5105959425516062,-0.12238612821292305,0.10346526795593891,0.307804017357966,0.7133878677452465,1
163,Certificate role misclassification,misclassification 0 percent,0.6370777734130186,0.8248828224993618,0.1878050490863432,0.10933427334225267,0.6105876467485466,1.039177998250177,1
164,Certificate role misclassification,misclassification 0 percent,0.6293061533987625,0.78337555348694,0.1540694000881775,0.10120858389784347,0.5850067290471668,0.9817443779267132,1
165,Certificate role misclassification,misclassification 0 percent,0.6349058762430716,0.6107709038330507,-0.02413497241002094,0.11519837919279907,0.3849820806151645,0.8365597270509368,1
166,Certificate role misclassification,misclassification 0 percent,0.6394902130688717,0.6870545341264743,0.047564321057602665,0.10874036550686406,0.47392341773302077,0.9001856505199279,1
167,Certificate role misclassification,misclassification 0 percent,0.6322258869824882,0.7036950534106483,0.07146916642816015,0.1049471594040747,0.4979986209786619,0.9093914858426347,1
168,Certificate role misclassification,misclassification 0 percent,0.6582603969108647,0.6739255830298655,0.015665186119000807,0.10787379102753036,0.46249295261590595,0.885358213443825,1
169,Certificate role misclassification,misclassification 0 percent,0.6328196341997591,0.8207677419571406,0.18794810775738158,0.10801954458791561,0.6090494345648261,1.0324860493494552,1
170,Certificate role misclassification,misclassification 0 percent,0.6308253911877156,0.670802853134562,0.03997746194684637,0.1051780457392235,0.4646538834856839,0.8769518227834401,1
171,Certificate role misclassification,misclassification 0 percent,0.6330546650520951,0.5898722710310964,-0.04318239402099866,0.11066348276649043,0.37297184480877515,0.8067726972534177,1
172,Certificate role misclassification,misclassification 0 percent,0.636516119421774,0.49201051846072663,-0.14450560096104736,0.11009221629803186,0.2762297745165842,0.707791262404869,1
173,Certificate role misclassification,misclassification 0 percent,0.6467039867867164,0.7765484674914377,0.12984448070472132,0.1259189337334704,0.5297473573738357,1.0233495776090398,1
174,Certificate role misclassification,misclassification 0 percent,0.6635258604574399,0.7343444855324008,0.07081862507496095,0.11671020840693454,0.5055924770548091,0.9630964940099925,1
175,Certificate role misclassification,misclassification 0 percent,0.6583804270243281,0.7711674812484878,0.11278705422415969,0.11138397354133776,0.5528548931074657,0.9894800693895098,1
176,Certificate role misclassification,misclassification 0 percent,0.6471710456729921,0.5940162257936297,-0.053154819879362436,0.10175014961416672,0.3945859325498629,0.7934465190373965,1
177,Certificate role misclassification,misclassification 0 percent,0.6644894819059245,0.6585682094368974,-0.005921272469027072,0.10708016256360418,0.44869109081223324,0.8684453280615616,1
178,Certificate role misclassification,misclassification 0 percent,0.6366188521356072,0.786910635980315,0.15029178384470776,0.10401224924289502,0.5830466274642407,0.9907746444963892,1
179,Certificate role misclassification,misclassification 0 percent,0.649029026054077,0.6274713579546888,-0.021557668099388194,0.12093144747723462,0.39044572089930896,0.8644969950100686,1
180,Certificate role misclassification,misclassification 0 percent,0.6342897472399448,0.6053423522400868,-0.02894739499985799,0.12119890976930056,0.3677924890922577,0.8428922153879159,1
181,Certificate role misclassification,misclassification 0 percent,0.6482543449019771,0.705088747536001,0.05683440263402395,0.12028557980572166,0.4693290111167866,0.9408484839552155,1
182,Certificate role misclassification,misclassification 0 percent,0.6466681829002544,0.6652911799566128,0.018622997056358392,0.1104522239994018,0.4488048209177853,0.8817775389954403,1
183,Certificate role misclassification,misclassification 0 percent,0.6395842664064106,0.5762472045703463,-0.06333706183606436,0.10318610436214001,0.37400244002055183,0.7784919691201407,1
184,Certificate role misclassification,misclassification 0 percent,0.6365248763338109,0.845538871993091,0.20901399565928003,0.11068199057797432,0.6286021704602613,1.0624755735259206,1
185,Certificate role misclassification,misclassification 0 percent,0.645513330194019,0.8199195849383576,0.17440625474433857,0.11241081259301171,0.5995943922560547,1.0402447776206605,1
186,Certificate role misclassification,misclassification 0 percent,0.632179144884404,0.6126795065537579,-0.019499638330646052,0.09569570856985674,0.4251159177568387,0.8002430953506772,1
187,Certificate role misclassification,misclassification 0 percent,0.6375732804101057,0.8995104090984086,0.2619371286883029,0.11667471130476895,0.6708279749410615,1.1281928432557558,0
188,Certificate role misclassification,misclassification 0 percent,0.6401255740917086,0.6169473413562399,-0.023178232735468707,0.12504851825714924,0.37185224557222735,0.8620424371402524,1
189,Certificate role misclassification,misclassification 0 percent,0.6425253053835202,0.5869039801916293,-0.05562132519189089,0.11757942360177978,0.3564483099321409,0.8173596504511176,1
190,Certificate role misclassification,misclassification 0 percent,0.6378843140341454,0.6695654183458211,0.0316811043116757,0.11837641568383905,0.43754764360549653,0.9015831930861455,1
191,Certificate role misclassification,misclassification 0 percent,0.6295972261003987,0.7710530311118962,0.14145580501149746,0.10839149640173328,0.5586056981644989,0.9835003640592934,1
192,Certificate role misclassification,misclassification 0 percent,0.6449976730977048,0.7305717096226549,0.0855740365249501,0.107261150965199,0.5203398537308649,0.940803565514445,1
193,Certificate role misclassification,misclassification 0 percent,0.6463254546902681,0.711177350842395,0.06485189615212683,0.11040369532838858,0.49478610799875333,0.9275685936860366,1
194,Certificate role misclassification,misclassification 0 percent,0.6366376118246124,0.7869958128845077,0.15035820105989528,0.11486112226086571,0.5618680132532109,1.0121236125158044,1
195,Certificate role misclassification,misclassification 0 percent,0.6418297210493195,0.8268075275862848,0.18497780653696538,0.10838943063702261,0.6143642435377206,1.0392508116348491,1
196,Certificate role misclassification,misclassification 0 percent,0.6424453308323415,0.5954123540901081,-0.04703297674223339,0.10110935905630226,0.39723801033975564,0.7935866978404604,1
197,Certificate role misclassification,misclassification 0 percent,0.64287552700204,0.5725360026621813,-0.07033952433985868,0.11290234160105397,0.3512474131241155,0.7938245922002471,1
198,Certificate role misclassification,misclassification 0 percent,0.6360134293647699,0.7570028915862648,0.12098946222149487,0.11324228010597602,0.5350480225785518,0.9789577605939778,1
199,Certificate role misclassification,misclassification 0 percent,0.6393947523247295,0.7359497794709576,0.0965550271462281,0.11318964965215364,0.5140980661527366,0.9578014927891787,1
200,Certificate role misclassification,misclassification 0 percent,0.6509150457193036,0.7450398255401491,0.09412477982084555,0.110196515989925,0.5290546541998962,0.9610249968804021,1
1,Certificate role misclassification,misclassification 10 percent,0.6521359719855263,0.5406096098475036,-0.1115263621380227,0.09325324933668462,0.35783324114760173,0.7233859785474055,1
2,Certificate role misclassification,misclassification 10 percent,0.6309026638496926,0.6009265692401536,-0.029976094609538984,0.10062900942329782,0.40369371077048993,0.7981594277098174,1
3,Certificate role misclassification,misclassification 10 percent,0.6473200901000452,0.3607117100004898,-0.2866083800995554,0.11397389214635692,0.13732288139363025,0.5841005386073493,0
4,Certificate role misclassification,misclassification 10 percent,0.6093947620336201,0.4501033376092393,-0.15929142442438077,0.10031226420311119,0.2534912997711414,0.6467153754473373,1
5,Certificate role misclassification,misclassification 10 percent,0.6382888582636879,0.2909367469517337,-0.34735211131195415,0.0991496112540132,0.09660350889386785,0.4852699850095996,0
6,Certificate role misclassification,misclassification 10 percent,0.6358213691580435,0.5808472957363007,-0.054974073421742875,0.0953855512698468,0.39389161524740096,0.7678029762252003,1
7,Certificate role misclassification,misclassification 10 percent,0.6410055898473336,0.5910979030546277,-0.04990768679270585,0.10149074280059164,0.3921760471654681,0.7900197589437874,1
8,Certificate role misclassification,misclassification 10 percent,0.6595260525120231,0.40023719309492983,-0.2592888594170933,0.1096152123184348,0.18539137695079763,0.615083009239062,0
9,Certificate role misclassification,misclassification 10 percent,0.6415854193443637,0.5904721615028048,-0.05111325784155896,0.1096085005165773,0.37563950049031325,0.8053048225152963,1
10,Certificate role misclassification,misclassification 10 percent,0.6277902042652036,0.4432610663456004,-0.18452913791960318,0.09594604557896085,0.25520681701083714,0.6313153156803637,1
11,Certificate role misclassification,misclassification 10 percent,0.6491667771755332,0.4197411879178415,-0.2294255892576917,0.09332816300207881,0.236817988433767,0.602664387401916,0
12,Certificate role misclassification,misclassification 10 percent,0.6401104513733686,0.3409641839833521,-0.29914626739001654,0.10865027095619857,0.1280096529092029,0.5539187150575013,0
13,Certificate role misclassification,misclassification 10 percent,0.6442767473084273,0.5199735159766931,-0.12430323133173427,0.10635941561975891,0.3115090613619656,0.7284379705914206,1
14,Certificate role misclassification,misclassification 10 percent,0.6426317429458603,0.3898849068540242,-0.2527468360918361,0.10520573649905823,0.18368166331587008,0.5960881503921783,0
15,Certificate role misclassification,misclassification 10 percent,0.6738209683389078,0.5489038536152903,-0.12491711472361755,0.10401510395873143,0.3450342498561767,0.7527734573744038,1
16,Certificate role misclassification,misclassification 10 percent,0.6342695525515157,0.4379236858246935,-0.19634586672682225,0.11395164379216735,0.21457846399204547,0.6612689076573415,1
17,Certificate role misclassification,misclassification 10 percent,0.6484620572685778,0.5429581118327854,-0.10550394543579233,0.10096073287744588,0.34507507539299154,0.7408411482725793,1
18,Certificate role misclassification,misclassification 10 percent,0.6406206011521826,0.4150763530596206,-0.22554424809256196,0.11119172187305788,0.19714057818842715,0.6330121279308141,0
19,Certificate role misclassification,misclassification 10 percent,0.675957480586386,0.40636295253419413,-0.2695945280521919,0.10520780482675066,0.20015565507376284,0.6125702499946254,0
20,Certificate role misclassification,misclassification 10 percent,0.6726750014266786,0.5011731846254742,-0.17150181680120435,0.12190220470403952,0.26224486340555675,0.7401015058453917,1
21,Certificate role misclassification,misclassification 10 percent,0.639496503372209,0.5905983329153227,-0.04889817045688627,0.11019770421334694,0.37461083265716266,0.8065858331734828,1
22,Certificate role misclassification,misclassification 10 percent,0.6503073184445113,0.5404213636802865,-0.1098859547642248,0.10032409735478547,0.343786132864907,0.737056594495666,1
23,Certificate role misclassification,misclassification 10 percent,0.6545741548586057,0.3669673899508233,-0.2876067649077824,0.09795838598118109,0.17496895342770835,0.5589658264739382,0
24,Certificate role misclassification,misclassification 10 percent,0.6434140590367189,0.2684356717899223,-0.3749783872467966,0.09986037619725678,0.072709334443299,0.4641620091365456,0
25,Certificate role misclassification,misclassification 10 percent,0.6625337967708069,0.4661314853509536,-0.19640231141985331,0.10848847899770729,0.2534940665154473,0.67876890418646,1
26,Certificate role misclassification,misclassification 10 percent,0.642614014530232,0.18055884792948232,-0.46205516660074974,0.10430747349045658,-0.02388380011181257,0.3850014959707772,0
27,Certificate role misclassification,misclassification 10 percent,0.6425145296638048,0.46363868587541374,-0.1788758437883911,0.12215013807681051,0.22422441524486514,0.7030529565059623,1
28,Certificate role misclassification,misclassification 10 percent,0.6396737455586406,0.41554798058932524,-0.2241257649693154,0.10250706990610567,0.21463412357335812,0.6164618376052924,0
29,Certificate role misclassification,misclassification 10 percent,0.6352666836924804,0.7329401646095177,0.09767348091703731,0.10954852685327182,0.518225051977105,0.9476552772419304,1
30,Certificate role misclassification,misclassification 10 percent,0.6109018588301948,0.4206640783698607,-0.19023778046033407,0.10478488417661104,0.21528570538370306,0.6260424513560183,1
31,Certificate role misclassification,misclassification 10 percent,0.6436749689572152,0.5787666987408558,-0.06490827021635937,0.10597861507673335,0.37104861319045845,0.7864847842912532,1
32,Certificate role misclassification,misclassification 10 percent,0.6441131457805496,0.49761767937966106,-0.1464954664008885,0.10084177745659988,0.2999677955647253,0.6952675631945968,1
33,Certificate role misclassification,misclassification 10 percent,0.6325803574590453,0.34742215059460496,-0.2851582068644403,0.09775068609665633,0.15583080584515857,0.5390134953440513,0
34,Certificate role misclassification,misclassification 10 percent,0.631120993357707,0.797076824257445,0.16595583089973798,0.10981999386670316,0.5818296362787068,1.0123240122361832,1
35,Certificate role misclassification,misclassification 10 percent,0.645506392546842,0.5781489309539791,-0.06735746159286282,0.11350926130273808,0.3556707788006125,0.8006270831073458,1
36,Certificate role misclassification,misclassification 10 percent,0.6437920658384808,0.34047506992929544,-0.30331699590918537,0.09499431505065123,0.15428621243001903,0.5266639274285718,0
37,Certificate role misclassification,misclassification 10 percent,0.6366705615560446,0.4921683993171537,-0.1445021622388909,0.10322218652421736,0.2898529137296877,0.6944838849046198,1
38,Certificate role misclassification,misclassification 10 percent,0.6548624282978486,0.5797068118398834,-0.0751556164579652,0.09963696827949217,0.3844183540120787,0.7749952696676881,1
39,Certificate role misclassification,misclassification 10 percent,0.6469983698376011,0.4231783277827837,-0.22382004205481737,0.10554405323175747,0.21631198344853905,0.6300446721170283,0
40,Certificate role misclassification,misclassification 10 percent,0.6408048168719986,0.4572335380197457,-0.18357127885225294,0.10301977745078673,0.25531477421620374,0.6591523018232877,1
41,Certificate role misclassification,misclassification 10 percent,0.6576293679353371,0.49928204921104735,-0.15834731872428975,0.08932257381821672,0.3242098045273426,0.6743542938947521,1
42,Certificate role misclassification,misclassification 10 percent,0.6249909608110733,0.5584158458095856,-0.06657511500148772,0.10192358302056291,0.3586456230892823,0.7581860685298889,1
43,Certificate role misclassification,misclassification 10 percent,0.6537982024531819,0.46742870444692997,-0.1863694980062519,0.11972900967955928,0.2327598454749938,0.7020975634188662,1
44,Certificate role misclassification,misclassification 10 percent,0.6436964290705399,0.5663102224769382,-0.07738620659360174,0.09089054339903554,0.38816475741482853,0.7444556875390478,1
45,Certificate role misclassification,misclassification 10 percent,0.6350420345909402,0.5597325754174195,-0.07530945917352072,0.09728592631169472,0.36905215984649786,0.7504129909883411,1
46,Certificate role misclassification,misclassification 10 percent,0.6503765145185502,0.544282640293163,-0.10609387422538719,0.11689371905839606,0.31517095093870673,0.7733943296476192,1
47,Certificate role misclassification,misclassification 10 percent,0.6386605018797725,0.2771358292487995,-0.36152467263097304,0.09695458013598364,0.08710485218227154,0.4671668063153274,0
48,Certificate role misclassification,misclassification 10 percent,0.6451416883127764,0.5125950951189648,-0.13254659319381157,0.10495707194777744,0.30687923410132106,0.7183109561366086,1
49,Certificate role misclassification,misclassification 10 percent,0.6649844513040353,0.30604606332593864,-0.35893838797809663,0.09124621304652365,0.1272034857547523,0.484888640897125,0
50,Certificate role misclassification,misclassification 10 percent,0.6425990485297426,0.41800619719241194,-0.22459285133733065,0.10083546627023834,0.22036868330274478,0.6156437110820792,0
51,Certificate role misclassification,misclassification 10 percent,0.6373791221797369,0.36866786475397884,-0.2687112574257581,0.09463342646055652,0.18318634889128807,0.5541493806166696,0
52,Certificate role misclassification,misclassification 10 percent,0.6542278544181266,0.31875516134739984,-0.33547269307072675,0.10561707390571405,0.11174569649220031,0.5257646262025993,0
53,Certificate role misclassification,misclassification 10 percent,0.6263926198231468,0.5743769584861128,-0.05201566133703395,0.10050137426955671,0.37739426491778166,0.7713596520544439,1
54,Certificate role misclassification,misclassification 10 percent,0.6517445994738218,0.5636430582420451,-0.08810154123177671,0.11548409921166483,0.337294223787182,0.7899918926969082,1
55,Certificate role misclassification,misclassification 10 percent,0.6465798706660121,0.26396351795120404,-0.38261635271480804,0.1060010187846288,0.0562015211333316,0.4717255147690765,0
56,Certificate role misclassification,misclassification 10 percent,0.6481268663513291,0.44295549340253704,-0.20517137294879206,0.09646205087584735,0.25388987368587623,0.6320211131191978,0
57,Certificate role misclassification,misclassification 10 percent,0.6443171954643231,0.6784993950430493,0.03418219957872626,0.10957350399625687,0.4637353272103859,0.8932634628757128,1
58,Certificate role misclassification,misclassification 10 percent,0.6356146718857063,0.4199738065761199,-0.21564086530958643,0.09849918076463712,0.22691541227743112,0.6130322008748086,0
59,Certificate role misclassification,misclassification 10 percent,0.6537238051547294,0.42444553800162566,-0.22927826715310373,0.1120368539783542,0.20485330420405143,0.6440377717991999,0
60,Certificate role misclassification,misclassification 10 percent,0.6292339939619173,0.45445536907988676,-0.1747786248820305,0.09919927535999508,0.2600247893742964,0.6488859487854771,1
61,Certificate role misclassification,misclassification 10 percent,0.647591951705064,0.533307724398253,-0.11428422730681098,0.09942982798116037,0.3384252615551787,0.7281901872413273,1
62,Certificate role misclassification,misclassification 10 percent,0.620173422268613,0.3145054468495195,-0.3056679754190936,0.10904674379275375,0.10077382901572213,0.5282370646833168,0
63,Certificate role misclassification,misclassification 10 percent,0.6493101057987203,0.5951346134932171,-0.054175492305503226,0.10097654648911898,0.39722058237454383,0.7930486446118903,1
64,Certificate role misclassification,misclassification 10 percent,0.6604203916272168,0.5089274974902883,-0.15149289413692846,0.10704201194471397,0.2991251540786489,0.7187298409019277,1
65,Certificate role misclassification,misclassification 10 percent,0.6443017037332774,0.3990614614908338,-0.24524024224244362,0.09739885193598505,0.20815971169630312,0.5899632112853646,0
66,Certificate role misclassification,misclassification 10 percent,0.657442622095236,0.532694884620012,-0.12474773747522394,0.10940121045134046,0.3182685121353847,0.7471212571046393,1
67,Certificate role misclassification,misclassification 10 percent,0.6555079844994124,0.3865887579677144,-0.268919226531698,0.10197392272358964,0.1867198694294787,0.5864576465059501,0
68,Certificate role misclassification,misclassification 10 percent,0.6579379874835117,0.30197314893188354,-0.3559648385516282,0.09818588009492601,0.10952882394582855,0.49441747391793855,0
69,Certificate role misclassification,misclassification 10 percent,0.6644700333211061,0.6581637549777568,-0.006306278343349292,0.11231876488461358,0.4380189758039142,0.8783085341515995,1
70,Certificate role misclassification,misclassification 10 percent,0.6262175508235045,0.6472144943632633,0.020996943539758783,0.11851929975482213,0.4149166668438119,0.8795123218827147,1
71,Certificate role misclassification,misclassification 10 percent,0.6505249873348822,0.37688535694478575,-0.2736396303900964,0.10652978579231043,0.16808697679185733,0.5856837370977142,0
72,Certificate role misclassification,misclassification 10 percent,0.6371216340655041,0.4493751518917513,-0.18774648217375284,0.10571507834654788,0.24217359833251748,0.6565767054509851,1
73,Certificate role misclassification,misclassification 10 percent,0.6324740024864731,0.4801931922364372,-0.15228081025003593,0.10334957484304566,0.27762802554406774,0.6827583589288067,1
74,Certificate role misclassification,misclassification 10 percent,0.6415718157017717,0.43512402412118567,-0.20644779158058602,0.11247368115646769,0.214675609054509,0.6555724391878623,1
75,Certificate role misclassification,misclassification 10 percent,0.6417291657808585,0.3631129627749092,-0.2786162030059493,0.10237273259625466,0.16246240688625005,0.5637635186635683,0
76,Certificate role misclassification,misclassification 10 percent,0.638060029497556,0.4840314167579904,-0.15402861273956564,0.10758750303790839,0.27315991080368995,0.6949029227122908,1
77,Certificate role misclassification,misclassification 10 percent,0.6404809709274618,0.4915974009167559,-0.1488835700107059,0.11405090839707041,0.2680576204584979,0.7151371813750139,1
78,Certificate role misclassification,misclassification 10 percent,0.6533666128016021,0.5812784968392748,-0.07208811596232734,0.10665031478396844,0.3722438798626967,0.7903131138158529,1
79,Certificate role misclassification,misclassification 10 percent,0.6453394993258061,0.6790924712347138,0.03375297190890769,0.11072708041778447,0.46206739361585625,0.8961175488535714,1
80,Certificate role misclassification,misclassification 10 percent,0.6396336729081644,0.595030700893666,-0.044602972014498365,0.09686182159873365,0.4051815305601481,0.7848798712271841,1
81,Certificate role misclassification,misclassification 10 percent,0.6498390821560377,0.3391198874144175,-0.3107191947416202,0.10352333265349678,0.13621415541356383,0.5420256194152712,0
82,Certificate role misclassification,misclassification 10 percent,0.6501536645456266,0.5877267393595385,-0.06242692518608817,0.1065936574801375,0.37880317069846897,0.796650308020608,1
83,Certificate role misclassification,misclassification 10 percent,0.6460219057506462,0.5188252482641786,-0.12719665748646758,0.09641152167542394,0.3298586657803477,0.7077918307480096,1
84,Certificate role misclassification,misclassification 10 percent,0.6677677809998855,0.5140618032226159,-0.1537059777772697,0.11009981061004409,0.29826617442692943,0.7298574320183022,1
85,Certificate role misclassification,misclassification 10 percent,0.6175372357433041,0.4231285904572457,-0.1944086452860584,0.09068856583937066,0.24537900141207925,0.6008781795024122,0
86,Certificate role misclassification,misclassification 10 percent,0.6257324593705421,0.5995576239967135,-0.026174835373828587,0.10114233233904735,0.4013186526121807,0.7977965953812464,1
87,Certificate role misclassification,misclassification 10 percent,0.6228510870218328,0.38644107576160186,-0.23641001126023092,0.11237969341216672,0.16617687667375508,0.6067052748494486,0
88,Certificate role misclassification,misclassification 10 percent,0.6430576817098884,0.5148708027731299,-0.1281868789367585,0.11147482554574419,0.2963801447034713,0.7333614608427885,1
89,Certificate role misclassification,misclassification 10 percent,0.6442137168470699,0.6105093237253353,-0.033704393121734566,0.10555372836033967,0.4036240161390695,0.8173946313116011,1
90,Certificate role misclassification,misclassification 10 percent,0.6589138205621432,0.4197582829155845,-0.23915553764655872,0.10215993922498348,0.21952480203461686,0.6199917637965521,0
91,Certificate role misclassification,misclassification 10 percent,0.6262257985554806,0.4158339806885923,-0.21039181786688826,0.10923445721952939,0.20173444453831468,0.6299335168388699,1
92,Certificate role misclassification,misclassification 10 percent,0.662439593068324,0.4667176449424657,-0.1957219481258583,0.10644439350918167,0.2580866336644696,0.6753486562204618,1
93,Certificate role misclassification,misclassification 10 percent,0.6566133462062211,0.49378067317232305,-0.1628326730338981,0.09741304447598297,0.30285110599939646,0.6847102403452496,1
94,Certificate role misclassification,misclassification 10 percent,0.6405188525362415,0.5849784182061695,-0.05554043433007205,0.10040363145014666,0.388187300563882,0.7817695358484569,1
95,Certificate role misclassification,misclassification 10 percent,0.6109714394729874,0.4516841540853014,-0.159287285387686,0.09888136534694422,0.2578766780052907,0.6454916301653121,1
96,Certificate role misclassification,misclassification 10 percent,0.6337328613540607,0.5009102187256402,-0.13282264262842047,0.09765726382773518,0.30950198162327924,0.6923184558280012,1
97,Certificate role misclassification,misclassification 10 percent,0.6507025277669777,0.478766405864618,-0.17193612190235968,0.11860022337403207,0.24630996805151514,0.7112228436777208,1
98,Certificate role misclassification,misclassification 10 percent,0.6667546938129554,0.6087554052864096,-0.05799928852654579,0.10523432316114376,0.4024961318905678,0.8150146786822514,1
99,Certificate role misclassification,misclassification 10 percent,0.637563506021142,0.5470430519489424,-0.09052045407219955,0.11677411109607319,0.31816579420063895,0.7759203096972459,1
100,Certificate role misclassification,misclassification 10 percent,0.6287143631879938,0.5027150431361828,-0.12599932005181103,0.11093960392226376,0.2852734194485458,0.7201566668238197,1
101,Certificate role misclassification,misclassification 10 percent,0.6717784687631779,0.347074665769745,-0.32470380299343293,0.10937076480863116,0.13270796674482793,0.5614413647946621,0
102,Certificate role misclassification,misclassification 10 percent,0.6365838537588294,0.3968553601806499,-0.23972849357817955,0.09425032023399245,0.21212473252202468,0.5815859878392751,0
103,Certificate role misclassification,misclassification 10 percent,0.6446745785163395,0.24148451275382563,-0.4031900657625138,0.1067666090677523,0.03222195898103111,0.4507470665266201,0
104,Certificate role misclassification,misclassification 10 percent,0.6592967469260305,0.35088363978036613,-0.30841310714566433,0.09806923700018719,0.15866793525999925,0.543099344300733,0
105,Certificate role misclassification,misclassification 10 percent,0.6571992104643953,0.4786368916859497,-0.17856231877844564,0.11998941747207535,0.243457633440682,0.7138161499312174,1
106,Certificate role misclassification,misclassification 10 percent,0.6600465762723382,0.396098660154941,-0.2639479161173972,0.09255449507103851,0.21469184981570552,0.5775054704941764,0
107,Certificate role misclassification,misclassification 10 percent,0.6373666070340741,0.49796631838941124,-0.13940028864466286,0.11090836839001432,0.2805859163449832,0.7153467204338393,1
108,Certificate role misclassification,misclassification 10 percent,0.637235112374769,0.5801632399089643,-0.057071872465804696,0.09659911562331365,0.3908289732872696,0.7694975065306591,1
109,Certificate role misclassification,misclassification 10 percent,0.6488227868736755,0.4063777606993413,-0.24244502617433417,0.09891461820061791,0.21250510902613018,0.6002504123725524,0
110,Certificate role misclassification,misclassification 10 percent,0.6279959879919543,0.7419364713889282,0.11394048339697382,0.10815025523542901,0.5299619711274873,0.953910971650369,1
111,Certificate role misclassification,misclassification 10 percent,0.6206167524328923,0.3884741366549056,-0.23214261577798667,0.09991669537533937,0.19263741371924042,0.5843108595905708,0
112,Certificate role misclassification,misclassification 10 percent,0.6399675619189729,0.5922860266415172,-0.04768153527745567,0.10177112797971934,0.3928146158012673,0.7917574374817671,1
113,Certificate role misclassification,misclassification 10 percent,0.6380473857373041,0.5187150190052038,-0.11933236673210035,0.10413333541623644,0.31461368158938036,0.7228163564210273,1
114,Certificate role misclassification,misclassification 10 percent,0.6627745404283816,0.5743648357515972,-0.08840970467678433,0.10623092584523869,0.3661522210949294,0.7825774504082651,1
115,Certificate role misclassification,misclassification 10 percent,0.6315102060617153,0.5111450535513622,-0.12036515251035307,0.09130838078658995,0.3321806272096459,0.6901094798930785,1
116,Certificate role misclassification,misclassification 10 percent,0.650145683791779,0.5166601402832711,-0.13348554350850783,0.10316750238828346,0.31445183560223555,0.7188684449643067,1
117,Certificate role misclassification,misclassification 10 percent,0.6512897776616228,0.6977010431620999,0.04641126550047714,0.0938178752734081,0.51381800762622,0.8815840786979798,1
118,Certificate role misclassification,misclassification 10 percent,0.6415291288401642,0.4771102735677911,-0.1644188552723731,0.10350010282368852,0.2742500720333616,0.6799704751022206,1
119,Certificate role misclassification,misclassification 10 percent,0.644773603807607,0.41445637370437727,-0.2303172301032297,0.11162952945116647,0.195662495980091,0.6332502514286635,0
120,Certificate role misclassification,misclassification 10 percent,0.637977025673866,0.40765335827072263,-0.23032366740314342,0.1001021450784366,0.2114531539169869,0.6038535626244583,0
121,Certificate role misclassification,misclassification 10 percent,0.6363609280604386,0.38706574949397193,-0.2492951785664667,0.10597531791727915,0.1793541263761048,0.594777372611839,0
122,Certificate role misclassification,misclassification 10 percent,0.6282116750965755,0.4740832902197181,-0.15412838487685737,0.11167834233609295,0.255193739240976,0.6929728411984603,1
123,Certificate role misclassification,misclassification 10 percent,0.636519348185767,0.44078984355662815,-0.1957295046291389,0.1050292249669508,0.23493256262140458,0.6466471244918517,1
124,Certificate role misclassification,misclassification 10 percent,0.627349547384031,0.5136704878460898,-0.11367905953794122,0.11424354806537963,0.28975313363794575,0.7375878420542339,1
125,Certificate role misclassification,misclassification 10 percent,0.6272242066645288,0.46617015879004586,-0.16105404787448296,0.09315015527801644,0.28359585444513363,0.6487444631349581,1
126,Certificate role misclassification,misclassification 10 percent,0.6378778015026401,0.44504295997902055,-0.19283484152361952,0.10943168239509077,0.23055686248464263,0.6595290574733985,1
127,Certificate role misclassification,misclassification 10 percent,0.6478661830987527,0.2977517009886286,-0.3501144821101241,0.09710446456341507,0.10742695044433506,0.4880764515329221,0
128,Certificate role misclassification,misclassification 10 percent,0.6554913965996628,0.46762012170563166,-0.18787127489403116,0.10674015154195067,0.25840942468340833,0.676830818727855,1
129,Certificate role misclassification,misclassification 10 percent,0.6580457091425999,0.3622470714672035,-0.2957986376753964,0.10682291625129513,0.15287415561466502,0.571619987319742,0
130,Certificate role misclassification,misclassification 10 percent,0.645962970229856,0.3252297703297059,-0.32073319990015015,0.10748645139178181,0.11455632560181356,0.5359032150575982,0
131,Certificate role misclassification,misclassification 10 percent,0.6491721562727598,0.43897612118948826,-0.21019603508327156,0.09520716712702776,0.2523700736205139,0.6255821687584626,0
132,Certificate role misclassification,misclassification 10 percent,0.6535025517308746,0.42313319956736106,-0.2303693521635135,0.10803980280919355,0.2113751860613417,0.6348912130733804,0
133,Certificate role misclassification,misclassification 10 percent,0.6489808817062297,0.34532684434423294,-0.30365403736199675,0.09640846286096592,0.15636625713673974,0.5342874315517261,0
134,Certificate role misclassification,misclassification 10 percent,0.6543993022776716,0.4259099871948133,-0.2284893150828583,0.1077801826949502,0.21466082911271095,0.6371591452769156,0
135,Certificate role misclassification,misclassification 10 percent,0.6676577107925039,0.4780419804912169,-0.18961573030128703,0.11070730776119223,0.26105565727928015,0.6950283037031536,1
136,Certificate role misclassification,misclassification 10 percent,0.651733748524861,0.6338248097800617,-0.017908938744799263,0.09408986496760786,0.4494086744435503,0.8182409451165731,1
137,Certificate role misclassification,misclassification 10 percent,0.6577896004195963,0.4426053317638178,-0.21518426865577855,0.11531274378214033,0.2165923539508227,0.6686183095768128,1
138,Certificate role misclassification,misclassification 10 percent,0.6533528664483612,0.4567080045482514,-0.19664486190010982,0.10719433544781465,0.24660710707053468,0.6668089020259681,1
139,Certificate role misclassification,misclassification 10 percent,0.6405005532034443,0.45161438565235534,-0.188886167551089,0.10400017006799774,0.24777405231907979,0.6554547189856309,1
140,Certificate role misclassification,misclassification 10 percent,0.6233816022293589,0.4555762577645761,-0.1678053444647828,0.10097659216456249,0.2576621371220336,0.6534903784071187,1
141,Certificate role misclassification,misclassification 10 percent,0.6802217134979838,0.4061010762988073,-0.27412063719917645,0.09633503560495302,0.2172844065130994,0.5949177460845152,0
142,Certificate role misclassification,misclassification 10 percent,0.6479497902484551,0.46627573690854207,-0.18167405333991304,0.11059284913584273,0.2495137526022903,0.6830377212147938,1
143,Certificate role misclassification,misclassification 10 percent,0.6549520961735974,0.3097172259366662,-0.3452348702369312,0.1006880279158307,0.112368691221638,0.5070657606516944,0
144,Certificate role misclassification,misclassification 10 percent,0.6285922388088602,0.5602720344769283,-0.06832020433193187,0.10460272703856116,0.3552506894813484,0.7652933794725082,1
145,Certificate role misclassification,misclassification 10 percent,0.6585992730111502,0.529339973093761,-0.12925929991738916,0.11344454890202348,0.30698865724579505,0.751691288941727,1
146,Certificate role misclassification,misclassification 10 percent,0.6503898436851432,0.4225754511394751,-0.2278143925456681,0.10009968718421472,0.22638006425841425,0.6187708380205359,0
147,Certificate role misclassification,misclassification 10 percent,0.6457441019210639,0.4029482150586493,-0.2427958868624146,0.09313573178139371,0.22040218076711762,0.585494249350181,0
148,Certificate role misclassification,misclassification 10 percent,0.6740300191365373,0.6506858478400953,-0.02334417129644195,0.09942654007496986,0.4558098292931544,0.8455618663870362,1
149,Certificate role misclassification,misclassification 10 percent,0.6362832534795358,0.2501610891017073,-0.38612216437782854,0.11002452261472292,0.03451302477685039,0.46580915342656426,0
150,Certificate role misclassification,misclassification 10 percent,0.6438507371918066,0.40088075204820284,-0.2429699851436038,0.09607840205452305,0.21256708402133767,0.5891944200750681,0
151,Certificate role misclassification,misclassification 10 percent,0.6387690811812801,0.2934226462019086,-0.34534643497937145,0.11417039842554827,0.069648665287834,0.5171966271159832,0
152,Certificate role misclassification,misclassification 10 percent,0.6436432689739239,0.5167067368430479,-0.12693653213087597,0.10435181264856008,0.3121771840518701,0.7212362896342257,1
153,Certificate role misclassification,misclassification 10 percent,0.6583875963842344,0.6329666942352505,-0.025420902148983848,0.10380297733481207,0.4295128586590189,0.8364205298114822,1
154,Certificate role misclassification,misclassification 10 percent,0.6373056704296948,0.49785366485409294,-0.13945200557560183,0.09677034149670319,0.3081837955205547,0.6875235341876311,1
155,Certificate role misclassification,misclassification 10 percent,0.6369404361177514,0.5733413047469976,-0.06359913137075379,0.10234400043089016,0.37274706390245294,0.7739355455915423,1
156,Certificate role misclassification,misclassification 10 percent,0.657284640276142,0.5208806335002244,-0.13640400677591757,0.1040080336619904,0.3170248875227232,0.7247363794777256,1
157,Certificate role misclassification,misclassification 10 percent,0.6348598881470326,0.3718538756666532,-0.26300601248037947,0.09839584087816572,0.17899802754544838,0.564709723787858,0
158,Certificate role misclassification,misclassification 10 percent,0.6594496932459483,0.37199176771621734,-0.28745792552973093,0.10404751863890713,0.16805863118395936,0.5759249042484753,0
159,Certificate role misclassification,misclassification 10 percent,0.6273977914688442,0.6830484035011388,0.0556506120322946,0.10711135189027218,0.47311015379620536,0.8929866532060723,1
160,Certificate role misclassification,misclassification 10 percent,0.6512552681952184,0.39857084713983704,-0.25268442105538136,0.09524683923820816,0.21188704223294905,0.585254652046725,0
161,Certificate role misclassification,misclassification 10 percent,0.6273157382021576,0.4551691257110686,-0.17214661249108898,0.09825242756979606,0.26259436767426836,0.6477438837478688,1
162,Certificate role misclassification,misclassification 10 percent,0.6430474805513472,0.6566604255879643,0.013612945036617141,0.10792467633392384,0.4451280599734736,0.8681927912024551,1
163,Certificate role misclassification,misclassification 10 percent,0.6261557134624476,0.4284092693888594,-0.19774644407358816,0.09852494268986499,0.23530038171672404,0.6215181570609948,0
164,Certificate role misclassification,misclassification 10 percent,0.6333857460752106,0.3307129333646251,-0.3026728127105855,0.11784132292822026,0.09974394042531337,0.5616819263039368,0
165,Certificate role misclassification,misclassification 10 percent,0.64341728050182,0.5319170215383665,-0.1115002589634535,0.09094841495703188,0.353658128222584,0.710175914854149,1
166,Certificate role misclassification,misclassification 10 percent,0.6591648296151832,0.554728068791771,-0.10443676082341224,0.10277028397069422,0.35329831220921026,0.7561578253743316,1
167,Certificate role misclassification,misclassification 10 percent,0.6367611957497589,0.6369074412554575,0.00014624550569863892,0.10181118644872934,0.437357515815948,0.8364573666949671,1
168,Certificate role misclassification,misclassification 10 percent,0.6287381314770437,0.4836269950019677,-0.145111136475076,0.10544724059041638,0.27695040344475164,0.6903035865591838,1
169,Certificate role misclassification,misclassification 10 percent,0.6376814372189222,0.6678383924565984,0.030156955237676142,0.10104812193687787,0.46978407346031775,0.8658927114528789,1
170,Certificate role misclassification,misclassification 10 percent,0.6515732150064845,0.6501035157306894,-0.0014696992757951,0.12188916243887532,0.4112007573504938,0.889006274110885,1
171,Certificate role misclassification,misclassification 10 percent,0.6601520956316592,0.4399422463870673,-0.22020984924459192,0.10380293461557223,0.23648849454054574,0.6433959982335888,0
172,Certificate role misclassification,misclassification 10 percent,0.6215144640256011,0.44009734821240815,-0.18141711581319292,0.10683886070601427,0.23069318122862018,0.6495015151961961,1
173,Certificate role misclassification,misclassification 10 percent,0.6620556308428138,0.5193148987845895,-0.14274073205822435,0.1020004367279524,0.31939404279780276,0.7192357547713761,1
174,Certificate role misclassification,misclassification 10 percent,0.6421030661648395,0.43559538997549313,-0.20650767618934635,0.10430613921267161,0.23115535711865678,0.6400354228323295,0
175,Certificate role misclassification,misclassification 10 percent,0.6241248777651499,0.4130447125837944,-0.21108016518135553,0.11545630436904161,0.18675035602047282,0.6393390691471159,1
176,Certificate role misclassification,misclassification 10 percent,0.6603014666588676,0.5154685509446953,-0.14483291571417223,0.10080097410424922,0.31789864170036686,0.7130384601890238,1
177,Certificate role misclassification,misclassification 10 percent,0.6661664408021305,0.5569352109787112,-0.10923122982341926,0.09895056161992463,0.36299211020365896,0.7508783117537635,1
178,Certificate role misclassification,misclassification 10 percent,0.638552088005372,0.16097154608886927,-0.47758054191650273,0.10358214103166714,-0.04204945033319832,0.3639925425109368,0
179,Certificate role misclassification,misclassification 10 percent,0.6501076311777945,0.5896229369482534,-0.06048469422954106,0.1064115892734917,0.3810562219722097,0.7981896519242971,1
180,Certificate role misclassification,misclassification 10 percent,0.6576946255609114,0.6561853837069715,-0.0015092418539398578,0.1043907802483074,0.451579454420289,0.8607913129936541,1
181,Certificate role misclassification,misclassification 10 percent,0.6536465639320936,0.32643573532725834,-0.3272108286048353,0.11018910750992565,0.11046508460780408,0.5424063860467125,0
182,Certificate role misclassification,misclassification 10 percent,0.6545697663883542,0.4381050516115898,-0.21646471477676438,0.10759810547554537,0.22721276487952088,0.6489973383436587,0
183,Certificate role misclassification,misclassification 10 percent,0.6574398271391938,0.3806590106246347,-0.2767808165145591,0.10668778450513812,0.171550952994564,0.5897670682547054,0
184,Certificate role misclassification,misclassification 10 percent,0.6485307156782628,0.39888752400583527,-0.24964319167242754,0.10130358185535934,0.20033250356933097,0.5974425444423396,0
185,Certificate role misclassification,misclassification 10 percent,0.6546218620398037,0.42374461633143956,-0.2308772457083641,0.09965395457441319,0.22842286536558973,0.6190663672972894,0
186,Certificate role misclassification,misclassification 10 percent,0.6509962088080662,0.477024966205003,-0.17397124260306318,0.10080911081329035,0.2794391090109539,0.6746108233990521,1
187,Certificate role misclassification,misclassification 10 percent,0.6435331930614133,0.4213002792912993,-0.222232913770114,0.1057805099507842,0.2139704797877623,0.6286300787948363,0
188,Certificate role misclassification,misclassification 10 percent,0.639793709392763,0.5683689807059036,-0.07142472868685945,0.10245711052076494,0.3675530440852043,0.7691849173266029,1
189,Certificate role misclassification,misclassification 10 percent,0.643695986295059,0.48019817331171266,-0.1634978129833463,0.09830855904071781,0.28751339759190575,0.6728829490315196,1
190,Certificate role misclassification,misclassification 10 percent,0.6671696340033948,0.36662964777873747,-0.30053998622465733,0.1072541703701521,0.15641147385323936,0.5768478217042355,0
191,Certificate role misclassification,misclassification 10 percent,0.6449633372330864,0.49744930563369344,-0.14751403159939297,0.11899769455053172,0.26421382431465124,0.7306847869527356,1
192,Certificate role misclassification,misclassification 10 percent,0.6447143441068133,0.5054182859733176,-0.13929605813349566,0.10650106806431664,0.29667619256725697,0.7141603793793783,1
193,Certificate role misclassification,misclassification 10 percent,0.6759037810607944,0.6247727995009599,-0.05113098155983453,0.10699185646242415,0.41506876083460853,0.8344768381673112,1
194,Certificate role misclassification,misclassification 10 percent,0.6530118642319653,0.6754343613843607,0.022422497152395415,0.10496566956185653,0.46970164904312195,0.8811670737255995,1
195,Certificate role misclassification,misclassification 10 percent,0.6386912173142508,0.6355449071574657,-0.003146310156785126,0.11222967031611923,0.41557475333787197,0.8555150609770594,1
196,Certificate role misclassification,misclassification 10 percent,0.6417436231051118,0.4418430866150137,-0.1999005364900981,0.10366084339364942,0.23866783356346083,0.6450183396665665,1
197,Certificate role misclassification,misclassification 10 percent,0.618877590717155,0.37957575030761787,-0.23930184040953711,0.09511824149315097,0.19314399698104195,0.5660075036341938,0
198,Certificate role misclassification,misclassification 10 percent,0.6490102336417097,0.48833577495244707,-0.16067445868926267,0.1024803874637313,0.2874742155235337,0.6891973343813604,1
199,Certificate role misclassification,misclassification 10 percent,0.6663489893932762,0.4545219907505176,-0.21182699864275867,0.10267654244460307,0.25327596755909554,0.6557680139419396,0
200,Certificate role misclassification,misclassification 10 percent,0.6473867713597274,0.6089949783664663,-0.03839179299326112,0.11424364609815398,0.3850774320140845,0.8329125247188481,1
1,Certificate role misclassification,misclassification 20 percent,0.647973878525619,0.3098556306743182,-0.33811824785130085,0.09779346507416971,0.11818043912894557,0.5015308222196908,0
2,Certificate role misclassification,misclassification 20 percent,0.6293784755462275,0.26089215096500334,-0.36848632458122416,0.10267299500685961,0.05965308075155851,0.4621312211784482,0
3,Certificate role misclassification,misclassification 20 percent,0.6322867005500887,0.29638368101194135,-0.3359030195381474,0.10017505509923927,0.10004057301743238,0.4927267890064503,0
4,Certificate role misclassification,misclassification 20 percent,0.6360959183982315,0.1927313142338464,-0.44336460416438517,0.09970222205554538,-0.0026850409950225362,0.38814766946271534,0
5,Certificate role misclassification,misclassification 20 percent,0.6440763076862561,0.4363505390165624,-0.20772576866969372,0.0914658310406982,0.2570775101767939,0.6156235678563309,0
6,Certificate role misclassification,misclassification 20 percent,0.6433094213863172,0.5372210253533387,-0.10608839603297848,0.09336337490522949,0.35422881053908895,0.7202132401675885,1
7,Certificate role misclassification,misclassification 20 percent,0.6549831588229262,0.2833510766302249,-0.37163208219270133,0.08846642573994326,0.10995688217993613,0.45674527108051366,0
8,Certificate role misclassification,misclassification 20 percent,0.6659542185049769,0.2864586009078866,-0.37949561759709033,0.10216903019370054,0.08620730172823357,0.48670990008753967,0
9,Certificate role misclassification,misclassification 20 percent,0.6496525999166197,0.2379792550299734,-0.4116733448866463,0.09640396016638993,0.04902749310384916,0.4269310169560977,0
10,Certificate role misclassification,misclassification 20 percent,0.6438642208055805,0.18543854357467734,-0.4584256772309031,0.10962255405656714,-0.02942166237619423,0.4002987495255489,0
11,Certificate role misclassification,misclassification 20 percent,0.6346853311034063,0.197599851749257,-0.4370854793541493,0.10368414097431539,-0.005621064560401151,0.4008207680589152,0
12,Certificate role misclassification,misclassification 20 percent,0.6265682398116224,0.3685031971198002,-0.2580650426918222,0.08761503267099258,0.19677773308465474,0.5402286611549456,0
13,Certificate role misclassification,misclassification 20 percent,0.639999614816839,0.3336023961003819,-0.3063972187164571,0.09509705741868696,0.14721216355975544,0.5199926286410084,0
14,Certificate role misclassification,misclassification 20 percent,0.6653925950362944,0.33274798281572093,-0.3326446122205735,0.09174730254470814,0.15292326982809298,0.5125726958033489,0
15,Certificate role misclassification,misclassification 20 percent,0.6495812563827762,0.30554221119014496,-0.34403904519263123,0.09634209073432341,0.11671171335087108,0.4943727090294189,0
16,Certificate role misclassification,misclassification 20 percent,0.6348051234690063,0.24396332045934796,-0.3908418030096583,0.09711428284963872,0.05361932607405609,0.4343073148446398,0
17,Certificate role misclassification,misclassification 20 percent,0.6571989192672967,0.4102461788641157,-0.246952740403181,0.09717243578584579,0.21978820472385793,0.6007041530043734,0
18,Certificate role misclassification,misclassification 20 percent,0.6295936641950943,0.4543416156787885,-0.17525204851630583,0.09336651388024016,0.27134324847351776,0.6373399828840592,1
19,Certificate role misclassification,misclassification 20 percent,0.6324756241866997,0.30835454141697544,-0.32412108276972423,0.09352273800613815,0.12504997492494466,0.49165910790900624,0
20,Certificate role misclassification,misclassification 20 percent,0.6601327780227376,0.39249530474932476,-0.26763747327341286,0.10628492561480365,0.1841768505443096,0.6008137589543399,0
21,Certificate role misclassification,misclassification 20 percent,0.6598323993395595,0.3071698170715603,-0.3526625822679992,0.11193593538305183,0.08777538372077875,0.5265642504223419,0
22,Certificate role misclassification,misclassification 20 percent,0.6595764469997364,0.2842504476460451,-0.37532599935369126,0.0915679701749444,0.1047772261031541,0.46372366918893615,0
23,Certificate role misclassification,misclassification 20 percent,0.6539596928622586,0.2693825643407502,-0.38457712852150844,0.1033244504841816,0.06686664139175427,0.47189848728974615,0
24,Certificate role misclassification,misclassification 20 percent,0.6549062084253303,0.3764863804678645,-0.27841982795746584,0.11332689458229299,0.15436566708657024,0.5986070938491588,0
25,Certificate role misclassification,misclassification 20 percent,0.6385514519616511,0.28995842079402623,-0.34859303116762486,0.09579966050423565,0.10219108620572437,0.4777257553823281,0
26,Certificate role misclassification,misclassification 20 percent,0.6568910611826045,0.41524594430272677,-0.24164511687987777,0.10059393016281187,0.2180818411836155,0.612410047421838,0
27,Certificate role misclassification,misclassification 20 percent,0.6323739277905858,0.2485941022729347,-0.38377982551765105,0.10350047962032108,0.04573316221710541,0.451455042328764,0
28,Certificate role misclassification,misclassification 20 percent,0.6575672068052615,0.3997198501479169,-0.2578473566573446,0.09342088591537212,0.21661491375378752,0.5828247865420463,0
29,Certificate role misclassification,misclassification 20 percent,0.6439909331241329,0.43823659604308335,-0.20575433708104957,0.09798055897914243,0.2461947004439642,0.6302784916422025,0
30,Certificate role misclassification,misclassification 20 percent,0.6386627071684096,0.4530140484876524,-0.18564865868075714,0.09893450838250101,0.2591024120579505,0.6469256849173544,1
31,Certificate role misclassification,misclassification 20 percent,0.6235552144628174,0.5141831423963074,-0.10937207206651,0.110364861831353,0.2978680132068555,0.7304982715857592,1
32,Certificate role misclassification,misclassification 20 percent,0.623200053093338,0.3328554618196087,-0.29034459127372936,0.0956057609438519,0.14546817036965895,0.5202427532695584,0
33,Certificate role misclassification,misclassification 20 percent,0.6353060955724358,0.35337098649648363,-0.28193510907595215,0.08750609328864388,0.18185904365074163,0.5248829293422257,0
34,Certificate role misclassification,misclassification 20 percent,0.6352896335665731,0.2536714830674087,-0.38161815049916437,0.10324886537906049,0.05130370692445016,0.45603925921036725,0
35,Certificate role misclassification,misclassification 20 percent,0.6418353829628274,0.4655158357310329,-0.1763195472317945,0.09146420609382308,0.28624599178713966,0.6447856796749261,1
36,Certificate role misclassification,misclassification 20 percent,0.6582220526921169,0.2968875316684659,-0.361334521023651,0.10559094575577273,0.08992927798715133,0.5038457853497804,0
37,Certificate role misclassification,misclassification 20 percent,0.6246345395146119,0.36640810962050496,-0.25822642989410693,0.10340666949234217,0.1637310374155143,0.5690851818254956,0
38,Certificate role misclassification,misclassification 20 percent,0.6524729045623936,0.34141081980632443,-0.31106208475606917,0.11119773550557768,0.12346325821539217,0.5593583813972567,0
39,Certificate role misclassification,misclassification 20 percent,0.6482965748293243,0.32788801212683566,-0.3204085627024887,0.09229412605332486,0.14699152506231894,0.5087844991913524,0
40,Certificate role misclassification,misclassification 20 percent,0.6180138814327383,0.27375841624607017,-0.3442554651866681,0.09755705938772019,0.08254657984613858,0.4649702526460018,0
41,Certificate role misclassification,misclassification 20 percent,0.642146698585402,0.317839921262969,-0.32430677732243296,0.08967468456338745,0.1420775395187296,0.4936023030072084,0
42,Certificate role misclassification,misclassification 20 percent,0.6479388379531705,0.5165360095090826,-0.1314028284440879,0.09831522277640498,0.32383817286732886,0.7092338461508364,1
43,Certificate role misclassification,misclassification 20 percent,0.6466788041882708,0.39272672889490184,-0.253952075293369,0.09978733901804195,0.19714354441953963,0.5883099133702641,0
44,Certificate role misclassification,misclassification 20 percent,0.655299588172238,0.3819403953984464,-0.2733591927737916,0.09972918987252756,0.18647118324829237,0.5774096075486004,0
45,Certificate role misclassification,misclassification 20 percent,0.6334626765868825,0.1470910875827055,-0.486371589004177,0.10333745433628418,-0.05545032291641147,0.3496324980818225,0
46,Certificate role misclassification,misclassification 20 percent,0.6332683370418222,0.3133558550643201,-0.31991248197750205,0.09698764075337989,0.12326007918769555,0.5034516309409447,0
47,Certificate role misclassification,misclassification 20 percent,0.6526686343254849,0.5681906876297118,-0.08447794669577313,0.09122626891195859,0.38938720056227294,0.7469941746971507,1
48,Certificate role misclassification,misclassification 20 percent,0.6370462070948145,0.420394739287968,-0.21665146780684652,0.09556980967450046,0.2330779123259471,0.6077115662499889,0
49,Certificate role misclassification,misclassification 20 percent,0.6362782774809809,0.31210676678874144,-0.32417151069223943,0.09960418220781152,0.11688256966143087,0.507330963916052,0
50,Certificate role misclassification,misclassification 20 percent,0.6515271376215742,0.25326603779130796,-0.39826109983026625,0.0985669371734458,0.06007484093135418,0.44645723465126175,0
51,Certificate role misclassification,misclassification 20 percent,0.6422686433065318,0.4444264532471778,-0.197842190059354,0.09180616544662429,0.2644863689717942,0.6243665375225613,0
52,Certificate role misclassification,misclassification 20 percent,0.6592614073717299,0.3587787777140159,-0.300482629657714,0.10295178447157151,0.15699328014973574,0.560564275278296,0
53,Certificate role misclassification,misclassification 20 percent,0.6348153419525555,0.3395699036534361,-0.2952454382991194,0.09344718245194868,0.15641342604761668,0.5227263812592555,0
54,Certificate role misclassification,misclassification 20 percent,0.6534490554423017,0.3837612294487807,-0.269687825993521,0.10172539679182287,0.1843794517368079,0.5831430071607535,0
55,Certificate role misclassification,misclassification 20 percent,0.6352618180962887,0.20978624887592717,-0.4254755692203615,0.09569588032278077,0.022222323443276876,0.39735017430857744,0
56,Certificate role misclassification,misclassification 20 percent,0.6271793861342041,0.4102824494304811,-0.216896936703723,0.09700926286005264,0.2201442942247779,0.6004206046361843,0
57,Certificate role misclassification,misclassification 20 percent,0.6390043061473546,0.34299868119515964,-0.29600562495219496,0.09886643098786274,0.14922047645894868,0.5367768859313706,0
58,Certificate role misclassification,misclassification 20 percent,0.6661627489691252,0.33479824217932824,-0.33136450678979695,0.10481627229032779,0.12935834849028577,0.5402381358683708,0
59,Certificate role misclassification,misclassification 20 percent,0.6506944333695774,0.3165962491010507,-0.3340981842685267,0.10132253036723693,0.11800408958126635,0.5151884086208351,0
60,Certificate role misclassification,misclassification 20 percent,0.628398480005795,0.4043739163273822,-0.22402456367841284,0.09422122408072621,0.2197003171291588,0.5890475155256055,0
61,Certificate role misclassification,misclassification 20 percent,0.6702832385692511,0.5501844181105183,-0.12009882045873277,0.09349995883678128,0.366924498790427,0.7334443374306097,1
62,Certificate role misclassification,misclassification 20 percent,0.6333048138502874,0.46296090161824044,-0.17034391223204692,0.09758539328848269,0.2716935307728144,0.6542282724636665,1
63,Certificate role misclassification,misclassification 20 percent,0.6355961059041945,0.2675662189637708,-0.36802988694042366,0.09341135536647821,0.08447996244547351,0.4506524754820681,0
64,Certificate role misclassification,misclassification 20 percent,0.6571790270153934,0.3312308051747437,-0.32594822184064975,0.09514547588166895,0.14474567244667252,0.5177159379028149,0
65,Certificate role misclassification,misclassification 20 percent,0.6583055288300382,0.4412729003477195,-0.21703262848231875,0.09669824401398751,0.25174434208030394,0.630801458615135,0
66,Certificate role misclassification,misclassification 20 percent,0.6553180335202748,0.4289046036993736,-0.22641342982090124,0.09595892561522595,0.24082510949353075,0.6169840979052165,0
67,Certificate role misclassification,misclassification 20 percent,0.6525678796476005,0.41878833031385576,-0.23377954933374478,0.1076451310882283,0.2078038733809283,0.6297727872467832,0
68,Certificate role misclassification,misclassification 20 percent,0.6287531836656751,0.44648759582071895,-0.18226558784495617,0.08709794279231657,0.27577562794777843,0.6171995636936595,0
69,Certificate role misclassification,misclassification 20 percent,0.6441131589743668,0.3328571872616471,-0.31125597171271974,0.0913359112069362,0.15383880129605215,0.511875573227242,0
70,Certificate role misclassification,misclassification 20 percent,0.625697702874956,0.23872984413693804,-0.3869678587380179,0.09329858593932255,0.055864615695865844,0.4215950725780102,0
71,Certificate role misclassification,misclassification 20 percent,0.6421961149057552,0.20708830164039066,-0.4351078132653646,0.0901421942451513,0.030409600919894114,0.38376700236088723,0
72,Certificate role misclassification,misclassification 20 percent,0.6520942655107195,0.35290616492082627,-0.2991881005898932,0.09485271418246895,0.16699484512318713,0.5388174847184655,0
73,Certificate role misclassification,misclassification 20 percent,0.656012034252214,0.29427698555941456,-0.36173504869279943,0.0979450583581468,0.10230467117744682,0.48624929994138233,0
74,Certificate role misclassification,misclassification 20 percent,0.674512693244904,0.2978485928999631,-0.3766641003449409,0.0935565801104589,0.11447769588346368,0.4812194899164626,0
75,Certificate role misclassification,misclassification 20 percent,0.6390155203810378,0.4012676126379828,-0.23774790774305504,0.08984327815882966,0.22517478744667666,0.5773604378292889,0
76,Certificate role misclassification,misclassification 20 percent,0.647333187093764,0.16144483490942957,-0.4858883521843344,0.09602224021907818,-0.026758755919963656,0.3496484257388228,0
77,Certificate role misclassification,misclassification 20 percent,0.6342773091679924,0.3399014372028478,-0.2943758719651446,0.09910928400673218,0.14564724054965275,0.5341556338560429,0
78,Certificate role misclassification,misclassification 20 percent,0.6535671949003503,0.37545379135215934,-0.278113403548191,0.1173388434718117,0.14546965814740842,0.6054379245569103,0
79,Certificate role misclassification,misclassification 20 percent,0.6475235740073594,0.3955561022532178,-0.2519674717541416,0.09662167840577994,0.20617761257788914,0.5849345919285465,0
80,Certificate role misclassification,misclassification 20 percent,0.6451780306571147,0.4262458202138916,-0.21893221044322303,0.09557017129193242,0.23892828448170408,0.6135633559460791,0
81,Certificate role misclassification,misclassification 20 percent,0.6374395858542589,0.3734399688532528,-0.26399961700100605,0.09350999745300478,0.19016037384536344,0.5567195638611422,0
82,Certificate role misclassification,misclassification 20 percent,0.6349572228380725,0.3233785658167567,-0.3115786570213158,0.0978346171601377,0.13162271618288685,0.5151344154506265,0
83,Certificate role misclassification,misclassification 20 percent,0.6509364728382576,0.39433275493204506,-0.25660371790621256,0.10826991959122818,0.18212371253323784,0.6065417973308522,0
84,Certificate role misclassification,misclassification 20 percent,0.6594882451100791,0.2213227128748885,-0.4381655322351906,0.097665267515272,0.029898788544955368,0.41274663720482163,0
85,Certificate role misclassification,misclassification 20 percent,0.6180533911289992,0.26057300520778237,-0.3574803859212168,0.10037402950117638,0.06383990738547668,0.45730610303008806,0
86,Certificate role misclassification,misclassification 20 percent,0.6527770812492599,0.2893783892839439,-0.36339869196531605,0.09543454373005374,0.10232668357303856,0.47643009499484923,0
87,Certificate role misclassification,misclassification 20 percent,0.6260763301364282,0.2574078270497203,-0.36866850308670784,0.09715897118946963,0.06697624351835985,0.4478394105810808,0
88,Certificate role misclassification,misclassification 20 percent,0.6377405246508804,0.40637191818548,-0.23136860646540036,0.08860710799724915,0.23270198651087168,0.5800418498600883,0
89,Certificate role misclassification,misclassification 20 percent,0.639347515823012,0.36063467678396605,-0.2787128390390459,0.09098162473672587,0.18231069229998334,0.5389586612679488,0
90,Certificate role misclassification,misclassification 20 percent,0.6591260733622251,0.4879376062546013,-0.17118846710762375,0.0979806532432797,0.2958955258977731,0.6799796866114295,1
91,Certificate role misclassification,misclassification 20 percent,0.6445731153882919,0.4022727209698527,-0.24230039441843915,0.11476724682461421,0.17732891719360888,0.6272165247460966,0
92,Certificate role misclassification,misclassification 20 percent,0.6436794929536306,0.26455955416206783,-0.37911993879156275,0.09822383811245369,0.0720408314616586,0.45707827686247704,0
93,Certificate role misclassification,misclassification 20 percent,0.6457549619657849,0.42417890113847856,-0.2215760608273063,0.09828713599526155,0.23153611458776593,0.6168216876891912,0
94,Certificate role misclassification,misclassification 20 percent,0.6316297675361876,0.4477359456033734,-0.18389382193281423,0.09942922781210853,0.2528546590916407,0.642617232115106,1
95,Certificate role misclassification,misclassification 20 percent,0.6483046693141387,0.2552836792772466,-0.39302099003689206,0.10516867409878271,0.0491530780436325,0.4614142805108607,0
96,Certificate role misclassification,misclassification 20 percent,0.6450363403446195,0.29377053406040743,-0.3512658062842121,0.09698070613584545,0.10368835003415036,0.4838527180866645,0
97,Certificate role misclassification,misclassification 20 percent,0.6323285816806593,0.10911886853939513,-0.5232097131412642,0.09294448796477736,-0.0730523278715685,0.29129006495035875,0
98,Certificate role misclassification,misclassification 20 percent,0.6267774106070588,0.3489963370337657,-0.2777810735732931,0.09483751080248475,0.1631148158608956,0.5348778582066358,0
99,Certificate role misclassification,misclassification 20 percent,0.6454926226492705,0.2513041601020312,-0.3941884625472393,0.09257913086697316,0.06984906360276383,0.4327592566012986,0
100,Certificate role misclassification,misclassification 20 percent,0.6375641481678405,0.30543587053255133,-0.3321282776352891,0.09664013474482068,0.1160212064327028,0.49485053463239986,0
101,Certificate role misclassification,misclassification 20 percent,0.6390040627168986,0.533383992685197,-0.1056200700317016,0.09434337960069338,0.348470968667838,0.718297016702556,1
102,Certificate role misclassification,misclassification 20 percent,0.6376072849051293,0.34436065824782697,-0.29324662665730233,0.09986643244317961,0.14862245065919494,0.5400988658364589,0
103,Certificate role misclassification,misclassification 20 percent,0.6513073398229546,0.3727814387758725,-0.27852590104708214,0.10418785409362416,0.16857324475236915,0.5769896327993759,0
104,Certificate role misclassification,misclassification 20 percent,0.64493842145651,0.34733545337458566,-0.2976029680819244,0.09712840911711741,0.15696377150503554,0.5377071352441358,0
105,Certificate role misclassification,misclassification 20 percent,0.6454108475521504,0.48296306826024354,-0.16244777929190685,0.0951215274006665,0.2965248745549372,0.6694012619655498,1
106,Certificate role misclassification,misclassification 20 percent,0.6549893356030302,0.41007448438617383,-0.24491485121685636,0.10117933086810697,0.21176299588468417,0.6083859728876635,0
107,Certificate role misclassification,misclassification 20 percent,0.6206796332872191,0.3518562935465426,-0.2688233397406765,0.10045207830126776,0.15497022007605776,0.5487423670170274,0
108,Certificate role misclassification,misclassification 20 percent,0.6556249553897705,0.24436070313743252,-0.411264252252338,0.09121505825119877,0.06557918896508294,0.4231422173097821,0
109,Certificate role misclassification,misclassification 20 percent,0.6450419676534102,0.3503111577893471,-0.294730809864063,0.09705095958751925,0.1600912769978094,0.5405310385808848,0
110,Certificate role misclassification,misclassification 20 percent,0.6351123439834052,0.21946428558894884,-0.4156480583944564,0.09527604907484857,0.032723229402245646,0.40620534177565204,0
111,Certificate role misclassification,misclassification 20 percent,0.6442045423641297,0.3622462778296972,-0.2819582645344325,0.1013074804301539,0.16368361618659555,0.5608089394727989,0
112,Certificate role misclassification,misclassification 20 percent,0.6303203325703286,0.34399934770764,-0.2863209848626886,0.09555804075830679,0.1567055878213587,0.5312931075939213,0
113,Certificate role misclassification,misclassification 20 percent,0.6360296209251898,0.35460255118796913,-0.28142706973722065,0.10732981421419237,0.1442361153281521,0.5649689870477862,0
114,Certificate role misclassification,misclassification 20 percent,0.644576690191848,0.41757278877919984,-0.2270039014126482,0.10215983947519301,0.21733950340782154,0.6178060741505782,0
115,Certificate role misclassification,misclassification 20 percent,0.6574873406435492,0.5419963979300731,-0.11549094271347604,0.10122227092235955,0.3436007469222484,0.7403920489378979,1
116,Certificate role misclassification,misclassification 20 percent,0.6436675626909699,0.32267981693574144,-0.3209877457552285,0.10215548287835749,0.12245507049416077,0.5229045633773222,0
117,Certificate role misclassification,misclassification 20 percent,0.6290294009056281,0.25986506336415366,-0.36916433754147443,0.09672889108304035,0.07027643684139459,0.4494536898869127,0
118,Certificate role misclassification,misclassification 20 percent,0.6569324655209713,0.30049930470440644,-0.35643316081656484,0.0946099958737975,0.11506371279176336,0.4859348966170495,0
119,Certificate role misclassification,misclassification 20 percent,0.6406420065332478,0.31278213097622326,-0.3278598755570245,0.0987393727421345,0.11925296040163966,0.5063113015508068,0
120,Certificate role misclassification,misclassification 20 percent,0.6658156600619797,0.47754060239210055,-0.18827505766987912,0.09183715486857723,0.2975397788496892,0.6575414259345119,0
121,Certificate role misclassification,misclassification 20 percent,0.6427059231559709,0.45066505236176546,-0.1920408707942054,0.0953485710590005,0.26378185308612445,0.6375482516374065,0
122,Certificate role misclassification,misclassification 20 percent,0.6280078679793307,0.4916900296699734,-0.13631783830935734,0.0893671943526022,0.3165303287388731,0.6668497306010737,1
123,Certificate role misclassification,misclassification 20 percent,0.6364397652553265,0.2280537282277418,-0.4083860370275847,0.1030920107067454,0.025993387242520843,0.4301140692129628,0
124,Certificate role misclassification,misclassification 20 percent,0.6442657863185574,0.33709803453936316,-0.3071677517791942,0.09299130763182253,0.154835071580991,0.5193609974977353,0
125,Certificate role misclassification,misclassification 20 percent,0.6492879114930717,0.18992904668461236,-0.4593588648084594,0.10328567581350682,-0.012510877909861023,0.39236897127908577,0
126,Certificate role misclassification,misclassification 20 percent,0.6415176632830577,0.3451363329390721,-0.2963813303439856,0.1100285547188702,0.1294803656900865,0.5607923001880577,0
127,Certificate role misclassification,misclassification 20 percent,0.6339585971598306,0.3406737570560887,-0.2932848401037419,0.09064128413301817,0.1630168401553731,0.5183306739568043,0
128,Certificate role misclassification,misclassification 20 percent,0.6334620537790628,0.1643528746087665,-0.4691091791702964,0.10263670500820615,-0.03681506720731756,0.36552081642485057,0
129,Certificate role misclassification,misclassification 20 percent,0.6384332341828566,0.2895513883458673,-0.3488818458369893,0.10867943058174348,0.07653970440565008,0.5025630722860845,0
130,Certificate role misclassification,misclassification 20 percent,0.6649070542185525,0.3635249508146327,-0.30138210340391974,0.1013182145357922,0.16494125032447998,0.5621086513047855,0
131,Certificate role misclassification,misclassification 20 percent,0.6426814062697839,0.1636825505648273,-0.4789988557049566,0.09139503498288168,-0.01545171800162079,0.3428168191312754,0
132,Certificate role misclassification,misclassification 20 percent,0.6489060867824913,0.3976166551329351,-0.2512894316495562,0.10706737573794278,0.18776459868656725,0.6074687115793029,0
133,Certificate role misclassification,misclassification 20 percent,0.6625253474151297,0.4244224824793248,-0.2381028649358049,0.10192564191058667,0.2246482243345749,0.6241967406240747,0
134,Certificate role misclassification,misclassification 20 percent,0.650707518063092,0.2957078143822147,-0.3549997036808773,0.1027052116454999,0.09440559955703492,0.4970100292073945,0
135,Certificate role misclassification,misclassification 20 percent,0.6610681923819812,0.510015601566354,-0.15105259081562727,0.09476655242376954,0.3242731588157657,0.6957580443169422,1
136,Certificate role misclassification,misclassification 20 percent,0.6421298182409064,0.27125465162403545,-0.370875166616871,0.09383709575129577,0.08733394395149574,0.45517535929657515,0
137,Certificate role misclassification,misclassification 20 percent,0.6417345685087065,0.2377636654652342,-0.4039709030434723,0.0998061876337812,0.042143537703023065,0.43338379322744536,0
138,Certificate role misclassification,misclassification 20 percent,0.657185060405595,0.3462961544667018,-0.3108889059388932,0.09981791472773156,0.15065304160034795,0.5419392673330556,0
139,Certificate role misclassification,misclassification 20 percent,0.6469011723474719,0.29950677574394335,-0.34739439660352855,0.09511675145079553,0.11307794290038412,0.4859356085875026,0
140,Certificate role misclassification,misclassification 20 percent,0.648434412114273,0.3443643355990471,-0.3040700765152259,0.0988920980625483,0.15053582339645244,0.5381928478016418,0
141,Certificate role misclassification,misclassification 20 percent,0.6411432114065259,0.2960100726063933,-0.3451331388001326,0.10029053697413723,0.09944062013708432,0.49257952507570224,0
142,Certificate role misclassification,misclassification 20 percent,0.6375172663980175,0.3789934035862441,-0.2585238628117734,0.10060902038036851,0.18179972364072183,0.5761870835317664,0
143,Certificate role misclassification,misclassification 20 percent,0.65688261834676,0.3893624837751835,-0.2675201345715765,0.08791351549424661,0.21705199340646014,0.5616729741439068,0
144,Certificate role misclassification,misclassification 20 percent,0.6225880407434017,0.3816153329272766,-0.24097270781612506,0.09317901658280657,0.19898446042497575,0.5642462054295775,0
145,Certificate role misclassification,misclassification 20 percent,0.65711805442099,0.4330527828255033,-0.22406527159548673,0.10443592946059331,0.2283583610827404,0.6377472045682662,0
146,Certificate role misclassification,misclassification 20 percent,0.6306216131538033,0.1942235106260864,-0.4363981025277169,0.09542481506531128,0.007190873098076284,0.3812561481540965,0
147,Certificate role misclassification,misclassification 20 percent,0.661670723048153,0.2984114007980329,-0.3632593222501201,0.09681289361378932,0.10865812931500585,0.48816467228106,0
148,Certificate role misclassification,misclassification 20 percent,0.6254208879151649,0.39487191275433314,-0.23054897516083178,0.0991325211029177,0.20057217139261443,0.5891716541160519,0
149,Certificate role misclassification,misclassification 20 percent,0.6412190533249609,0.225011506921742,-0.4162075464032189,0.1007987238624328,0.027446008151373713,0.42257700569211026,0
150,Certificate role misclassification,misclassification 20 percent,0.639932983044763,0.24656934207549847,-0.3933636409692645,0.09640938672245933,0.0576069440994782,0.43553174005151873,0
151,Certificate role misclassification,misclassification 20 percent,0.6311139361750073,0.35582309688355346,-0.27529083929145387,0.09741353773056076,0.16489256293165439,0.5467536308354526,0
152,Certificate role misclassification,misclassification 20 percent,0.6608459613893343,0.2614661406238278,-0.3993798207655065,0.09543743190563277,0.07440877408878757,0.448523507158868,0
153,Certificate role misclassification,misclassification 20 percent,0.6430080181826295,0.42195673624293184,-0.2210512819396977,0.0901785112773469,0.2452068541393319,0.5987066183465317,0
154,Certificate role misclassification,misclassification 20 percent,0.6423758853360415,0.27681929899107577,-0.36555658634496574,0.09563752641396371,0.08936974721970689,0.4642688507624446,0
155,Certificate role misclassification,misclassification 20 percent,0.6460931665130679,0.25189813553271534,-0.3941950309803526,0.0975633651429279,0.06067393985257666,0.44312233121285405,0
156,Certificate role misclassification,misclassification 20 percent,0.6377994325416526,0.34249589711810857,-0.29530353542354404,0.09861388631396631,0.1492126799427346,0.5357791142934826,0
157,Certificate role misclassification,misclassification 20 percent,0.6450143905851459,0.3290508337277428,-0.31596355685740307,0.09029869656662157,0.15206538845716452,0.506036278998321,0
158,Certificate role misclassification,misclassification 20 percent,0.6435304095459538,0.2687870690687753,-0.37474334047717844,0.09839910991026105,0.07592481364466366,0.461649324492887,0
159,Certificate role misclassification,misclassification 20 percent,0.6435443568311677,0.22885419653361283,-0.4146901602975549,0.09182707985276871,0.04887312002218616,0.4088352730450395,0
160,Certificate role misclassification,misclassification 20 percent,0.6267136693723665,0.11212185264010863,-0.5145918167322578,0.09332777362800393,-0.07080058367077907,0.2950442889509963,0
161,Certificate role misclassification,misclassification 20 percent,0.6495025756881434,0.3616254220443501,-0.2878771536437933,0.10229381737316101,0.16112953999295454,0.5621213040957457,0
162,Certificate role misclassification,misclassification 20 percent,0.6308432640793266,0.37453059640532355,-0.256312667674003,0.11086130495234914,0.15724243869871923,0.5918187541119279,0
163,Certificate role misclassification,misclassification 20 percent,0.6520230025217113,0.40136607507067484,-0.25065692745103646,0.09007622539253904,0.22481667330129834,0.5779154768400514,0
164,Certificate role misclassification,misclassification 20 percent,0.628284386624312,0.24156351688448593,-0.386720869739826,0.09484291921924745,0.055671395214760944,0.4274556385542109,0
165,Certificate role misclassification,misclassification 20 percent,0.6280899129403456,0.4488856691317391,-0.17920424380860644,0.09058518748264707,0.27133870166575086,0.6264326365977273,0
166,Certificate role misclassification,misclassification 20 percent,0.6368970505735946,0.3687669077671652,-0.2681301428064294,0.09529552680526653,0.18198767522884282,0.5555461403054875,0
167,Certificate role misclassification,misclassification 20 percent,0.6463336658836716,0.2849449110080297,-0.36138875487564187,0.09519356819421809,0.09836551734736226,0.47152430466869716,0
168,Certificate role misclassification,misclassification 20 percent,0.6228055737766559,0.28828131049846323,-0.3345242632781927,0.09857779335661664,0.09506883551949463,0.4814937854774318,0
169,Certificate role misclassification,misclassification 20 percent,0.6483632850844653,0.24522149383406547,-0.40314179125039984,0.10922966071297599,0.03113135883663254,0.4593116288314984,0
170,Certificate role misclassification,misclassification 20 percent,0.6537465001636988,0.3567601090838835,-0.29698639107981534,0.09722230947671161,0.16620438250952876,0.5473158356582383,0
171,Certificate role misclassification,misclassification 20 percent,0.6468376300525212,0.3160013385129402,-0.33083629153958094,0.09248101004309077,0.13473855882848232,0.49726411819739813,0
172,Certificate role misclassification,misclassification 20 percent,0.642692445742603,0.41016306111262973,-0.23252938462997325,0.0931374621157966,0.2276136353656684,0.5927124868595911,0
173,Certificate role misclassification,misclassification 20 percent,0.6331810545891953,0.13701364643740366,-0.4961674081517916,0.10098835311369267,-0.060923525665433964,0.3349508185402413,0
174,Certificate role misclassification,misclassification 20 percent,0.6618846646520621,0.40590787745296864,-0.25597678719909345,0.09252067996214013,0.224567344727174,0.5872484101787633,0
175,Certificate role misclassification,misclassification 20 percent,0.6344559429118262,0.29930471915251594,-0.3351512237593102,0.09101698584054907,0.12091142690503978,0.47769801139999213,0
176,Certificate role misclassification,misclassification 20 percent,0.6420065589283218,0.3961162569992105,-0.24589030192911132,0.09768967053201721,0.20464450275645676,0.5875880112419642,0
177,Certificate role misclassification,misclassification 20 percent,0.6601567568334288,0.19643928471812555,-0.46371747211530323,0.09968095773553325,0.0010646075564803847,0.3918139618797707,0
178,Certificate role misclassification,misclassification 20 percent,0.6331350959102069,0.34725182387237685,-0.28588327203783004,0.09289382276860134,0.16517993124591823,0.5293237164988355,0
179,Certificate role misclassification,misclassification 20 percent,0.6255930791945614,0.19171871599997858,-0.43387436319458283,0.10134421963886554,-0.006915954492197868,0.390353386492155,0
180,Certificate role misclassification,misclassification 20 percent,0.6260735028812218,0.42463619943357683,-0.20143730344764493,0.09190292856089838,0.244506459454216,0.6047659394129377,0
181,Certificate role misclassification,misclassification 20 percent,0.6492026408830556,0.06500992169433108,-0.5841927191887245,0.09755556906592981,-0.12619899367489135,0.25621883706355353,0
182,Certificate role misclassification,misclassification 20 percent,0.6346109652683043,0.26311751463088895,-0.37149345063741535,0.10185252727728457,0.06348656116741119,0.4627484680943667,0
183,Certificate role misclassification,misclassification 20 percent,0.656298212845098,0.24543558401224028,-0.41086262883285773,0.09182217154695954,0.06546412778019958,0.425407040244281,0
184,Certificate role misclassification,misclassification 20 percent,0.6588158592203389,0.5271121936149349,-0.13170366560540403,0.1051237231229615,0.32106969629393034,0.7331546909359394,1
185,Certificate role misclassification,misclassification 20 percent,0.6255974209636946,0.3583793596174274,-0.26721806134626724,0.09145974385992234,0.1791182616519796,0.5376404575828752,0
186,Certificate role misclassification,misclassification 20 percent,0.6426744988516068,0.39630749315236435,-0.24636700569924241,0.09185423430630066,0.21627319391201508,0.5763417923927137,0
187,Certificate role misclassification,misclassification 20 percent,0.6686251257633891,0.44450990527942524,-0.22411522048396382,0.10061969764997473,0.24729529788547477,0.6417245126733757,0
188,Certificate role misclassification,misclassification 20 percent,0.6527184620320918,0.3120189273768782,-0.34069953465521363,0.09646532564708733,0.12294688910858703,0.5010909656451694,0
189,Certificate role misclassification,misclassification 20 percent,0.6553185627892023,0.4168390913226223,-0.23847947146658,0.09746164818245563,0.22581426088500928,0.6078639217602353,0
190,Certificate role misclassification,misclassification 20 percent,0.6499027167203836,0.45053567457579075,-0.19936704214459283,0.10821438471371826,0.23843548053690294,0.6626358686146785,1
191,Certificate role misclassification,misclassification 20 percent,0.6489671036406774,0.36030301327626124,-0.2886640903644162,0.08867870552350442,0.1864927504501926,0.53411327610233,0
192,Certificate role misclassification,misclassification 20 percent,0.6288346185395914,0.26772252078905,-0.3611120977505414,0.09126325139433175,0.08884654805615977,0.44659849352194025,0
193,Certificate role misclassification,misclassification 20 percent,0.6397524182814236,0.4121062282453359,-0.22764619003608771,0.09984825512865611,0.2164036481931699,0.6078088082975018,0
194,Certificate role misclassification,misclassification 20 percent,0.6340279206317839,0.2220648387732259,-0.411963081858558,0.10212734743211126,0.021895237806287826,0.42223443974016395,0
195,Certificate role misclassification,misclassification 20 percent,0.6330769303065072,0.44922119772529495,-0.1838557325812123,0.10019833941243159,0.25283245247692904,0.6456099429736608,1
196,Certificate role misclassification,misclassification 20 percent,0.6392008351755458,0.5577788808159255,-0.0814219543596203,0.09751470525792841,0.36665005851038585,0.7489077031214653,1
197,Certificate role misclassification,misclassification 20 percent,0.6452185417663782,0.46101146942123244,-0.18420707234514572,0.11201685251225889,0.24145843849720502,0.6805645003452598,1
198,Certificate role misclassification,misclassification 20 percent,0.6442921044106465,0.22675439593762772,-0.41753770847301885,0.10076864080107094,0.029247859967528683,0.42426093190772673,0
199,Certificate role misclassification,misclassification 20 percent,0.632851745816815,0.27978682655501,-0.353064919261805,0.10475409542836027,0.0744687995154239,0.48510485359459615,0
200,Certificate role misclassification,misclassification 20 percent,0.6372008052501492,0.27907677260151714,-0.3581240326486321,0.08896652676837766,0.10470238013549693,0.45345116506753735,0
1,Availability error,available at time zero,0.6496573983633556,0.7668770056949741,0.11721960733161851,0.1021779684859918,0.5666081874624301,0.967145823927518,1
2,Availability error,available at time zero,0.6397279588665034,0.6535686585395284,0.013840699673025036,0.12467517185624062,0.40920532170129675,0.89793199537776,1
3,Availability error,available at time zero,0.6681013124200743,0.7282485666527533,0.06014725423267897,0.10275086776668917,0.5268568658300425,0.929640267475464,1
4,Availability error,available at time zero,0.6481617188559551,0.7507074357854755,0.10254571692952041,0.10643014121779121,0.5421043589986048,0.9593105125723462,1
5,Availability error,available at time zero,0.6472817060115696,0.5470108331927767,-0.10027087281879299,0.11385458847891518,0.3238558397741029,0.7701658266114504,1
6,Availability error,available at time zero,0.654256187612584,0.6274240476047327,-0.02683214000785128,0.1173654429806461,0.39738777936266634,0.857460315846799,1
7,Availability error,available at time zero,0.6398617370611158,0.6400071752518292,0.00014543819071333175,0.11711467778123555,0.41046240680060747,0.8695519437030508,1
8,Availability error,available at time zero,0.638630494576034,0.8442563905871846,0.20562589601115056,0.1237532158197531,0.6017000875804686,1.0868126935939006,1
9,Availability error,available at time zero,0.6403158966578694,0.4341614885675266,-0.20615440809034274,0.10461371057427991,0.229118615841938,0.6392043612931153,0
10,Availability error,available at time zero,0.6180498030324296,0.7583011276406533,0.14025132460822365,0.10079592972051274,0.5607411053884483,0.9558611498928582,1
11,Availability error,available at time zero,0.6201087335187145,0.39730665646515606,-0.22280207705355848,0.1147199396450405,0.1724555747608767,0.6221577381694354,1
12,Availability error,available at time zero,0.6496942271391166,0.6064492757053461,-0.043244951433770495,0.11767576291229415,0.3758047803972496,0.8370937710134426,1
13,Availability error,available at time zero,0.6459453484138028,0.4523676365699219,-0.1935777118438809,0.10796466129412835,0.24075690043343034,0.6639783727064135,1
14,Availability error,available at time zero,0.6521499215391633,0.834408631626361,0.18225871008719774,0.11116798418215183,0.6165193826293435,1.0522978806233787,1
15,Availability error,available at time zero,0.6520567396935674,0.6342915890603829,-0.017765150633184512,0.12204884057017908,0.39507586154283186,0.8735073165779339,1
16,Availability error,available at time zero,0.653815034913543,0.6237578878619252,-0.030057147051617772,0.11297715915689013,0.4023226559144205,0.8451931198094299,1
17,Availability error,available at time zero,0.6414037944919995,0.6484581536194385,0.007054359127439014,0.10066661050196676,0.4511515970355836,0.8457647102032934,1
18,Availability error,available at time zero,0.6352596524833095,0.6325134507431095,-0.002746201740200016,0.12196971479601243,0.3934528097429251,0.8715740917432939,1
19,Availability error,available at time zero,0.6703668417676147,0.5838094814108663,-0.08655736035674844,0.1050310132832452,0.37794869537570575,0.7896702674460269,1
20,Availability error,available at time zero,0.6692908389059459,0.8291318065546396,0.1598409676486937,0.10778630319005533,0.6178706523021311,1.040392960807148,1
21,Availability error,available at time zero,0.6580261709022742,0.6063874357489021,-0.05163873515337214,0.09929860257752303,0.411762174696957,0.8010126968008472,1
22,Availability error,available at time zero,0.6454318637601627,0.693855235757739,0.04842337199757629,0.10955234581907591,0.47913263795235017,0.9085778335631278,1
23,Availability error,available at time zero,0.6531665922409345,0.6941448271510443,0.04097823491010977,0.11578982880471865,0.46719676269379573,0.9210928916082929,1
24,Availability error,available at time zero,0.6425998774202917,0.6730916907206734,0.030491813300381754,0.11262239268912741,0.45235180104998374,0.8938315803913631,1
25,Availability error,available at time zero,0.6313929548705632,0.6697482140310881,0.038355259160524846,0.10965532446087892,0.4548237780877654,0.8846726499744108,1
26,Availability error,available at time zero,0.6434803894328284,0.4863416528863973,-0.15713873654643107,0.11357351097990341,0.2637375713657866,0.708945734407008,1
27,Availability error,available at time zero,0.6380883843527599,0.643022943877532,0.004934559524772064,0.10921790222454252,0.42895585551742865,0.8570900322376354,1
28,Availability error,available at time zero,0.6472559691575036,0.6835541457758981,0.03629817661839452,0.11518358606433085,0.45779431708980967,0.9093139744619866,1
29,Availability error,available at time zero,0.646294747867477,0.7053330482987719,0.05903830043129488,0.10798634719303186,0.4936798078004294,0.9169862887971143,1
30,Availability error,available at time zero,0.6447276598803215,0.6344728314857505,-0.010254828394571036,0.1131421480433818,0.4127142213207222,0.8562314416507788,1
31,Availability error,available at time zero,0.6475944157483593,0.7097166544030882,0.06212223865472888,0.12528211825476093,0.4641637026237567,0.9552696061824196,1
32,Availability error,available at time zero,0.646696567555006,0.7059702548822122,0.05927368732720617,0.1100347542932071,0.4903021364675263,0.9216383732968981,1
33,Availability error,available at time zero,0.6423342462330484,0.7620332903252488,0.11969904409220045,0.10900595025042814,0.5483816278344097,0.9756849528160879,1
34,Availability error,available at time zero,0.6587833668676127,0.657777714768661,-0.0010056520989517592,0.12752992162641735,0.407819068380883,0.907736361156439,1
35,Availability error,available at time zero,0.6327951073503031,0.36552810538554165,-0.26726700196476144,0.11059789949181854,0.1487562223815773,0.582299988389506,0
36,Availability error,available at time zero,0.6254258686746369,0.574492003951896,-0.05093386472274086,0.10476311691416745,0.3691562948001278,0.7798277131036643,1
37,Availability error,available at time zero,0.6359022929376038,0.5658041139541726,-0.07009817898343118,0.10840898267087064,0.35332250791926617,0.7782857199890791,1
38,Availability error,available at time zero,0.6355985103643498,0.7705453405556097,0.13494683019125997,0.11259887902391169,0.5498515376687428,0.9912391434424767,1
39,Availability error,available at time zero,0.6506888767959562,0.6692985102785999,0.01860963348264366,0.09989783503948509,0.4734987536012091,0.8650982669559907,1
40,Availability error,available at time zero,0.6336478325276554,0.74719488010366,0.11354704757600453,0.11282055731041395,0.5260665877752486,0.9683231724320713,1
41,Availability error,available at time zero,0.662438399726112,0.7830518157845725,0.12061341605846054,0.11207440018112001,0.5633859914295773,1.0027176401395677,1
42,Availability error,available at time zero,0.6465379291808488,0.7036518098761645,0.057113880695315644,0.11562351135376604,0.47702972762278306,0.9302738921295459,1
43,Availability error,available at time zero,0.6485275449648685,0.7336981995877592,0.08517065462289064,0.11269846246710039,0.5128092131522424,0.954587186023276,1
44,Availability error,available at time zero,0.6498109219991064,0.6682760259299041,0.0184651039307977,0.10828066426896261,0.45604592396273735,0.8805061278970708,1
45,Availability error,available at time zero,0.6262058989076776,0.43173382277505074,-0.1944720761326269,0.11622076940576155,0.2039411147397581,0.6595265308103434,1
46,Availability error,available at time zero,0.6565897064070908,0.5095952406027039,-0.1469944658043869,0.10826978620088745,0.2973864596489645,0.7218040215564433,1
47,Availability error,available at time zero,0.6508137757332926,0.7703040771471421,0.11949030141384953,0.10131598554710224,0.5717247454748218,0.9688834088194624,1
48,Availability error,available at time zero,0.633756055099529,0.394410605954264,-0.239345449145265,0.11707197874318857,0.16494952761761442,0.6238716842909137,0
49,Availability error,available at time zero,0.6622896057314832,0.790189374506375,0.12789976877489184,0.12201652699567431,0.5510369815948535,1.0293417674178966,1
50,Availability error,available at time zero,0.6527179928762988,0.6206800790236106,-0.03203791385268828,0.10753884655868143,0.40990393976859496,0.8314562182786261,1
51,Availability error,available at time zero,0.6487949910205192,0.6310369825333937,-0.0177580084871255,0.11483625038192642,0.40595793178481787,0.8561160332819695,1
52,Availability error,available at time zero,0.6176801809517816,0.7212037142680208,0.1035235333162392,0.10587546464216285,0.5136878035693816,0.9287196249666599,1
53,Availability error,available at time zero,0.6437565866765774,0.6913003676936949,0.047543781017117426,0.11523675601159042,0.4654363259109776,0.9171644094764121,1
54,Availability error,available at time zero,0.6676420307088471,0.6176480237836016,-0.04999400692524547,0.1102558140911973,0.4015466281648549,0.8337494194023483,1
55,Availability error,available at time zero,0.6319513793949774,0.584951325831508,-0.04700005356346937,0.10614628655983936,0.3769046041742229,0.7929980474887931,1
56,Availability error,available at time zero,0.6312662593394069,0.6318781605050315,0.0006119011656245954,0.11150322378763193,0.4133318418812729,0.8504244791287902,1
57,Availability error,available at time zero,0.6246993888008039,0.605432108975011,-0.019267279825792905,0.10662224430866518,0.39645251013002725,0.8144117078199947,1
58,Availability error,available at time zero,0.6384890537816634,0.74012792279912,0.10163886901745656,0.1108561147481201,0.5228499378928047,0.9574059077054353,1
59,Availability error,available at time zero,0.6567545260532949,0.7449271457195722,0.08817261966627732,0.11659465956940306,0.5164016129635423,0.9734526784756021,1
60,Availability error,available at time zero,0.6356609635875675,0.6192553425362162,-0.01640562105135135,0.11440626642567185,0.3950190603418994,0.843491624730533,1
61,Availability error,available at time zero,0.6432054381531207,0.49139321808918496,-0.15181222006393574,0.1070819304425534,0.2815126344217803,0.7012738017565896,1
62,Availability error,available at time zero,0.6511735405901775,0.7209882682927634,0.0698147277025859,0.10161800986937494,0.5218169689487886,0.9201595676367382,1
63,Availability error,available at time zero,0.6383879547222912,0.6267974182891617,-0.011590536433129461,0.10991359372173659,0.41136677459455795,0.8422280619837654,1
64,Availability error,available at time zero,0.6399469494473189,0.778150156680357,0.13820320723303814,0.11041419814115257,0.561738328323698,0.9945619850370161,1
65,Availability error,available at time zero,0.61635239379066,0.604652708517157,-0.011699685273502958,0.1088496432868665,0.3913074076748987,0.8179980093594154,1
66,Availability error,available at time zero,0.6381739071354231,0.6771335389065324,0.03895963177110928,0.09660037955674652,0.4877967949753092,0.8664702828377555,1
67,Availability error,available at time zero,0.6277234436478765,0.6913118694911992,0.0635884258433227,0.10721798328975007,0.48116462224328904,0.9014591167391093,1
68,Availability error,available at time zero,0.6556231262419119,0.7246413785209048,0.06901825227899294,0.11822182349793575,0.49292660446495074,0.9563561525768589,1
69,Availability error,available at time zero,0.6280736136823383,0.6262099967772784,-0.0018636169050598728,0.11597082942004301,0.3989071711139941,0.8535128224405627,1
70,Availability error,available at time zero,0.6448456248839136,0.778419140663116,0.1335735157792024,0.10015328296933229,0.5821187060432247,0.9747195752830073,1
71,Availability error,available at time zero,0.6560733592258273,0.7877458976711684,0.1316725384453411,0.12353188255388615,0.5456234078655515,1.0298683874767853,1
72,Availability error,available at time zero,0.6422623144551828,0.6882681275766073,0.04600581312142449,0.11452814671964333,0.46379296000610637,0.9127432951471082,1
73,Availability error,available at time zero,0.6685383900531021,0.7283595826345175,0.05982119258141538,0.10459932110456015,0.5233449132695795,0.9333742519994555,1
74,Availability error,available at time zero,0.6413880800111911,0.594503783533826,-0.04688429647736503,0.11346374122031541,0.37211485074200784,0.8168927163256443,1
75,Availability error,available at time zero,0.6211782332052806,0.5964925464973571,-0.024685686707923593,0.11019376685060629,0.3805127634701687,0.8124723295245454,1
76,Availability error,available at time zero,0.6343556027471902,0.6100267200295455,-0.024328882717644662,0.1116351008863704,0.3912219222922595,0.8288315177668315,1
77,Availability error,available at time zero,0.6523235072428357,0.6673640155043461,0.015040508261510377,0.11495488198509586,0.4420524468135582,0.8926755841951339,1
78,Availability error,available at time zero,0.6623387296069775,0.6973061353530857,0.03496740574610824,0.11001514989026105,0.4816764415681741,0.9129358291379974,1
79,Availability error,available at time zero,0.6433740362462979,0.46277482481790466,-0.1805992114283932,0.10948827747266653,0.24817780097147826,0.6773718486643311,1
80,Availability error,available at time zero,0.627807691612258,0.5643106915931404,-0.06349700001911762,0.11518696750695928,0.3385442352795002,0.7900771479067805,1
81,Availability error,available at time zero,0.6447102430761792,0.6500687288913205,0.005358485815141312,0.11447655360685265,0.42569468382188935,0.8744427739607517,1
82,Availability error,available at time zero,0.6614406569035942,0.6223527564122208,-0.03908790049137345,0.10145707298848433,0.42349689335479146,0.8212086194696501,1
83,Availability error,available at time zero,0.6375715090853478,0.6926481637318285,0.055076654646480705,0.11367069739756855,0.4698535968325941,0.9154427306310629,1
84,Availability error,available at time zero,0.6434305056651659,0.6556600650968204,0.012229559431654491,0.0983987424948764,0.46279852980686265,0.8485216003867782,1
85,Availability error,available at time zero,0.6479719738373731,0.541563171317443,-0.10640880251993012,0.12308388586010408,0.3003187550316391,0.782807587603247,1
86,Availability error,available at time zero,0.6456070906143557,0.6848806846394773,0.03927359402512154,0.10346948855790367,0.48208048706598605,0.8876808822129685,1
87,Availability error,available at time zero,0.6528455500249857,0.4328748094786693,-0.21997074054631638,0.11527269275397038,0.20694033168088735,0.6588092872764513,1
88,Availability error,available at time zero,0.6343273433200218,0.5319878964581205,-0.10233944686190133,0.12023703646248816,0.2963233049916437,0.7676524879245973,1
89,Availability error,available at time zero,0.6530334963293155,0.717684027453596,0.06465053112428054,0.11134146908810404,0.49945474804091217,0.9359133068662799,1
90,Availability error,available at time zero,0.6507532912544061,0.6167536564952175,-0.033999634759188546,0.1034197491119619,0.41405094823577215,0.8194563647546629,1
91,Availability error,available at time zero,0.6283164444223573,0.4674713504963816,-0.16084509392597574,0.10553108416417316,0.26063042553460225,0.674312275458161,1
92,Availability error,available at time zero,0.6560809614675377,0.6079838780387666,-0.04809708342877106,0.11919129533666831,0.3743689391788968,0.8415988168986365,1
93,Availability error,available at time zero,0.6312914635367572,0.6842774642964702,0.05298600075971294,0.11579685034229198,0.4573156376255779,0.9112392909673624,1
94,Availability error,available at time zero,0.6569040432734863,0.6948931017423876,0.03798905846890133,0.1117706508016385,0.47582262617117616,0.913963577313599,1
95,Availability error,available at time zero,0.6430144244202993,0.5600913235984675,-0.08292310082183185,0.11600522711458212,0.33272107845388654,0.7874615687430484,1
96,Availability error,available at time zero,0.6654264574879016,0.7191038376460533,0.05367738015815171,0.10544669111288349,0.5124283230648017,0.925779352227305,1
97,Availability error,available at time zero,0.6595029182978197,0.8727570382624695,0.21325411996464982,0.11324478855369911,0.6507972526972192,1.0947168238277198,1
98,Availability error,available at time zero,0.6396829346833746,0.7032954208222736,0.06361248613889903,0.10206251023724355,0.5032529007572762,0.9033379408872709,1
99,Availability error,available at time zero,0.6423941323909826,0.8170207052821719,0.1746265728911892,0.0990470037772456,0.6228885778787705,1.0111528326855732,1
100,Availability error,available at time zero,0.6335585626033802,0.6679027347770856,0.034344172173705445,0.10394173409627878,0.46417693594837917,0.8716285336057921,1
101,Availability error,available at time zero,0.6727225925183931,0.677073727346877,0.004351134828483927,0.11237065882068108,0.4568272360583421,0.8973202186354119,1
102,Availability error,available at time zero,0.6437238381065123,0.6111159653929769,-0.03260787271353549,0.10799010833803328,0.3994553530504316,0.822776577735522,1
103,Availability error,available at time zero,0.6206298043076621,0.6735949663565985,0.05296516204893642,0.119368510744521,0.4396326852973374,0.9075572474158597,1
104,Availability error,available at time zero,0.6475190555694755,0.7375662295277532,0.09004717395827766,0.10393490218250498,0.5338538212500434,0.941278637805463,1
105,Availability error,available at time zero,0.6488764885422343,0.6843118697208365,0.03543538117860212,0.11272198377503072,0.46337678152177625,0.9052469579198967,1
106,Availability error,available at time zero,0.6296476085660654,0.6863622230305313,0.05671461446446591,0.11169150520020525,0.467446872838129,0.9052775732229336,1
107,Availability error,available at time zero,0.6442998427246203,0.8424327493190449,0.19813290659442462,0.09910913215503545,0.6481788502951754,1.0366866483429145,0
108,Availability error,available at time zero,0.6396846931017368,0.6475448750246237,0.007860181922886844,0.1092238535277633,0.43346612211020763,0.8616236279390397,1
109,Availability error,available at time zero,0.6493876600958213,0.6289386980331424,-0.020448962062678877,0.11151270534560358,0.41037379555575937,0.8475036005105254,1
110,Availability error,available at time zero,0.6313733221225284,0.6040486615635405,-0.027324660558987857,0.1131621189127728,0.3822509084945058,0.8258464146325752,1
111,Availability error,available at time zero,0.6729701588021061,0.51556456549884,-0.1574055933032661,0.11540388638398025,0.2893729481862387,0.7417561828114413,1
112,Availability error,available at time zero,0.6235631488267954,0.6975874663628479,0.07402431753605243,0.11749925432029829,0.4672889278950632,0.9278860048306325,1
113,Availability error,available at time zero,0.6523027169620444,0.7216218318404517,0.06931911487840725,0.108933139145907,0.508112879114474,0.9351307845664294,1
114,Availability error,available at time zero,0.6439561812003717,0.7018704261507345,0.05791424495036279,0.10195434242117354,0.5020399150052344,0.9017009372962346,1
115,Availability error,available at time zero,0.6197582966436628,0.7550066410285489,0.1352483443848861,0.10317956848367438,0.5527746868005471,0.9572385952565506,1
116,Availability error,available at time zero,0.6443641472459277,0.6069780231919374,-0.03738612405399033,0.11238085132918653,0.3867115545867318,0.827244491797143,1
117,Availability error,available at time zero,0.6415833081358044,0.802018997366946,0.1604356892311416,0.10904906667854629,0.5882828266769953,1.0157551680568968,1
118,Availability error,available at time zero,0.6352304310766077,0.8611389361153305,0.22590850503872284,0.10673074355789028,0.6519466787418656,1.0703311934887956,0
119,Availability error,available at time zero,0.6297560291042151,0.5433922388897433,-0.08636379021447183,0.10469803086830064,0.33818409838787405,0.7486003793916125,1
120,Availability error,available at time zero,0.6474479870263803,0.8471627480216701,0.19971476099528984,0.10719235302078924,0.6370657361009232,1.057259759942417,1
121,Availability error,available at time zero,0.6468908986754509,0.4304591478372336,-0.2164317508382173,0.114350194132485,0.206332767337563,0.6545855283369042,1
122,Availability error,available at time zero,0.6369325918874004,0.7966363418973054,0.159703750009905,0.11464756056080079,0.5719271231981358,1.021345560596475,1
123,Availability error,available at time zero,0.645478276385195,0.5616994870353081,-0.0837787893498868,0.11528342680871463,0.3357439704902275,0.7876550035803889,1
124,Availability error,available at time zero,0.639385653504102,0.5642411063261247,-0.07514454717797736,0.11321183910718208,0.34234590167604784,0.7861363109762015,1
125,Availability error,available at time zero,0.6403577766907118,0.5408222731491804,-0.0995355035415314,0.10975074253190127,0.3257108177866539,0.7559337285117069,1
126,Availability error,available at time zero,0.6294070803228202,0.5346085976512541,-0.0947984826715661,0.10450184875071485,0.329784974099853,0.7394322212026552,1
127,Availability error,available at time zero,0.6660974403783372,0.7112244143189622,0.04512697394062504,0.10658902985451187,0.502309915804119,0.9201389128338054,1
128,Availability error,available at time zero,0.6274670903599897,0.5624758559334891,-0.06499123442650057,0.10689207493498698,0.3529673890609146,0.7719843228060637,1
129,Availability error,available at time zero,0.6517521251286202,0.49063070157188554,-0.1611214235567347,0.12148388452666217,0.2525222878996277,0.7287391152441434,1
130,Availability error,available at time zero,0.6290080884218419,0.7018672841756589,0.07285919575381705,0.12492251325914519,0.4570191581877343,0.9467154101635835,1
131,Availability error,available at time zero,0.6376610699224606,0.7421049160695599,0.10444384614709923,0.11856056553088896,0.5097262076290174,0.9744836245101023,1
132,Availability error,available at time zero,0.6512163233250603,0.5910766129102648,-0.06013971041479549,0.12323003686805453,0.3495457406488779,0.8326074851716517,1
133,Availability error,available at time zero,0.6460742500804724,0.8821708437544776,0.23609659367400526,0.11904700066393252,0.6488387224531699,1.1155029650557853,0
134,Availability error,available at time zero,0.6605205638743148,0.7285511636167502,0.06803059974243542,0.12158978837313221,0.4902351784054111,0.9668671488280893,1
135,Availability error,available at time zero,0.6457553112467048,0.7076281813736853,0.061872870126980506,0.11103447555674897,0.49000060928245737,0.9252557534649133,1
136,Availability error,available at time zero,0.6199632208597099,0.5577803184222137,-0.062182902437496246,0.10507182754427691,0.3518395364354309,0.7637211004089963,1
137,Availability error,available at time zero,0.645840030523651,0.3883634225875359,-0.2574766079361151,0.12365041017309947,0.14600861864826098,0.6307182265268109,0
138,Availability error,available at time zero,0.6475969435454656,0.8698328256145926,0.22223588206912703,0.11580394943332908,0.6428570847252676,1.0968085665039176,1
139,Availability error,available at time zero,0.6690109697355388,0.6923897711689446,0.02337880143340587,0.1098745058159482,0.47703573976968616,0.9077438025682031,1
140,Availability error,available at time zero,0.6354717622880262,0.5317849505783777,-0.10368681170964844,0.10895283394452343,0.31823739604711176,0.7453325051096437,1
141,Availability error,available at time zero,0.6384277963895812,0.583305454733662,-0.05512234165591923,0.10646290161311178,0.37463816757196294,0.791972741895361,1
142,Availability error,available at time zero,0.6273657047672229,0.779237469873409,0.15187176510618616,0.11545975334773868,0.5529363533118412,1.0055385864349768,1
143,Availability error,available at time zero,0.6466323329400723,0.7215634397429085,0.07493110680283621,0.1072048948695114,0.5114418457986661,0.9316850336871508,1
144,Availability error,available at time zero,0.6351069204934572,0.7734574883973949,0.13835056790393774,0.10253944010708672,0.5724801857875049,0.9744347910072849,1
145,Availability error,available at time zero,0.6532950875869271,0.7402169693061442,0.08692188171921711,0.10127707785590462,0.5417138967085712,0.9387200419037173,1
146,Availability error,available at time zero,0.6415897123309874,0.7001223319938742,0.05853261966288681,0.10319281216952653,0.4978644201416022,0.9023802438461461,1
147,Availability error,available at time zero,0.6334046318904015,0.5167723621541773,-0.1166322697362242,0.09860156983265632,0.32351328528217094,0.7100314390261837,1
148,Availability error,available at time zero,0.6387046613998977,0.6339729035632322,-0.004731757836665462,0.11552867280877559,0.40753670485803206,0.8604091022684324,1
149,Availability error,available at time zero,0.6387687513297096,0.5787512995246028,-0.06001745180510676,0.10904143340819743,0.36503009004453585,0.7924725090046698,1
150,Availability error,available at time zero,0.633594100897576,0.6011693625772847,-0.032424738320291246,0.0993423922330893,0.40645827380042965,0.7958804513541398,1
151,Availability error,available at time zero,0.6645451833416651,0.9756877012870793,0.31114251794541414,0.10983449622412489,0.7604120886877945,1.190963313886364,0
152,Availability error,available at time zero,0.6657092496152524,0.8058390116194162,0.14012976200416383,0.10509349452354096,0.5998557623532759,1.0118222608855565,1
153,Availability error,available at time zero,0.6504574394084449,0.7178002912308293,0.06734285182238442,0.10732301247748068,0.5074471867749673,0.9281533956866914,1
154,Availability error,available at time zero,0.645227455502101,0.7616365474354028,0.11640909193330173,0.11056342360514305,0.5449322371693224,0.9783408577014832,1
155,Availability error,available at time zero,0.6352621556468092,0.6411822692348103,0.005920113588001041,0.11359512944971364,0.4185358155133715,0.863828722956249,1
156,Availability error,available at time zero,0.6437914543151486,0.48451744840794997,-0.15927400590719865,0.11512374770706414,0.25887490290210424,0.7101599939137957,1
157,Availability error,available at time zero,0.6394408890650436,0.7016523478893687,0.062211458824325105,0.11101307667169633,0.4840667176128439,0.9192379781658935,1
158,Availability error,available at time zero,0.6581100800310978,0.5631602304226415,-0.09494984960845632,0.10843943293285899,0.3506189418742379,0.7757015189710451,1
159,Availability error,available at time zero,0.635036276308983,0.5660370618267461,-0.06899921448223689,0.10182353135653924,0.36646294036792915,0.765611183285563,1
160,Availability error,available at time zero,0.6283675978780277,0.758717113884936,0.13034951600690836,0.10963915855790574,0.5438243631114408,0.9736098646584312,1
161,Availability error,available at time zero,0.647975207834588,0.7276909687327291,0.07971576089814114,0.11749307413417538,0.4974045434297454,0.9579773940357128,1
162,Availability error,available at time zero,0.6203015414194598,0.5564017973054742,-0.06389974411398558,0.1103087793490355,0.3401965897813647,0.7726070048295838,1
163,Availability error,available at time zero,0.63126910873384,0.663031403630839,0.031762294896999,0.10110623775563592,0.4648631776297926,0.8611996296318853,1
164,Availability error,available at time zero,0.6535380009393248,0.691419188423297,0.03788118748397218,0.11520102387390758,0.4656251816304381,0.9172131952161559,1
165,Availability error,available at time zero,0.6478617193569325,0.8054973225632189,0.15763560320628645,0.10983472769427216,0.5902212562824455,1.0207733888439923,1
166,Availability error,available at time zero,0.6320983271181518,0.6475498330790914,0.015451505960939582,0.10659906237129829,0.4386156708313468,0.8564839953268361,1
167,Availability error,available at time zero,0.6676718811603617,0.5720418185388678,-0.09563006262149387,0.11426144529556283,0.3480893857595647,0.7959942513181709,1
168,Availability error,available at time zero,0.6167920190875275,0.6158986729784641,-0.000893346109063331,0.1264284975688791,0.3680988177434611,0.8636985282134672,1
169,Availability error,available at time zero,0.6308080916461901,0.8650054947237353,0.23419740307754522,0.10770223195425711,0.6539091200933914,1.0761018693540794,0
170,Availability error,available at time zero,0.6334728830012522,0.6510963719980019,0.017623488996749703,0.12055769347809855,0.4148032927809287,0.8873894512150751,1
171,Availability error,available at time zero,0.6570937884120709,0.6436454265969375,-0.013448361815133425,0.11248936420545022,0.423166272754255,0.8641245804396199,1
172,Availability error,available at time zero,0.6083469914910162,0.5735533526803607,-0.03479363881065556,0.11045533448543024,0.3570608970889174,0.7900458082718039,1
173,Availability error,available at time zero,0.6403396126337496,0.6459689745119913,0.005629361878241701,0.1062071542388473,0.43780295220385057,0.854134996820132,1
174,Availability error,available at time zero,0.6401441190640231,0.5549501789402377,-0.08519394012378545,0.10959068067553661,0.3401524448161859,0.7697479130642895,1
175,Availability error,available at time zero,0.6375375360082578,0.6943427386186746,0.05680520261041677,0.10882060832484465,0.4810543463019791,0.9076311309353701,1
176,Availability error,available at time zero,0.63560177773518,0.6110897476751632,-0.024512030060016787,0.11600758170604211,0.38371488753132066,0.8384646078190058,1
177,Availability error,available at time zero,0.633070468399547,0.5653852276394358,-0.06768524076011118,0.10771942085074374,0.35425516277197805,0.7765152925068934,1
178,Availability error,available at time zero,0.6488833685546689,0.8266831680787554,0.17779979952408653,0.10722793048555078,0.6165164243270759,1.0368499118304348,1
179,Availability error,available at time zero,0.6305360712213767,0.5613297718186889,-0.06920629940268774,0.10111642948265813,0.363141570032679,0.7595179736046989,1
180,Availability error,available at time zero,0.6410034926489594,0.8109175423200067,0.16991404967104728,0.1123157735343392,0.5907786261927018,1.0310564584473116,1
181,Availability error,available at time zero,0.6586262344035305,0.6286084361828573,-0.030017798220673186,0.10661295220735523,0.4196470498564411,0.8375698225092736,1
182,Availability error,available at time zero,0.6299147489541389,0.6801327011135619,0.05021795215942304,0.10888126098401063,0.46672542958490115,0.8935399726422227,1
183,Availability error,available at time zero,0.641898679670941,0.6231674764039898,-0.018731203266951213,0.123429079058221,0.3812464814498767,0.865088471358103,1
184,Availability error,available at time zero,0.6545854567376783,0.7445175464732546,0.08993208973557631,0.10672083334468734,0.5353447131176674,0.9536903798288419,1
185,Availability error,available at time zero,0.6454347015005001,0.7014332931973989,0.0559985916968988,0.10164731813094512,0.5022045496607465,0.9006620367340513,1
186,Availability error,available at time zero,0.6351304690881754,0.6147456657942005,-0.02038480329397485,0.11627377190297618,0.3868490728643672,0.8426422587240339,1
187,Availability error,available at time zero,0.6432368231146364,0.4994544430396898,-0.1437823800749466,0.10741810565379781,0.28891495595824607,0.7099939301211335,1
188,Availability error,available at time zero,0.6318801644130856,0.6287250884003724,-0.0031550760127131428,0.1082593074200315,0.4165368458571107,0.8409133309436342,1
189,Availability error,available at time zero,0.6246674601698768,0.5465001122328783,-0.07816734793699853,0.10702771109196084,0.33672579849263506,0.7562744259731216,1
190,Availability error,available at time zero,0.6502438241194228,0.7261721752699637,0.07592835115054086,0.10768442011885097,0.5151107118370157,0.9372336387029117,1
191,Availability error,available at time zero,0.6460586296827716,0.5967080384292347,-0.04935059125353691,0.12331205629763427,0.35501640808587154,0.8383996687725979,1
192,Availability error,available at time zero,0.6688830407407345,0.791720827372845,0.12283778663211053,0.11133486287230408,0.573504496143129,1.009937158602561,1
193,Availability error,available at time zero,0.6343162440511833,0.6847328803589887,0.05041663630780546,0.10953427927419723,0.4700456929815622,0.8994200677364153,1
194,Availability error,available at time zero,0.6332109944597039,0.6561149220196706,0.02290392755996673,0.11479202871371823,0.4311225457407829,0.8811072982985583,1
195,Availability error,available at time zero,0.6536769215695587,0.6566621366047404,0.0029852150351816764,0.09818810165975406,0.46421345735162245,0.8491108158578583,1
196,Availability error,available at time zero,0.6255068026929983,0.7575475532985129,0.13204075060551457,0.11397248655751513,0.5341614796457832,0.9809336269512425,1
197,Availability error,available at time zero,0.6598423864882885,0.908212366612359,0.24836998012407052,0.11276163647973915,0.6871995591120703,1.1292251741126478,0
198,Availability error,available at time zero,0.6513896586364519,0.6960151557549007,0.044625497118448765,0.10878753019428503,0.48279159657410203,0.9092387149356993,1
199,Availability error,available at time zero,0.6379967921268956,0.7897841428319575,0.15178735070506189,0.10386790111292865,0.5862030566506173,0.9933652290132977,1
200,Availability error,available at time zero,0.6525000240202508,0.7752264539443633,0.12272642992411253,0.11000098994743106,0.5596245136473984,0.9908283942413282,1
1,Availability error,late availability lambda 0.50,0.6396431599358599,-0.32840667271043567,-0.9680498326462955,0.0850831449385195,-0.49516963678993386,-0.16164370863093747,0
2,Availability error,late availability lambda 0.50,0.6482033283293978,-0.2932530938196898,-0.9414564221490875,0.10139189153399883,-0.4919812012263275,-0.09452498641305207,0
3,Availability error,late availability lambda 0.50,0.6204648478481515,-0.2111255685531223,-0.8315904164012737,0.08190263648383353,-0.37165473606143606,-0.05059640104480859,0
4,Availability error,late availability lambda 0.50,0.6585495694902526,-0.01129599732042008,-0.6698455668106726,0.0865243795419199,-0.18088378122258308,0.15829178658174292,0
5,Availability error,late availability lambda 0.50,0.6462331104456841,-0.059812184151021984,-0.7060452945967061,0.09051767485911091,-0.23722682687487937,0.11760245857283538,0
6,Availability error,late availability lambda 0.50,0.6346125063839049,-0.22018000423674636,-0.8547925106206512,0.08757226446349449,-0.3918216425851956,-0.04853836588829716,0
7,Availability error,late availability lambda 0.50,0.6299653653955534,-0.13344057805267276,-0.7634059434482261,0.0882854794247451,-0.30648011772517314,0.03959896161982762,0
8,Availability error,late availability lambda 0.50,0.6460707753086989,-0.12888161722116068,-0.7749523925298596,0.08310899037629256,-0.2917752383586941,0.03401200391637274,0
9,Availability error,late availability lambda 0.50,0.6547876405281835,-0.19919397464918479,-0.8539816151773683,0.10240083144582668,-0.3998996042830051,0.0015116549846355132,0
10,Availability error,late availability lambda 0.50,0.6431048599333259,-0.24655952808564377,-0.8896643880189696,0.08724711151383087,-0.41756386665275225,-0.07555518951853527,0
11,Availability error,late availability lambda 0.50,0.6383515448089359,-0.1202062220402283,-0.7585577668491641,0.08356367124756078,-0.28399101768544743,0.043578573604990845,0
12,Availability error,late availability lambda 0.50,0.6269060938995575,-0.2628898226506731,-0.8897959165502307,0.08896476516938799,-0.4372607623826736,-0.08851888291867266,0
13,Availability error,late availability lambda 0.50,0.6374525984644742,-0.32873714751343275,-0.966189745977907,0.07777621710547905,-0.48117853304017166,-0.1762957619866938,0
14,Availability error,late availability lambda 0.50,0.6455195136065038,-0.36024204699564116,-1.005761560602145,0.0921482866007561,-0.5408526887331231,-0.1796314052581592,0
15,Availability error,late availability lambda 0.50,0.6296298189188116,-0.11296524170684862,-0.7425950606256603,0.08594885649116163,-0.2814250004295254,0.05549451701582818,0
16,Availability error,late availability lambda 0.50,0.6344539303644307,-0.061442962010126424,-0.6958968923745571,0.08375827479194974,-0.2256091806023479,0.10272325658209505,0
17,Availability error,late availability lambda 0.50,0.6422336397633459,-0.15065667984648246,-0.7928903196098284,0.0917556180783304,-0.33049769128001005,0.029184331587045115,0
18,Availability error,late availability lambda 0.50,0.6539202059024203,-0.006920417881783829,-0.6608406237842042,0.08420302385915736,-0.17195834464573223,0.15811750888216458,0
19,Availability error,late availability lambda 0.50,0.6350214856980362,-0.21612350123190582,-0.851144986929942,0.08848766013364766,-0.3895593150938552,-0.04268768736995643,0
20,Availability error,late availability lambda 0.50,0.6572236742338754,-0.17208841813977985,-0.8293120923736552,0.10092825108298223,-0.36990779026242504,0.025730953982865318,0
21,Availability error,late availability lambda 0.50,0.6469971940077793,-0.1673728812439362,-0.8143700752517156,0.0893829088005889,-0.34256338249309043,0.007817620005218018,0
22,Availability error,late availability lambda 0.50,0.6431704516952834,-0.22095088200225496,-0.8641213336975384,0.08496597275228951,-0.3874841885967424,-0.05441757540776754,0
23,Availability error,late availability lambda 0.50,0.6441054184936772,-0.1864810761934934,-0.8305864946871706,0.08530515639141262,-0.3536791827206621,-0.019282969666324673,0
24,Availability error,late availability lambda 0.50,0.6631752089316938,-0.14426566208816,-0.8074408710198537,0.09197393887179335,-0.32453458227687493,0.03600325810055496,0
25,Availability error,late availability lambda 0.50,0.6416725313043079,-0.007987050281181502,-0.6496595815854894,0.08651621282575608,-0.17755882741966342,0.16158472685730044,0
26,Availability error,late availability lambda 0.50,0.6421859550929038,-0.03984615279688797,-0.6820321078897917,0.082893841990853,-0.20231808309895985,0.12262577750518391,0
27,Availability error,late availability lambda 0.50,0.669119363527183,-0.19121818192508802,-0.860337545452271,0.08550034653569769,-0.3587988611350555,-0.02363750271512055,0
28,Availability error,late availability lambda 0.50,0.6465727736788388,-0.1922936702165813,-0.8388664438954201,0.0931927831085739,-0.3749515251093861,-0.00963581532377647,0
29,Availability error,late availability lambda 0.50,0.6332454728022678,-0.022910342027133823,-0.6561558148294017,0.08672122486648945,-0.19288394276545315,0.1470632587111855,0
30,Availability error,late availability lambda 0.50,0.643617202864319,-0.17244622581330282,-0.8160634286776218,0.08555584230156764,-0.3401356767243754,-0.004756774902230254,0
31,Availability error,late availability lambda 0.50,0.64449120659582,-0.21269760288831244,-0.8571888094841325,0.0861952359494361,-0.38164026534920714,-0.043754940427417705,0
32,Availability error,late availability lambda 0.50,0.6559392425909238,-0.19992556649977555,-0.8558648090906994,0.0932427767260004,-0.38268140888273633,-0.017169724116814777,0
33,Availability error,late availability lambda 0.50,0.62619965630085,-0.37558742527031375,-1.0017870815711638,0.08271689593003183,-0.5377125412931761,-0.21346230924745135,0
34,Availability error,late availability lambda 0.50,0.637484009779001,-0.13104495097229693,-0.768528960751298,0.07569905645177454,-0.27941510161777505,0.017325199673181163,0
35,Availability error,late availability lambda 0.50,0.6405211540182184,-0.17571796551592272,-0.8162391195341412,0.08111516794766209,-0.3347036946933404,-0.01673223633850504,0
36,Availability error,late availability lambda 0.50,0.6484541288995115,-0.12863265598464632,-0.7770867848841578,0.09399554720993519,-0.3128639285161193,0.05559861654682666,0
37,Availability error,late availability lambda 0.50,0.6384682940396256,-0.2569551425247983,-0.8954234365644238,0.0888379544415409,-0.43107753323021847,-0.08283275181937813,0
38,Availability error,late availability lambda 0.50,0.6633124279521393,-0.06351249586042315,-0.7268249238125625,0.08392416552923121,-0.22800386029771633,0.10097886857687002,0
39,Availability error,late availability lambda 0.50,0.6169944699492688,-0.134705990660282,-0.7517004606095508,0.08744212806661798,-0.30609256167085325,0.03668058035028926,0
40,Availability error,late availability lambda 0.50,0.652670955852188,-0.10570627855966994,-0.758377234411858,0.07963509833205583,-0.2617910712904994,0.05037851417115949,0
41,Availability error,late availability lambda 0.50,0.6582692127467316,-0.10100855998213491,-0.7592777727288664,0.09386671515483999,-0.2849873216856213,0.08297020172135146,0
42,Availability error,late availability lambda 0.50,0.6541031282250059,-0.07943542535443926,-0.7335385535794452,0.10176422135895104,-0.2788932992179833,0.12002244850910476,0
43,Availability error,late availability lambda 0.50,0.6603184875228287,-0.3090870580933642,-0.969405545616193,0.10269514533370615,-0.5103695429474282,-0.10780457323930012,0
44,Availability error,late availability lambda 0.50,0.6689037231199384,-0.05625435297646168,-0.7251580760964,0.11166933256565635,-0.27512624480514813,0.16261753885222474,0
45,Availability error,late availability lambda 0.50,0.6556470028185558,-0.22927698199586805,-0.8849239848144239,0.08815548232683677,-0.4020617273564681,-0.05649223663526798,0
46,Availability error,late availability lambda 0.50,0.6389636379346929,-0.2315419970247283,-0.8705056349594212,0.08569120445763326,-0.39949675776168947,-0.06358723628776711,0
47,Availability error,late availability lambda 0.50,0.64928703340838,-0.20880689473355263,-0.8580939281419326,0.08144566977414167,-0.36844040749087026,-0.04917338197623497,0
48,Availability error,late availability lambda 0.50,0.6351096879526483,-0.06653752770252716,-0.7016472156551755,0.08615410051876654,-0.2353995647193096,0.10232450931425527,0
49,Availability error,late availability lambda 0.50,0.6229000652908084,-0.08422787852491982,-0.7071279438157283,0.07996246180073076,-0.2409543036543521,0.07249854660451245,0
50,Availability error,late availability lambda 0.50,0.6400067496123277,-0.11381195269493845,-0.7538187023072662,0.07922440611151824,-0.2690917886735142,0.041467883283637305,0
51,Availability error,late availability lambda 0.50,0.6654827122899001,-0.05339720940974219,-0.7188799216996423,0.0858848271055304,-0.22173147053658177,0.1149370517170974,0
52,Availability error,late availability lambda 0.50,0.6244651504836569,-0.16335793902908785,-0.7878230895127447,0.08851706319404484,-0.33685138288941574,0.010135504831240039,0
53,Availability error,late availability lambda 0.50,0.6539589766474764,-0.18778119345374883,-0.8417401701012253,0.0861831941054178,-0.35670025390036775,-0.01886213300712994,0
54,Availability error,late availability lambda 0.50,0.6559797970979045,-0.18084637972514092,-0.8368261768230455,0.09291248923835717,-0.36295485863232096,0.0012620991820391225,0
55,Availability error,late availability lambda 0.50,0.6357879076641554,-0.18844248246544076,-0.8242303901295962,0.08948261224877425,-0.36382840247303827,-0.01305656245784323,0
56,Availability error,late availability lambda 0.50,0.6458170924406256,-0.13090379934056992,-0.7767208917811955,0.08016142532395516,-0.28802019297552206,0.02621259429438219,0
57,Availability error,late availability lambda 0.50,0.6440840540795431,-0.25861677406668315,-0.9027008281462262,0.07439501540361007,-0.4044310042577589,-0.11280254387560743,0
58,Availability error,late availability lambda 0.50,0.6314811178608033,-0.10409397868511744,-0.7355750965459207,0.08461185307451151,-0.26993321071116,0.06174525334092512,0
59,Availability error,late availability lambda 0.50,0.6427041347740954,-0.11792280231003281,-0.7606269370841282,0.08801238558616258,-0.29042707805891144,0.054581473438845826,0
60,Availability error,late availability lambda 0.50,0.6582275430611582,-0.17420400022561067,-0.8324315432867688,0.09882891173010683,-0.3679086672166201,0.019500666765398716,0
61,Availability error,late availability lambda 0.50,0.6609168997125465,-0.07403598294826637,-0.7349528826608129,0.07943743607655751,-0.2297333576583191,0.08166139176178634,0
62,Availability error,late availability lambda 0.50,0.6143304803269632,-0.04561842433355179,-0.659948904660515,0.09254060016509673,-0.22699800065714137,0.1357611519900378,0
63,Availability error,late availability lambda 0.50,0.6497166807747168,-0.16184377420842072,-0.8115604549831374,0.09478149257593224,-0.3476154996572479,0.023927951240406475,0
64,Availability error,late availability lambda 0.50,0.6457802762412072,-0.1712197379953616,-0.8170000142365688,0.09169923297212568,-0.35095023462072794,0.008510758630004722,0
65,Availability error,late availability lambda 0.50,0.635667693517936,-0.15710923443406652,-0.7927769279520025,0.09599318070209288,-0.34525586861016855,0.031037399742035537,0
66,Availability error,late availability lambda 0.50,0.6514799431092486,-0.14830682899493827,-0.7997867721041869,0.09710685105229043,-0.3386362570574275,0.04202259906755096,0
67,Availability error,late availability lambda 0.50,0.664260931961469,-0.15907515698279148,-0.8233360889442605,0.0837948417998241,-0.3233130469104467,0.005162732944863746,0
68,Availability error,late availability lambda 0.50,0.6562999985397168,-0.07481082922711695,-0.7311108277668337,0.08334007122885417,-0.23815736883567112,0.08853571038143722,0
69,Availability error,late availability lambda 0.50,0.6549059314996251,-0.1820461370349257,-0.8369520685345507,0.08793113480523526,-0.3543911612531868,-0.009701112816664581,0
70,Availability error,late availability lambda 0.50,0.6404845917557004,-0.29321610741649595,-0.9337006991721963,0.09924192789125569,-0.4877302860833571,-0.09870192874963482,0
71,Availability error,late availability lambda 0.50,0.6394708840079676,-0.18965750231995324,-0.8291283863279209,0.07827927869647631,-0.3430848885650468,-0.03623011607485965,0
72,Availability error,late availability lambda 0.50,0.6619769881242613,-0.12179148175232751,-0.7837684698765888,0.08715143786460947,-0.292608299966962,0.04902533646230703,0
73,Availability error,late availability lambda 0.50,0.6462137055765994,-0.08398541579118843,-0.7301991213677879,0.08134814415723088,-0.24342777833936094,0.07545694675698408,0
74,Availability error,late availability lambda 0.50,0.6461477664207638,-0.18708953930269576,-0.8332373057234596,0.08012045269420782,-0.3441256265833431,-0.030053452022048427,0
75,Availability error,late availability lambda 0.50,0.6573250870147943,-0.057677594833505014,-0.7150026818482993,0.09220028180916555,-0.2383901471794695,0.12303495751245946,0
76,Availability error,late availability lambda 0.50,0.6597431214695313,-0.21561902429426213,-0.8753621457637935,0.09582284727596213,-0.4034318049551479,-0.02780624363337636,0
77,Availability error,late availability lambda 0.50,0.6524834739368094,-0.2643302182622971,-0.9168136921991065,0.08301567438879282,-0.427040940064331,-0.10161949646026316,0
78,Availability error,late availability lambda 0.50,0.6373152524474778,-0.18422273240299283,-0.8215379848504706,0.08457467160423274,-0.34998908874728896,-0.018456376058696683,0
79,Availability error,late availability lambda 0.50,0.659295764590957,-0.1389739317185741,-0.798269696309531,0.10036835199754199,-0.3356959016337564,0.057748038196608176,0
80,Availability error,late availability lambda 0.50,0.6559082263354257,-0.16079000243622374,-0.8166982287716494,0.08922543862671314,-0.3356718621445815,0.014091857272134023,0
81,Availability error,late availability lambda 0.50,0.6368213464184607,-0.09537222032478566,-0.7321935667432463,0.09295295443257422,-0.2775600110126311,0.0868155703630598,0
82,Availability error,late availability lambda 0.50,0.6125461557102134,-0.4027411479940227,-1.0152873037042363,0.08999301864497188,-0.5791274645381677,-0.22635483144987784,0
83,Availability error,late availability lambda 0.50,0.6498199371382709,-0.14111220994995988,-0.7909321470882308,0.09212276508503373,-0.321672829516626,0.03944840961670623,0
84,Availability error,late availability lambda 0.50,0.6411865135902128,-0.11418807274874344,-0.7553745863389563,0.09025477205802664,-0.29108742598247567,0.06271128048498877,0
85,Availability error,late availability lambda 0.50,0.6579304626911097,-0.12623767620080523,-0.7841681388919148,0.09146688565154884,-0.30551277207784094,0.05303741967623049,0
86,Availability error,late availability lambda 0.50,0.6475504263175356,-0.19474626890780147,-0.842296695225337,0.08768305930493676,-0.3666050651454775,-0.02288747267012542,0
87,Availability error,late availability lambda 0.50,0.6580027419859948,-0.07885812311852432,-0.7368608651045192,0.08628233850258697,-0.2479715065835948,0.09025526034654614,0
88,Availability error,late availability lambda 0.50,0.6460021505659271,-0.1012915738423838,-0.7472937244083109,0.08415948376519615,-0.2662441620221683,0.06366101433740065,0
89,Availability error,late availability lambda 0.50,0.6252829002043735,-0.1502234558014466,-0.7755063560058201,0.08107192693809949,-0.30912443260012157,0.008677520997228377,0
90,Availability error,late availability lambda 0.50,0.6526405234615806,-0.1049571400522552,-0.7575976635138358,0.10067588291454856,-0.3022818705647704,0.09236759046025997,0
91,Availability error,late availability lambda 0.50,0.6144877442807887,-0.12230951400554682,-0.7367972582863355,0.09001674414834927,-0.2987423325363114,0.05412330452521774,0
92,Availability error,late availability lambda 0.50,0.6425118116363887,-0.177692568323354,-0.8202043799597427,0.07797360703955211,-0.3305208381208762,-0.024864298525831857,0
93,Availability error,late availability lambda 0.50,0.6314387413535701,-0.2603709063203756,-0.8918096476739457,0.08742495166015442,-0.4317238115742782,-0.08901800106647292,0
94,Availability error,late availability lambda 0.50,0.6461198340751911,-0.02234479872917294,-0.6684646328043641,0.08202895030912814,-0.18312154133506411,0.13843194387671823,0
95,Availability error,late availability lambda 0.50,0.6406238244353437,-0.14561134784213525,-0.786235172277479,0.0824505862855172,-0.30721449696174896,0.015991801277478457,0
96,Availability error,late availability lambda 0.50,0.6496902503549502,-0.27860675329210755,-0.9282970036470577,0.09083207938305832,-0.4566376288829018,-0.10057587770131324,0
97,Availability error,late availability lambda 0.50,0.6713727474160323,-0.10719122981116558,-0.7785639772271978,0.08886479144106241,-0.2813662210356479,0.06698376141331674,0
98,Availability error,late availability lambda 0.50,0.6409606226165022,-0.20525490841802968,-0.8462155310345318,0.08575346364349717,-0.37333169715928416,-0.03717811967677523,0
99,Availability error,late availability lambda 0.50,0.6597152834704423,-0.20359326519186688,-0.8633085486623091,0.09434087082278876,-0.38850137200453283,-0.0186851583792009,0
100,Availability error,late availability lambda 0.50,0.644457729836076,-0.31882801856558585,-0.9632857484016618,0.09311403965692214,-0.5013315362931532,-0.13632450083801845,0
101,Availability error,late availability lambda 0.50,0.6523571106095165,-0.22592543827193562,-0.8782825488814521,0.08663280553369374,-0.3957257371179753,-0.05612513942589589,0
102,Availability error,late availability lambda 0.50,0.6404292845630483,-0.22740053763088613,-0.8678298221939345,0.08960792521804856,-0.40303207105826133,-0.051769004203510965,0
103,Availability error,late availability lambda 0.50,0.6358721854446925,-0.12426217151265423,-0.7601343569573467,0.09224123486130792,-0.30505499184081775,0.05653064881550929,0
104,Availability error,late availability lambda 0.50,0.645305751291756,-0.17111629906139594,-0.816422050353152,0.08993771916846381,-0.347394228631585,0.005161630508793119,0
105,Availability error,late availability lambda 0.50,0.6392995873662816,-0.1756396772286861,-0.8149392645949677,0.09174914701633739,-0.3554680053807074,0.004188650923335202,0
106,Availability error,late availability lambda 0.50,0.6377999587989409,-0.11555896942925409,-0.753358928228195,0.07947695803212575,-0.27133380717222055,0.04021586831371238,0
107,Availability error,late availability lambda 0.50,0.6628808954844745,-0.24639166606188417,-0.9092725615463586,0.10597881946371067,-0.45411015221075707,-0.03867317991301128,0
108,Availability error,late availability lambda 0.50,0.661186051454747,-0.21438063646593206,-0.875566687920679,0.09485979208943775,-0.40030582896123,-0.02845544397063407,0
109,Availability error,late availability lambda 0.50,0.6365745326047975,0.0022242631750977243,-0.6343502694296997,0.09757416990641322,-0.1890211098414722,0.19346963619166763,0
110,Availability error,late availability lambda 0.50,0.6542125775957259,-0.2921417267241716,-0.9463543043198975,0.09254587574287579,-0.47353164318020813,-0.11075181026813505,0
111,Availability error,late availability lambda 0.50,0.6427431609864052,-0.3812029056638896,-1.0239460666502946,0.08929818437518039,-0.5562273470392431,-0.20617846428853603,0
112,Availability error,late availability lambda 0.50,0.6503000781164382,-0.08225277704497197,-0.7325528551614102,0.09078517612701081,-0.2601917222539132,0.09568616816396922,0
113,Availability error,late availability lambda 0.50,0.645754033245083,-0.09297773676503235,-0.7387317700101153,0.08636119027927834,-0.2622456697124179,0.07629019618235319,0
114,Availability error,late availability lambda 0.50,0.6525083941308687,-0.18869265086547168,-0.8412010449963404,0.09074767978390369,-0.36655810324192295,-0.010827198489020445,0
115,Availability error,late availability lambda 0.50,0.6415277061492176,-0.22271563290909516,-0.8642433390583127,0.08856132837013037,-0.3962958365145507,-0.04913542930363965,0
116,Availability error,late availability lambda 0.50,0.6332567885132797,-0.23201725816686708,-0.8652740466801467,0.0810617664190367,-0.390898320348179,-0.07313619598555515,0
117,Availability error,late availability lambda 0.50,0.6267883285911391,-0.03403187307402716,-0.6608202016651662,0.08511395657868125,-0.2008552279682424,0.13279148182018807,0
118,Availability error,late availability lambda 0.50,0.6557934267283918,-0.03011527074923108,-0.6859086974776228,0.09607955030878397,-0.21843118935444766,0.15820064785598548,0
119,Availability error,late availability lambda 0.50,0.6460989057709103,-0.1426152216004343,-0.7887141273713446,0.08883044621646242,-0.3167228961847006,0.03149245298383205,0
120,Availability error,late availability lambda 0.50,0.6372874245740702,-0.3036010682438265,-0.9408884928178967,0.08882296353668793,-0.47769407677573483,-0.12950805971191814,0
121,Availability error,late availability lambda 0.50,0.635006689312995,-0.2032158164101495,-0.8382225057231445,0.08116310425385961,-0.3622955007477143,-0.044136132072584655,0
122,Availability error,late availability lambda 0.50,0.6463120061004446,-0.07572833118700927,-0.7220403372874539,0.08475589371088928,-0.24184988286035225,0.0903932204863337,0
123,Availability error,late availability lambda 0.50,0.6367739591033306,-0.2405753001512316,-0.8773492592545622,0.08766596279927297,-0.4124005872378066,-0.06875001306465658,0
124,Availability error,late availability lambda 0.50,0.6408971363179494,-0.12596512961834658,-0.766862265936296,0.08502346724014323,-0.29261112540902734,0.04068086617233416,0
125,Availability error,late availability lambda 0.50,0.634226368339417,-0.30926317913337814,-0.9434895474727951,0.08787132272031002,-0.4814909716651858,-0.1370353866015705,0
126,Availability error,late availability lambda 0.50,0.631979885975239,-0.2915354608017891,-0.9235153467770281,0.08368412599580294,-0.45555634775356285,-0.12751457385001536,0
127,Availability error,late availability lambda 0.50,0.6509976612543558,-0.3031449922613985,-0.9541426535157542,0.09653407198517025,-0.4923517733523322,-0.11393821117046482,0
128,Availability error,late availability lambda 0.50,0.6306563924466669,-0.0829462064458414,-0.7136025988925083,0.09268526586831012,-0.26460932754772926,0.09871691465604644,0
129,Availability error,late availability lambda 0.50,0.6516133658580026,-0.08654077872028137,-0.738154144578284,0.09223361430455891,-0.26731866275721683,0.09423710531665408,0
130,Availability error,late availability lambda 0.50,0.636955277974707,-0.18844176622971498,-0.825397044204422,0.08957599833063984,-0.36401072295776904,-0.012872809501660892,0
131,Availability error,late availability lambda 0.50,0.6412558588220241,-0.1470980908769987,-0.7883539496990228,0.0931293711092827,-0.3296316582511928,0.03543547649719536,0
132,Availability error,late availability lambda 0.50,0.6851128923777858,-0.06776990707269309,-0.752882799450479,0.09559688430197476,-0.2551398003045636,0.11959998615917744,0
133,Availability error,late availability lambda 0.50,0.6435744358833686,-0.22179272225884109,-0.8653671581422097,0.08323875040869978,-0.38494067305989266,-0.05864477145778951,0
134,Availability error,late availability lambda 0.50,0.6453419170013177,-0.12442332187112097,-0.7697652388724386,0.08351530888935157,-0.28811332729425004,0.039266683552008116,0
135,Availability error,late availability lambda 0.50,0.6202680514029256,-0.26309880502076083,-0.8833668564236865,0.09325441446954724,-0.4458774573810734,-0.08032015266044823,0
136,Availability error,late availability lambda 0.50,0.6693512142558072,-0.1814149750948114,-0.8507661893506187,0.09143661979102301,-0.3606307498852165,-0.0021992003044062902,0
137,Availability error,late availability lambda 0.50,0.624225133920044,-0.27665389539288054,-0.9008790293129245,0.09484542977805693,-0.46255093775787215,-0.09075685302788897,0
138,Availability error,late availability lambda 0.50,0.672206220797617,-0.0982544698224461,-0.7704606906200632,0.09406672320730454,-0.282625247308763,0.0861163076638708,0
139,Availability error,late availability lambda 0.50,0.6533974579342884,-0.1821039659106502,-0.8355014238449385,0.08994260736459936,-0.3583914763452649,-0.005816455476035459,0
140,Availability error,late availability lambda 0.50,0.6486591951210148,-0.17774897875779994,-0.8264081738788147,0.09979715323268057,-0.37335139909385384,0.01785344157825397,0
141,Availability error,late availability lambda 0.50,0.6453471493001387,-0.16579703399483983,-0.8111441832949785,0.08233452501311908,-0.32717270302055323,-0.004421364969126429,0
142,Availability error,late availability lambda 0.50,0.637111347014573,-0.15360726667170638,-0.7907186136862794,0.09148001603499326,-0.33290809810029315,0.025693564756880394,0
143,Availability error,late availability lambda 0.50,0.6601791413764112,-0.039272143032927934,-0.6994512844093391,0.10022456807006222,-0.23571229645024988,0.15716801038439404,0
144,Availability error,late availability lambda 0.50,0.6229113277640383,-0.1371307743004427,-0.7600421020644811,0.09517995402609294,-0.3236834841915849,0.04942193559069946,0
145,Availability error,late availability lambda 0.50,0.6374217158701381,-0.2629656815960952,-0.9003873974662333,0.08806441647779804,-0.4355719378925793,-0.09035942529961102,0
146,Availability error,late availability lambda 0.50,0.6433512739332958,-0.09874761193346392,-0.7420988858667598,0.10388187671478152,-0.3023560902944357,0.10486086642750787,0
147,Availability error,late availability lambda 0.50,0.6443555993871617,-0.191790546519677,-0.8361461459068387,0.09046192210893671,-0.36909591385319296,-0.014485179186161046,0
148,Availability error,late availability lambda 0.50,0.6428054788372536,-0.10023454985635556,-0.7430400286936092,0.08587510927731702,-0.26854976403989694,0.0680806643271858,0
149,Availability error,late availability lambda 0.50,0.6625584813421549,-0.13539253328472522,-0.7979510146268801,0.09188682459991361,-0.3154907095005559,0.04470564293110546,0
150,Availability error,late availability lambda 0.50,0.6477288815358511,-0.18189197296763965,-0.8296208545034907,0.07966810151318522,-0.3380414519334827,-0.025742494001796623,0
151,Availability error,late availability lambda 0.50,0.638901340772537,-0.297220051213528,-0.936121391986065,0.08933691081696567,-0.47232039641478074,-0.12211970601227531,0
152,Availability error,late availability lambda 0.50,0.655332490796121,-0.17855942772199798,-0.833891918518119,0.09828829172486915,-0.3712044795027415,0.014085624058745555,0
153,Availability error,late availability lambda 0.50,0.6526857086801405,-0.2995038591465852,-0.9521895678267258,0.07741958120794988,-0.451246238314167,-0.14776147997900346,0
154,Availability error,late availability lambda 0.50,0.6150205807946341,-0.14381871165876697,-0.7588392924534011,0.08763845516657992,-0.31559008378526365,0.02795266046772968,0
155,Availability error,late availability lambda 0.50,0.6536669133433901,-0.25037964311949,-0.9040465564628801,0.08276232182783087,-0.41259379390203854,-0.08816549233694151,0
156,Availability error,late availability lambda 0.50,0.640211823977347,-0.29598395017286677,-0.9361957741502138,0.08406276255892514,-0.4607469647883601,-0.1312209355573735,0
157,Availability error,late availability lambda 0.50,0.6429001636484699,-0.17608583319118892,-0.8189859968396589,0.09435427980671295,-0.36102022161234626,0.008848555229968441,0
158,Availability error,late availability lambda 0.50,0.6479270344878048,-0.21733614315922975,-0.8652631776470345,0.08027941521233739,-0.37468379697541104,-0.05998848934304846,0
159,Availability error,late availability lambda 0.50,0.6675268675897484,-0.2545432464840832,-0.9220701140738317,0.07963970328100156,-0.4106370649148463,-0.09844942805332016,0
160,Availability error,late availability lambda 0.50,0.645417716247586,-0.08526451298123648,-0.7306822292288225,0.08764045746434458,-0.25703980961135187,0.08651078364887889,0
161,Availability error,late availability lambda 0.50,0.6368552934501864,-0.14709334500480215,-0.7839486384549885,0.10113234927215996,-0.34531274957823566,0.051126059568631366,0
162,Availability error,late availability lambda 0.50,0.6388852029964621,-0.16218706247086004,-0.8010722654673221,0.09388114497833477,-0.3461941066283962,0.02181998168667612,0
163,Availability error,late availability lambda 0.50,0.6228628904178937,-0.03274834403419972,-0.6556112344520933,0.07499670361052875,-0.17974188311083605,0.11424519504243663,0
164,Availability error,late availability lambda 0.50,0.6541781573413602,-0.14220930162333686,-0.7963874589646971,0.09364615178062813,-0.32575575911336796,0.04133715586669426,0
165,Availability error,late availability lambda 0.50,0.6628109748604802,-0.17498737254768792,-0.8377983474081682,0.09921041782857964,-0.36943979149170403,0.01946504639632818,0
166,Availability error,late availability lambda 0.50,0.6256522962403004,-0.22737270240029567,-0.853024998640596,0.09042244019454165,-0.4046006851815973,-0.05014471961899403,0
167,Availability error,late availability lambda 0.50,0.6553052632536398,-0.21414193726021377,-0.8694472005138536,0.08344764606431493,-0.377699323546271,-0.05058455097415651,0
168,Availability error,late availability lambda 0.50,0.6322485404380346,-0.2515242077062265,-0.8837727481442611,0.08680436978691279,-0.4216607724885756,-0.08138764292387746,0
169,Availability error,late availability lambda 0.50,0.6412939186170684,-0.16375608498245695,-0.8050500035995254,0.09311021424126195,-0.34625210489533037,0.01873993493041648,0
170,Availability error,late availability lambda 0.50,0.6550285747624462,-0.1220287666466939,-0.7770573414091402,0.08763501763154902,-0.29379340120453,0.04973586791114218,0
171,Availability error,late availability lambda 0.50,0.6580083294379158,-0.14421042666123363,-0.8022187560991494,0.09362316711781854,-0.327711834212158,0.03929098088969071,0
172,Availability error,late availability lambda 0.50,0.6422836808998266,-0.31239069200691183,-0.9546743729067384,0.09605996343246552,-0.5006682203345443,-0.12411316367927941,0
173,Availability error,late availability lambda 0.50,0.6294555857344692,-0.18400029623593134,-0.8134558819704005,0.09141885849771601,-0.3631812588914547,-0.004819333580407953,0
174,Availability error,late availability lambda 0.50,0.6275460646851976,-0.212114259616917,-0.8396603243021146,0.09076037685256268,-0.39000459824793987,-0.034223920985894135,0
175,Availability error,late availability lambda 0.50,0.6682383247510687,-0.3088715291026357,-0.9771098538537044,0.08737539152395657,-0.48012729648959057,-0.13761576171568085,0
176,Availability error,late availability lambda 0.50,0.6552452448939312,-0.12162244017263234,-0.7768676850665636,0.090209315907742,-0.29843269935180666,0.055187819006542,0
177,Availability error,late availability lambda 0.50,0.622844687256336,-0.0889185771877529,-0.7117632644440889,0.08365180015645005,-0.252876105494395,0.0750389511188892,0
178,Availability error,late availability lambda 0.50,0.6465743136868395,-0.06770976237695066,-0.7142840760637902,0.08508476928007341,-0.23447591016589453,0.09905638541199323,0
179,Availability error,late availability lambda 0.50,0.6309051992334582,-0.20387216139568873,-0.834777360629147,0.09142932163389748,-0.3830736317981278,-0.024670690993249672,0
180,Availability error,late availability lambda 0.50,0.6313171311925088,-0.24965162765968807,-0.8809687588521968,0.08412745410530087,-0.41454143770607776,-0.08476181761329837,0
181,Availability error,late availability lambda 0.50,0.6349517470262837,-0.22265237742566282,-0.8576041244519464,0.08197941610960442,-0.38333203300048746,-0.06197272185083816,0
182,Availability error,late availability lambda 0.50,0.62359962040401,-0.2917533525536464,-0.9153529729576564,0.08885467446752245,-0.4659085145099904,-0.1175981905973024,0
183,Availability error,late availability lambda 0.50,0.6500173939324773,-0.14425108823800373,-0.794268482170481,0.08307179270591589,-0.3070718019415989,0.018569625465591405,0
184,Availability error,late availability lambda 0.50,0.6375631589288533,-0.21548796207158896,-0.8530511210004422,0.07653649992399024,-0.3654995019226098,-0.0654764222205681,0
185,Availability error,late availability lambda 0.50,0.649546815313705,-0.23948134962504283,-0.8890281649387478,0.0982541027355776,-0.4320593909867749,-0.04690330826331074,0
186,Availability error,late availability lambda 0.50,0.6560077269408463,-0.35363222141584993,-1.0096399483566962,0.0865982355588684,-0.523364763111232,-0.18389967972046786,0
187,Availability error,late availability lambda 0.50,0.6346001672233037,-0.17888349061592002,-0.8134836578392237,0.09534284621641367,-0.36575546920009083,0.007988487968250774,0
188,Availability error,late availability lambda 0.50,0.6455793815517903,-0.27932962899828057,-0.9249090105500708,0.08577865739044406,-0.4474557974835509,-0.11120346051301022,0
189,Availability error,late availability lambda 0.50,0.638380737261985,-0.2247801481972012,-0.8631608854591861,0.09608307282766089,-0.41310297093941656,-0.03645732545498587,0
190,Availability error,late availability lambda 0.50,0.6291628878527173,-0.057597690869995014,-0.6867605787227123,0.0821654998372609,-0.21864207055102636,0.10344668881103634,0
191,Availability error,late availability lambda 0.50,0.6402715332139344,-0.24212649436836564,-0.8823980275823,0.0898813289668531,-0.4182938991433977,-0.06595908959333358,0
192,Availability error,late availability lambda 0.50,0.6525140638564687,-0.25824475142422965,-0.9107588152806984,0.08207326470965651,-0.41910835025515636,-0.0973811525933029,0
193,Availability error,late availability lambda 0.50,0.6585595285450185,-0.2627347290042333,-0.9212942575492518,0.08178265174975465,-0.4230287264337524,-0.10244073157471417,0
194,Availability error,late availability lambda 0.50,0.6492973464848046,-0.2528663430866278,-0.9021636895714324,0.10866212606534256,-0.46584411017469923,-0.039888575998556386,0
195,Availability error,late availability lambda 0.50,0.6417590519874501,-0.13648644650632588,-0.778245498493776,0.09199538362162002,-0.3167973984047011,0.04382450539204935,0
196,Availability error,late availability lambda 0.50,0.6459220329892016,-0.17167580176209038,-0.817597834751292,0.08786779609530723,-0.34389668210889257,0.0005450785847117834,0
197,Availability error,late availability lambda 0.50,0.6442238399245463,-0.13640173438771017,-0.7806255743122565,0.08023699435685172,-0.29366624332713953,0.0208627745517192,0
198,Availability error,late availability lambda 0.50,0.6369797204985903,-0.1940208873550835,-0.8310006078536738,0.0855514702734795,-0.3617017690911033,-0.02634000561906369,0
199,Availability error,late availability lambda 0.50,0.6299675182205905,-0.17173128924551823,-0.8016988074661087,0.08504209422459226,-0.338413793925719,-0.005048784565317405,0
200,Availability error,late availability lambda 0.50,0.6237325560427605,-0.1836180064484816,-0.807350562491242,0.09043712817492279,-0.36087477767133025,-0.00636123522563295,0
1,Availability error,late availability lambda 1.00,0.6424257564911894,-0.4260310552159236,-1.068456811707113,0.08876948076594204,-0.60001923751717,-0.2520428729146772,0
2,Availability error,late availability lambda 1.00,0.6639098064483192,-0.2850501282458786,-0.9489599346941978,0.09303857973118719,-0.4674057445190055,-0.10269451197275173,0
3,Availability error,late availability lambda 1.00,0.6472907179965275,-0.577093032601113,-1.2243837505976405,0.07921601415035869,-0.732356420335816,-0.42182964486640995,0
4,Availability error,late availability lambda 1.00,0.6591169801722173,-0.4781557644508401,-1.1372727446230575,0.0714369010020837,-0.6181720904149242,-0.3381394384867561,0
5,Availability error,late availability lambda 1.00,0.6390253560431052,-0.47408663857016087,-1.113111994613266,0.07280295957091461,-0.6167804393291535,-0.33139283781116824,0
6,Availability error,late availability lambda 1.00,0.6323387080767398,-0.5450653165405474,-1.177404024617287,0.07629581534385198,-0.6946051146144973,-0.39552551846659745,0
7,Availability error,late availability lambda 1.00,0.6491306678742793,-0.5541090930243623,-1.2032397608986416,0.0893968200724023,-0.7293268603662708,-0.37889132568245376,0
8,Availability error,late availability lambda 1.00,0.6297681545299182,-0.2848913670676299,-0.9146595215975482,0.08495600757025858,-0.4514051419053367,-0.11837759222992311,0
9,Availability error,late availability lambda 1.00,0.637648396954034,-0.49949956945845525,-1.1371479664124893,0.07863030362924527,-0.6536149645717759,-0.3453841743451345,0
10,Availability error,late availability lambda 1.00,0.6492647567552265,-0.5292732522686373,-1.178538009023864,0.07431277351898487,-0.6749262883658477,-0.38362021617142694,0
11,Availability error,late availability lambda 1.00,0.6281334718823436,-0.275198865765361,-0.9033323376477046,0.07739794602767423,-0.42689883997960254,-0.12349889155111951,0
12,Availability error,late availability lambda 1.00,0.6505950812498792,-0.3989665737266123,-1.0495616549764915,0.08530527698519534,-0.5661649166175952,-0.23176823083562945,0
13,Availability error,late availability lambda 1.00,0.6334610923065682,-0.45719561331584047,-1.0906567056224086,0.08331783924034275,-0.6204985782269122,-0.2938926484047687,0
14,Availability error,late availability lambda 1.00,0.6454655582655311,-0.48557339337084626,-1.1310389516363775,0.08462009043104839,-0.6514287706157011,-0.31971801612599143,0
15,Availability error,late availability lambda 1.00,0.6516446843151502,-0.4135998518449311,-1.0652445361600813,0.09240369417838605,-0.5947110924345678,-0.23248861125529444,0
16,Availability error,late availability lambda 1.00,0.6355449545295814,-0.45898464998182004,-1.0945296045114015,0.08246151051074878,-0.6206092105828876,-0.2973600893807524,0
17,Availability error,late availability lambda 1.00,0.6211189612444822,-0.5609843968361078,-1.18210335808059,0.08864886939100755,-0.7347361808424826,-0.387232612829733,0
18,Availability error,late availability lambda 1.00,0.6524329146657609,-0.31839527369414933,-0.9708281883599102,0.08127657071543778,-0.4776973522964074,-0.15909319509189127,0
19,Availability error,late availability lambda 1.00,0.6436296066883676,-0.5005723723234388,-1.1442019790118063,0.07940170145890188,-0.6561997071828864,-0.3449450374639911,0
20,Availability error,late availability lambda 1.00,0.6168919706449842,-0.4537970092356277,-1.0706889798806118,0.07459101747591732,-0.5999954034884256,-0.3075986149828298,0
21,Availability error,late availability lambda 1.00,0.6346083588664135,-0.4098771163603325,-1.044485475226746,0.08123709657999938,-0.5691018256571313,-0.25065240706353376,0
22,Availability error,late availability lambda 1.00,0.6525403722285635,-0.4097124198649855,-1.062252792093549,0.08382515768044776,-0.5740097289186632,-0.2454151108113079,0
23,Availability error,late availability lambda 1.00,0.6610076393980256,-0.4073045048558641,-1.0683121442538899,0.07832166582165476,-0.5608149698663074,-0.2537940398454208,0
24,Availability error,late availability lambda 1.00,0.6280139754456073,-0.4127440170088923,-1.0407579924544996,0.0844693343601702,-0.5783039123548259,-0.2471841216629587,0
25,Availability error,late availability lambda 1.00,0.619558399671503,-0.486960456030017,-1.10651885570152,0.07507671855502696,-0.6341108243978698,-0.33981008766216414,0
26,Availability error,late availability lambda 1.00,0.6225124358640833,-0.4218587467334253,-1.0443711825975086,0.07764971102131954,-0.5740521803352117,-0.269665313131639,0
27,Availability error,late availability lambda 1.00,0.6567767422109165,-0.42697065223518416,-1.0837473944461007,0.08302260486260979,-0.5896949577658993,-0.264246346704469,0
28,Availability error,late availability lambda 1.00,0.6544377208385064,-0.5433872091093669,-1.1978249299478732,0.08571340387720675,-0.7113854807086921,-0.37538893751004165,0
29,Availability error,late availability lambda 1.00,0.6419046681518471,-0.4216136148894345,-1.0635182830412817,0.07461513088742944,-0.5678592714287962,-0.2753679583500728,0
30,Availability error,late availability lambda 1.00,0.6545365193267085,-0.5327193511971301,-1.1872558705238387,0.08907223435161063,-0.707300930526287,-0.35813777186797324,0
31,Availability error,late availability lambda 1.00,0.6371391163996997,-0.5154949789389435,-1.1526340953386431,0.08336008734089785,-0.6788807501271032,-0.3521092077507837,0
32,Availability error,late availability lambda 1.00,0.6390830808244201,-0.5584884508951026,-1.1975715317195226,0.07086274203885942,-0.6973794252912671,-0.4195974764989381,0
33,Availability error,late availability lambda 1.00,0.6232379831623659,-0.4408914529938964,-1.0641294361562623,0.06935018732787165,-0.5768178201565248,-0.304965085831268,0
34,Availability error,late availability lambda 1.00,0.6411613307843825,-0.38498680406447705,-1.0261481348488597,0.08700789403713795,-0.5555222763772674,-0.21445133175168668,0
35,Availability error,late availability lambda 1.00,0.6279969331275153,-0.3380117702035852,-0.9660087033311004,0.07334645095541761,-0.4817708140762037,-0.19425272633096669,0
36,Availability error,late availability lambda 1.00,0.6407922617422691,-0.22477435606678411,-0.8655666178090532,0.0775907923356671,-0.37685230904469164,-0.0726964030888766,0
37,Availability error,late availability lambda 1.00,0.6535856706554385,-0.46555268692686036,-1.1191383575822988,0.08563019580210932,-0.6333878706989946,-0.2977175031547261,0
38,Availability error,late availability lambda 1.00,0.6421273529031243,-0.4471588809070363,-1.0892862338101605,0.08337399893559952,-0.6105719188208114,-0.2837458429932612,0
39,Availability error,late availability lambda 1.00,0.6420911650338108,-0.3560349334473443,-0.9981260984811551,0.09138341435554351,-0.5351464255842096,-0.17692344131047905,0
40,Availability error,late availability lambda 1.00,0.6408693594151982,-0.37558020504731265,-1.016449564462511,0.08278118428613437,-0.537831326248136,-0.2133290838464893,0
41,Availability error,late availability lambda 1.00,0.6613214961228879,-0.4426901204738346,-1.1040116165967224,0.09303282369721035,-0.6250344549203669,-0.2603457860273023,0
42,Availability error,late availability lambda 1.00,0.6464272937836357,-0.41405941072095515,-1.060486704504591,0.07340129583130092,-0.5579259505503049,-0.2701928708916054,0
43,Availability error,late availability lambda 1.00,0.6428766324459821,-0.5184132467741236,-1.1612898792201056,0.08439460448542001,-0.6838266715655468,-0.3529998219827004,0
44,Availability error,late availability lambda 1.00,0.6271642248263086,-0.41840383974849105,-1.0455680645747996,0.07064457251719777,-0.5568672018821987,-0.2799404776147834,0
45,Availability error,late availability lambda 1.00,0.6152134307629636,-0.5676286704716659,-1.1828421012346295,0.06739098088095097,-0.6997149929983297,-0.435542347945002,0
46,Availability error,late availability lambda 1.00,0.6523994860246288,-0.49880096518495054,-1.1512004512095793,0.08377883190261347,-0.6630074757140729,-0.33459445465582816,0
47,Availability error,late availability lambda 1.00,0.6169153439071807,-0.30393568328582865,-0.9208510271930094,0.0782411771240797,-0.45728839044902486,-0.15058297612263244,0
48,Availability error,late availability lambda 1.00,0.6470094639239913,-0.39867342077395035,-1.0456828846979416,0.07900525378801623,-0.5535237181984621,-0.24382312334943854,0
49,Availability error,late availability lambda 1.00,0.6606774103984202,-0.42326316864662566,-1.0839405790450458,0.07652931201190337,-0.5732606201899563,-0.27326571710329506,0
50,Availability error,late availability lambda 1.00,0.6564133850601435,-0.6038711271654581,-1.2602845122256014,0.07929129908611722,-0.7592820733742478,-0.44846018095666834,0
51,Availability error,late availability lambda 1.00,0.6455018364044044,-0.3702555679493957,-1.0157574043538,0.07578462573168393,-0.5187934343834961,-0.22171770151529518,0
52,Availability error,late availability lambda 1.00,0.6559989162756591,-0.4863634274096904,-1.1423623436853494,0.08575443899371372,-0.6544421278373693,-0.3182847269820115,0
53,Availability error,late availability lambda 1.00,0.6466794862902652,-0.5586673023113975,-1.2053467886016627,0.08570243375078783,-0.7266440724629416,-0.3906905321598534,0
54,Availability error,late availability lambda 1.00,0.6400421502724085,-0.41492540864669725,-1.0549675589191057,0.0841128000644449,-0.5797864967730093,-0.25006432052038524,0
55,Availability error,late availability lambda 1.00,0.6262658316364225,-0.3810409237223022,-1.0073067553587247,0.07674007787862291,-0.5314514763644032,-0.2306303710802013,0
56,Availability error,late availability lambda 1.00,0.6333474761273176,-0.5064926820436642,-1.1398401581709816,0.07898032871800963,-0.6612941263309631,-0.3516912377563653,0
57,Availability error,late availability lambda 1.00,0.647846571885741,-0.41848818867945403,-1.0663347605651952,0.08466732790401217,-0.5844361513713179,-0.2525402259875902,0
58,Availability error,late availability lambda 1.00,0.6618394210267825,-0.4521984050578945,-1.114037826084677,0.07079659784468414,-0.5909597368334754,-0.31343707328231357,0
59,Availability error,late availability lambda 1.00,0.6356323494605085,-0.48763408305346234,-1.123266432513971,0.07960681149001218,-0.6436634335738862,-0.33160473253303846,0
60,Availability error,late availability lambda 1.00,0.6252819169131283,-0.39236096217965377,-1.017642879092782,0.08176955311987541,-0.5526292862946096,-0.23209263806469796,0
61,Availability error,late availability lambda 1.00,0.6554580680644436,-0.35534025997353325,-1.0107983280379769,0.0762790087317264,-0.504847117087717,-0.2058334028593495,0
62,Availability error,late availability lambda 1.00,0.6477213918627531,-0.5747115880125536,-1.2224329798753066,0.08126977314135823,-0.7340003433696157,-0.4154228326554915,0
63,Availability error,late availability lambda 1.00,0.6406464486067199,-0.4716910393634392,-1.112337487970159,0.07465187422474946,-0.6180087128439482,-0.32537336588293025,0
64,Availability error,late availability lambda 1.00,0.644948253897543,-0.5031628314058496,-1.1481110853033925,0.07873520871545393,-0.6574838404881393,-0.34884182232355987,0
65,Availability error,late availability lambda 1.00,0.6404253935009775,-0.4773440532282618,-1.1177694467292394,0.07736440429514314,-0.6289782856467423,-0.3257098208097812,0
66,Availability error,late availability lambda 1.00,0.6550813059276845,-0.28573867176336865,-0.9408199776910532,0.07978717185871326,-0.4421215286064466,-0.12935581492029066,0
67,Availability error,late availability lambda 1.00,0.6387690678392016,-0.4370607607105456,-1.0758298285497472,0.08129789734713984,-0.5964046395109397,-0.27771688191015154,0
68,Availability error,late availability lambda 1.00,0.6378336335424345,-0.39506805008311663,-1.0329016836255511,0.07743666278980571,-0.5468439091511358,-0.24329219101509744,0
69,Availability error,late availability lambda 1.00,0.6432418294847115,-0.42907544645700985,-1.0723172759417214,0.07677577141888725,-0.5795559584380289,-0.2785949344759908,0
70,Availability error,late availability lambda 1.00,0.6690925587272976,-0.4686041187892924,-1.13769667751659,0.08208042564139889,-0.6294817530464343,-0.30772648453215057,0
71,Availability error,late availability lambda 1.00,0.6414791430587015,-0.5667633603390538,-1.2082425033977553,0.06834079725824599,-0.700711322965216,-0.4328153977128917,0
72,Availability error,late availability lambda 1.00,0.6594962791922261,-0.44820100177734173,-1.1076972809695678,0.09042386524420144,-0.6254317776559766,-0.2709702258987069,0
73,Availability error,late availability lambda 1.00,0.6339468781417046,-0.6771617412694393,-1.3111086194111439,0.08281964145276231,-0.8394882385168534,-0.5148352440220252,0
74,Availability error,late availability lambda 1.00,0.6275731558505553,-0.3754468464912817,-1.003020002341837,0.070865271589159,-0.5143427788060333,-0.23655091417653004,0
75,Availability error,late availability lambda 1.00,0.6591323335001279,-0.6199966865209612,-1.279129020021089,0.08156120618323277,-0.7798566506400975,-0.46013672240182496,0
76,Availability error,late availability lambda 1.00,0.641291219221073,-0.5035564883070668,-1.1448477075281398,0.0900062001755468,-0.6799686406511385,-0.3271443359629951,0
77,Availability error,late availability lambda 1.00,0.6482204406014813,-0.45947870816022635,-1.1076991487617076,0.09148086586767584,-0.638781205260871,-0.2801762110595817,0
78,Availability error,late availability lambda 1.00,0.654356653855273,-0.4346268914982589,-1.088983545353532,0.0785117794698768,-0.5885099792592174,-0.28074380373730035,0
79,Availability error,late availability lambda 1.00,0.6581563880908075,-0.4875191683372288,-1.1456755564280363,0.08504125350212123,-0.6542000252013864,-0.3208383114730712,0
80,Availability error,late availability lambda 1.00,0.6618516837238824,-0.523182898597751,-1.1850345823216335,0.07113073185957601,-0.66259913304252,-0.38376666415298205,0
81,Availability error,late availability lambda 1.00,0.6488068816173403,-0.4376308317542089,-1.0864377133715493,0.07006385395013687,-0.5749559854964772,-0.30030567801194064,0
82,Availability error,late availability lambda 1.00,0.6551138720662031,-0.43471684051326887,-1.089830712579472,0.07521426680985989,-0.5821368034605943,-0.28729687756594346,0
83,Availability error,late availability lambda 1.00,0.6347004230326176,-0.4559709789699321,-1.0906714020025499,0.0852562591414622,-0.623073246887198,-0.2888687110526662,0
84,Availability error,late availability lambda 1.00,0.6331554717655495,-0.5107948816452175,-1.1439503534107671,0.08125003576042213,-0.6700449517356448,-0.3515448115547901,0
85,Availability error,late availability lambda 1.00,0.6355416182149357,-0.4660917226892989,-1.1016333409042347,0.08129969087689501,-0.6254391168080131,-0.30674432857058465,0
86,Availability error,late availability lambda 1.00,0.6439192487443601,-0.4097235918185991,-1.0536428405629592,0.07377040369801699,-0.5543135830667124,-0.26513360057048574,0
87,Availability error,late availability lambda 1.00,0.6312857370844313,-0.534724024616424,-1.1660097617008551,0.09421921723676722,-0.7193936904004877,-0.35005435883236025,0
88,Availability error,late availability lambda 1.00,0.6221006422345408,-0.4971025515934675,-1.1192031938280083,0.0755347089469464,-0.6451505811294824,-0.3490545220574526,0
89,Availability error,late availability lambda 1.00,0.6377200669955423,-0.5009085819831027,-1.138628648978645,0.08180040545194527,-0.6612373766689155,-0.34057978729729,0
90,Availability error,late availability lambda 1.00,0.6491045642766687,-0.44030309373663845,-1.0894076580133072,0.08500076368875527,-0.6069045905665987,-0.27370159690667817,0
91,Availability error,late availability lambda 1.00,0.6784157002233021,-0.33915212964049835,-1.0175678298638005,0.07967030566047878,-0.49530592873503676,-0.18299833054595993,0
92,Availability error,late availability lambda 1.00,0.6245890008224404,-0.3933098794234536,-1.017898880245894,0.07974035526076086,-0.5496009757345448,-0.2370187831123623,0
93,Availability error,late availability lambda 1.00,0.6623101893571179,-0.5188682368318266,-1.1811784261889446,0.07875759941012722,-0.6732331316756759,-0.36450334198797724,0
94,Availability error,late availability lambda 1.00,0.6588227160612335,-0.46462781528677377,-1.1234505313480074,0.07677087358083344,-0.6150987275052073,-0.3141569030683402,0
95,Availability error,late availability lambda 1.00,0.6460320449953216,-0.34378219982516195,-0.9898142448204836,0.08162775427935011,-0.5037725982126882,-0.18379180143763574,0
96,Availability error,late availability lambda 1.00,0.6529916498709216,-0.4848714510053485,-1.13786310087627,0.07854665011187312,-0.6388228852246198,-0.3309200167860772,0
97,Availability error,late availability lambda 1.00,0.6258620156650572,-0.6279482683069844,-1.2538102839720415,0.07872335691920275,-0.7822460478686217,-0.473650488745347,0
98,Availability error,late availability lambda 1.00,0.6501567611192346,-0.4525766579206877,-1.1027334190399223,0.08136968665774015,-0.6120612437698584,-0.293092072071517,0
99,Availability error,late availability lambda 1.00,0.6637705589687045,-0.46960224571929254,-1.1333728046879972,0.08545277059274273,-0.6370896760810683,-0.30211481535751683,0
100,Availability error,late availability lambda 1.00,0.6589232258480471,-0.33848799758138237,-0.9974112234294294,0.08337630031219308,-0.5019055461932808,-0.17507044896948395,0
101,Availability error,late availability lambda 1.00,0.659043565503148,-0.3608165473004987,-1.0198601128036469,0.08362431116933085,-0.5247201971923872,-0.19691289740861026,0
102,Availability error,late availability lambda 1.00,0.6652768480838377,-0.48786924548022187,-1.1531460935640596,0.09702803602136051,-0.6780441960820884,-0.2976942948783553,0
103,Availability error,late availability lambda 1.00,0.633372370387313,-0.5192042409433137,-1.1525766113306268,0.08252515359076804,-0.6809535419812192,-0.3574549399054084,0
104,Availability error,late availability lambda 1.00,0.6511021839359118,-0.4923414973090957,-1.1434436812450075,0.07704075513541479,-0.6433413773745087,-0.3413416172436827,0
105,Availability error,late availability lambda 1.00,0.6282020924016493,-0.530351485610925,-1.1585535780125742,0.07405550562520481,-0.6755002766363265,-0.3852026945855236,0
106,Availability error,late availability lambda 1.00,0.6728205421127876,-0.4234252180326242,-1.0962457601454119,0.08325572031494888,-0.586606429849924,-0.2602440062153244,0
107,Availability error,late availability lambda 1.00,0.6559557172979144,-0.5310853201706982,-1.1870410374686124,0.0820698771061329,-0.6919422792987187,-0.37022836104267776,0
108,Availability error,late availability lambda 1.00,0.6293628771321321,-0.47551842360115176,-1.1048813007332838,0.0889401035893312,-0.6498410266362409,-0.30119582056606264,0
109,Availability error,late availability lambda 1.00,0.6312798730911153,-0.5572956292546093,-1.1885755023457247,0.08054294733580092,-0.7151598060327791,-0.3994314524764395,0
110,Availability error,late availability lambda 1.00,0.6320349367588993,-0.44636675358054195,-1.0784016903394413,0.09447995373773055,-0.6315474629064939,-0.2611860442545901,0
111,Availability error,late availability lambda 1.00,0.6397235698731343,-0.3888967909873155,-1.0286203608604498,0.07304426041388107,-0.5320635413985224,-0.24573004057610862,0
112,Availability error,late availability lambda 1.00,0.6200146123260537,-0.5250933215167948,-1.1451079338428485,0.08427986578006785,-0.6902818584457278,-0.3599047845878618,0
113,Availability error,late availability lambda 1.00,0.6484473265313745,-0.6062713078049893,-1.2547186343363639,0.07878887470529067,-0.760697502227359,-0.45184511338261957,0
114,Availability error,late availability lambda 1.00,0.6470227039468789,-0.5113154443023491,-1.158338148249228,0.08625122605344537,-0.680367847367102,-0.3422630412375962,0
115,Availability error,late availability lambda 1.00,0.654897939121338,-0.47471839126782134,-1.1296163303891593,0.0729719503247707,-0.6177434139043719,-0.33169336863127075,0
116,Availability error,late availability lambda 1.00,0.6438071947561965,-0.45794048104558766,-1.1017476758017841,0.08047442274721113,-0.6156703496301215,-0.30021061246105385,0
117,Availability error,late availability lambda 1.00,0.6497297956430705,-0.5355196889730373,-1.185249484616108,0.07737260660896726,-0.687169997926613,-0.3838693800194614,0
118,Availability error,late availability lambda 1.00,0.6723417625554304,-0.42460080219477525,-1.0969425647502056,0.07731861305532019,-0.5761452837832028,-0.27305632060634766,0
119,Availability error,late availability lambda 1.00,0.6564699631547459,-0.49749783044891294,-1.153967793603659,0.08718224105890642,-0.6683750229243695,-0.32662063797345636,0
120,Availability error,late availability lambda 1.00,0.6502230860655195,-0.45677933447216673,-1.1070024205376863,0.07926488392111755,-0.6121385069575571,-0.30142016198677635,0
121,Availability error,late availability lambda 1.00,0.6474587564431622,-0.38115181107049523,-1.0286105675136574,0.06683788009243127,-0.5121540560516605,-0.2501495660893299,0
122,Availability error,late availability lambda 1.00,0.6366910790613162,-0.34060657185657883,-0.977297650917895,0.08292217467517532,-0.5031340342199224,-0.17807910949323522,0
123,Availability error,late availability lambda 1.00,0.6445478586748209,-0.46462006742869844,-1.1091679261035194,0.0788902641132248,-0.6192449850906191,-0.3099951497667778,0
124,Availability error,late availability lambda 1.00,0.6405957976191344,-0.38934735989559105,-1.0299431575147255,0.08289787655086849,-0.5518271979352933,-0.22686752185588882,0
125,Availability error,late availability lambda 1.00,0.6394481054854008,-0.5424657965648505,-1.1819139020502512,0.08342496731005639,-0.705978732492561,-0.37895286063713995,0
126,Availability error,late availability lambda 1.00,0.6687245782557537,-0.46987220065893825,-1.138596778914692,0.08950365204048044,-0.6452993586582799,-0.2944450426595966,0
127,Availability error,late availability lambda 1.00,0.643595898555365,-0.5336477309474892,-1.177243629502854,0.07487876054826843,-0.6804101016220954,-0.38688536027288306,0
128,Availability error,late availability lambda 1.00,0.6571650089207923,-0.5044307077151505,-1.1615957166359427,0.0885462805582407,-0.6779814176093023,-0.33087999782099875,0
129,Availability error,late availability lambda 1.00,0.6373326924541353,-0.6256642060899692,-1.2629968985441045,0.07459209057471648,-0.7718647036164135,-0.47946370856352494,0
130,Availability error,late availability lambda 1.00,0.6416086898943016,-0.621025922315506,-1.2626346122098075,0.07113219340854915,-0.7604450213962624,-0.4816068232347497,0
131,Availability error,late availability lambda 1.00,0.6496970997516068,-0.5080937134146584,-1.1577908131662653,0.07142724279633038,-0.6480911092954659,-0.36809631753385086,0
132,Availability error,late availability lambda 1.00,0.6299996835700615,-0.48176080175283914,-1.1117604853229006,0.08479539110391292,-0.6479597683165085,-0.3155618351891698,0
133,Availability error,late availability lambda 1.00,0.6385466994594136,-0.3522165829119441,-0.9907632823713577,0.07945047256322006,-0.5079395091358554,-0.19649365668803276,0
134,Availability error,late availability lambda 1.00,0.6537773007287219,-0.38215350355919314,-1.035930804287915,0.07449485299875545,-0.5281634154367538,-0.23614359168163246,0
135,Availability error,late availability lambda 1.00,0.6563732104733493,-0.4881191527819806,-1.1444923632553299,0.07607350780235742,-0.6372232280746011,-0.33901507748936005,0
136,Availability error,late availability lambda 1.00,0.6651241452427121,-0.3734923442314629,-1.038616489474175,0.08775321020430107,-0.5454886362318929,-0.20149605223103279,0
137,Availability error,late availability lambda 1.00,0.6356709859394405,-0.34685379443409525,-0.9825247803735357,0.07631508202032461,-0.49643135519393145,-0.19727623367425903,0
138,Availability error,late availability lambda 1.00,0.6609108794750492,-0.3685498866103354,-1.0294607660853847,0.08006931172136489,-0.5254857375842106,-0.2116140356364602,0
139,Availability error,late availability lambda 1.00,0.6572293000691674,-0.34456706520402336,-1.0017963652731907,0.0836501986615817,-0.5085214545807235,-0.18061267582732324,0
140,Availability error,late availability lambda 1.00,0.6512545178983383,-0.3502960707495046,-1.0015505886478429,0.07370924980796986,-0.4947662003731255,-0.20582594112588365,0
141,Availability error,late availability lambda 1.00,0.6505554174090422,-0.4205169428088972,-1.0710723602179395,0.07134893123045696,-0.5603608480205928,-0.2806730375972015,0
142,Availability error,late availability lambda 1.00,0.6374137583371412,-0.43108886032157673,-1.0685026186587179,0.077820982826348,-0.5836179866612188,-0.2785597339819347,0
143,Availability error,late availability lambda 1.00,0.6341821278647861,-0.5290509102672047,-1.1632330381319909,0.076132930127044,-0.678271453316211,-0.3798303672181985,0
144,Availability error,late availability lambda 1.00,0.6504399751470484,-0.48371181781345474,-1.1341517929605032,0.07857272313006398,-0.6377143551483802,-0.3297092804785293,0
145,Availability error,late availability lambda 1.00,0.6372284729030288,-0.17565722346848067,-0.8128856963715094,0.07180768194914304,-0.31640028008880106,-0.034914166848160316,0
146,Availability error,late availability lambda 1.00,0.6490493473011634,-0.4771655872886671,-1.1262149345898305,0.08134864833889781,-0.6366089380329067,-0.3177222365444274,0
147,Availability error,late availability lambda 1.00,0.6458235301150721,-0.4630720336423227,-1.1088955637573947,0.07944571491738364,-0.6187856348803946,-0.30735843240425076,0
148,Availability error,late availability lambda 1.00,0.6396387919091108,-0.4313428596193604,-1.0709816515284711,0.08170485290118089,-0.591484371305675,-0.27120134793304584,0
149,Availability error,late availability lambda 1.00,0.6310155563036384,-0.6355141556226122,-1.2665297119262506,0.07826428378825624,-0.7889121518475943,-0.4821161593976299,0
150,Availability error,late availability lambda 1.00,0.6392789970724884,-0.38711154007896215,-1.0263905371514506,0.07200937381818814,-0.5282499127626109,-0.24597316739531339,0
151,Availability error,late availability lambda 1.00,0.647234542871673,-0.4364459552884662,-1.0836804981601391,0.0729972628365865,-0.5795205904481757,-0.29337132012875666,0
152,Availability error,late availability lambda 1.00,0.6513938312715968,-0.45241524080955065,-1.1038090720811473,0.09639276187794527,-0.6413450540903234,-0.2634854275287779,0
153,Availability error,late availability lambda 1.00,0.64626896538972,-0.5194378747483686,-1.1657068401380886,0.09034246516917055,-0.6965091064799428,-0.3423666430167943,0
154,Availability error,late availability lambda 1.00,0.6376719848669475,-0.6671566060733776,-1.3048285909403252,0.08010671538968137,-0.824165768237153,-0.5101474439096021,0
155,Availability error,late availability lambda 1.00,0.6776350197776875,-0.46939233583437356,-1.1470273556120612,0.07931770197070608,-0.6248550316969574,-0.3139296399717897,0
156,Availability error,late availability lambda 1.00,0.6639269501319053,-0.5321322086788273,-1.1960591588107325,0.08594655516798845,-0.7005874568080847,-0.3636769605495699,0
157,Availability error,late availability lambda 1.00,0.6275114869969155,-0.4832700431565737,-1.1107815301534891,0.07500451598395302,-0.6302788944851216,-0.3362611918280257,0
158,Availability error,late availability lambda 1.00,0.6286222085459259,-0.37137537990168257,-0.9999975884476084,0.08321972849625282,-0.5344860477543381,-0.20826471204902702,0
159,Availability error,late availability lambda 1.00,0.6199563064726938,-0.47042306918877375,-1.0903793756614677,0.07813093964809961,-0.6235597108990489,-0.3172864274784985,0
160,Availability error,late availability lambda 1.00,0.6423054991459292,-0.33830773706164824,-0.9806132362075775,0.08288445175904878,-0.5007612625093838,-0.17585421161391263,0
161,Availability error,late availability lambda 1.00,0.6374937390262214,-0.39585889647731226,-1.0333526355035336,0.0827064278849534,-0.5579634951318209,-0.2337542978228036,0
162,Availability error,late availability lambda 1.00,0.6398887901505352,-0.5075499433176718,-1.147438733468207,0.0790901440630473,-0.6625666256812445,-0.3525332609540991,0
163,Availability error,late availability lambda 1.00,0.6396348186538028,-0.5381955441218936,-1.1778303627756963,0.07673545936805105,-0.6885970444832736,-0.3877940437605136,0
164,Availability error,late availability lambda 1.00,0.6373112325363858,-0.41343918346711217,-1.050750416003498,0.07473393215770485,-0.5599176904962136,-0.2669606764380107,0
165,Availability error,late availability lambda 1.00,0.62913182695055,-0.46218627136850826,-1.0913180983190582,0.08039367606516572,-0.619757876456233,-0.3046146662807835,0
166,Availability error,late availability lambda 1.00,0.6406322860929664,-0.4624607042360491,-1.1030929903290154,0.07124552380339191,-0.6021019308906973,-0.32281947758140095,0
167,Availability error,late availability lambda 1.00,0.6204556952962268,-0.5084092458765209,-1.1288649411727478,0.08434811672374101,-0.6737315546550533,-0.34308693709798854,0
168,Availability error,late availability lambda 1.00,0.636569155207295,-0.3969816581607355,-1.0335508133680305,0.0715847135235996,-0.5372876966669907,-0.25667561965448027,0
169,Availability error,late availability lambda 1.00,0.6447503074721043,-0.5357744891267217,-1.180524796598826,0.078231573751003,-0.6891083736786875,-0.3824406045747558,0
170,Availability error,late availability lambda 1.00,0.6333578085282913,-0.5212151826051026,-1.154572991133394,0.07625616859589701,-0.6706772730530607,-0.37175309215714447,0
171,Availability error,late availability lambda 1.00,0.6525212527071735,-0.568202768664416,-1.2207240213715895,0.09514093075158718,-0.7546789929375268,-0.38172654439130516,0
172,Availability error,late availability lambda 1.00,0.6381323555722637,-0.39281777737983054,-1.0309501329520943,0.08106700856320737,-0.5517091141637169,-0.2339264405959441,0
173,Availability error,late availability lambda 1.00,0.6428767296880031,-0.5033074823079401,-1.1461842119959433,0.07860551925208067,-0.6573743000420182,-0.34924066457386194,0
174,Availability error,late availability lambda 1.00,0.6429311036047457,-0.2972280640155295,-0.9401591676202752,0.08525315225564464,-0.464324242436593,-0.13013188559446598,0
175,Availability error,late availability lambda 1.00,0.6532057415285775,-0.27719536978869946,-0.930401111317277,0.07498136086617627,-0.42415883708640495,-0.13023190249099398,0
176,Availability error,late availability lambda 1.00,0.649276852857788,-0.6951069843207781,-1.3443838371785661,0.0683129362471743,-0.8290003393652398,-0.5612136292763165,0
177,Availability error,late availability lambda 1.00,0.6209712898190688,-0.4359835216020838,-1.0569548114211527,0.07962161305520736,-0.5920418831902903,-0.27992516001387735,0
178,Availability error,late availability lambda 1.00,0.6361315667562799,-0.4571056686545212,-1.093237235410801,0.07947587776808895,-0.6128783890799755,-0.30133294822906687,0
179,Availability error,late availability lambda 1.00,0.658286942018908,-0.5687757023601417,-1.2270626443790498,0.07670660998513992,-0.719120657931016,-0.4184307467892675,0
180,Availability error,late availability lambda 1.00,0.6588626168151759,-0.3834082986770684,-1.0422709154922443,0.08326558801481924,-0.5466088511861141,-0.22020774616802266,0
181,Availability error,late availability lambda 1.00,0.6468652332048032,-0.5044454455200896,-1.1513106787248928,0.08229109247388701,-0.6657359867689081,-0.3431549042712711,0
182,Availability error,late availability lambda 1.00,0.6528378445457079,-0.3639053575383918,-1.0167432020840996,0.0823700111268581,-0.5253505793470337,-0.20246013572974994,0
183,Availability error,late availability lambda 1.00,0.6481550817106215,-0.3701256360636948,-1.0182807177743163,0.07484546076759195,-0.516822739168175,-0.22342853295921458,0
184,Availability error,late availability lambda 1.00,0.6419556729391881,-0.5355386390862353,-1.1774943120254235,0.08154197721743123,-0.6953609144324006,-0.3757163637400701,0
185,Availability error,late availability lambda 1.00,0.6455464098912389,-0.5143792341728881,-1.159925644064127,0.07668642211982027,-0.6646846215277358,-0.3640738468180404,0
186,Availability error,late availability lambda 1.00,0.6500520982524629,-0.6009422243134094,-1.2509943225658722,0.08546622320597384,-0.7684560217971181,-0.4334284268297006,0
187,Availability error,late availability lambda 1.00,0.621859258891311,-0.3648229401189727,-0.9866821990102836,0.07445850071755156,-0.5107616015253738,-0.21888427871257166,0
188,Availability error,late availability lambda 1.00,0.6354179709333404,-0.3545736382830656,-0.989991609216406,0.0785732177901783,-0.5085771451518151,-0.20057013141431612,0
189,Availability error,late availability lambda 1.00,0.6439417783082564,-0.5722013555588186,-1.216143133867075,0.07449738000911868,-0.7182162203766912,-0.42618649074094594,0
190,Availability error,late availability lambda 1.00,0.6184189610583519,-0.5933432759184224,-1.2117622369767744,0.08202687808702973,-0.7541159569690007,-0.4325705948678441,0
191,Availability error,late availability lambda 1.00,0.640878843569041,-0.4676764861330826,-1.1085553297021236,0.07740287528725551,-0.6193861216961034,-0.3159668505700618,0
192,Availability error,late availability lambda 1.00,0.6274391593549754,-0.5099583537010439,-1.1373975130560194,0.0810702348168053,-0.6688560139419824,-0.35106069346010554,0
193,Availability error,late availability lambda 1.00,0.6404875929656305,-0.527563226958497,-1.1680508199241275,0.07952501725479647,-0.6834322607778981,-0.3716941931390959,0
194,Availability error,late availability lambda 1.00,0.6462777071125693,-0.4993943751494888,-1.145672082262058,0.08721450973456964,-0.6703348142292453,-0.32845393606973233,0
195,Availability error,late availability lambda 1.00,0.6461133018585452,-0.3240426162759178,-0.970155918134463,0.07144454973048797,-0.46407393374767425,-0.18401129880416137,0
196,Availability error,late availability lambda 1.00,0.6358329827929333,-0.5203286429520912,-1.1561616257450247,0.06857057288177713,-0.6547269658003745,-0.38593032010380807,0
197,Availability error,late availability lambda 1.00,0.6341174796532975,-0.6366022638197958,-1.2707197434730932,0.07716925553089529,-0.7878540046603506,-0.48535052297924103,0
198,Availability error,late availability lambda 1.00,0.6269477708334172,-0.5643575366179557,-1.191305307451373,0.07636796960751888,-0.7140387570486928,-0.41467631618721873,0
199,Availability error,late availability lambda 1.00,0.6555109416786845,-0.3562971234576977,-1.0118080651363823,0.07652376748282776,-0.5062837077240401,-0.2063105391913553,0
200,Availability error,late availability lambda 1.00,0.6456756328046047,-0.4126949358181728,-1.0583705686227776,0.07536484668077176,-0.5604100353124855,-0.26497983632386013,0
1,Positivity stress,ordinary overlap,0.6557116045803937,0.7082224147532766,0.05251081017288295,0.11267328330493205,0.4873827794756098,0.9290620500309434,1
2,Positivity stress,ordinary overlap,0.6604059599337484,0.7554028699386297,0.09499691000488131,0.11171133425938674,0.5364486547902316,0.9743570850870278,1
3,Positivity stress,ordinary overlap,0.6442362467356596,0.5107361080152436,-0.133500138720416,0.12538556130960735,0.2649804078484132,0.756491808182074,1
4,Positivity stress,ordinary overlap,0.6600479280608492,0.6818334949153553,0.021785566854506055,0.11036354667264323,0.4655209434369746,0.898146046393736,1
5,Positivity stress,ordinary overlap,0.6306803539635287,0.6866545208816148,0.0559741669180861,0.11546179381251134,0.4603494050090926,0.912959636754137,1
6,Positivity stress,ordinary overlap,0.6218837705528281,0.6839834450140938,0.06209967446126574,0.10409815846942708,0.47995105441401675,0.8880158356141709,1
7,Positivity stress,ordinary overlap,0.6425271040996692,0.6843769531735292,0.041849849073860024,0.10763030113313393,0.4734215629525867,0.8953323433944718,1
8,Positivity stress,ordinary overlap,0.6368353840410911,0.6071025882298351,-0.029732795811255985,0.11779184258788737,0.3762305767575759,0.8379745997020943,1
9,Positivity stress,ordinary overlap,0.6555352018841364,0.657810759001342,0.0022755571172056177,0.10673826899845121,0.4486037517643776,0.8670177662383064,1
10,Positivity stress,ordinary overlap,0.6381312409224232,0.6546132468948506,0.016482005972427327,0.11436366837384448,0.43046045688211537,0.8787660369075858,1
11,Positivity stress,ordinary overlap,0.640626608481689,0.6111015680790655,-0.029525040402623492,0.1105319765073315,0.3944588941246957,0.8277442420334352,1
12,Positivity stress,ordinary overlap,0.6476596899101551,0.8967576241930731,0.24909793428291804,0.10865817421213016,0.683787602737298,1.1097276456488483,0
13,Positivity stress,ordinary overlap,0.6295346706246249,0.6174147783137215,-0.01211989231090338,0.10483479904349301,0.4119385721884752,0.8228909844389678,1
14,Positivity stress,ordinary overlap,0.6233736462123808,0.6950217465912785,0.07164810037889768,0.11223219741896089,0.4750466396501151,0.9149968535324418,1
15,Positivity stress,ordinary overlap,0.6257527707689233,0.7437171261072922,0.11796435533836891,0.1193914662512013,0.5097098522549377,0.9777243999596468,1
16,Positivity stress,ordinary overlap,0.6491783436143701,0.5320881852694475,-0.11709015834492265,0.11445652566707716,0.30775339496197623,0.7564229755769187,1
17,Positivity stress,ordinary overlap,0.6317848410307702,0.7777577668447492,0.14597292581397903,0.1113059790670381,0.5595980478733545,0.9959174858161438,1
18,Positivity stress,ordinary overlap,0.6412697770493975,0.5739446636877702,-0.06732511336162728,0.10962576350845557,0.3590781672111973,0.788811160164343,1
19,Positivity stress,ordinary overlap,0.6588326982676105,0.49456482585230194,-0.16426787241530855,0.10588128750916254,0.28703750233434333,0.7020921493702605,1
20,Positivity stress,ordinary overlap,0.6353932298162728,0.7590766094568779,0.12368337964060516,0.12031784114196108,0.5232536408186342,0.9948995780951216,1
21,Positivity stress,ordinary overlap,0.6390164064066322,0.6465487751974628,0.007532368790830635,0.10702134345959252,0.43678694201666146,0.8563106083782641,1
22,Positivity stress,ordinary overlap,0.6480731439657537,0.4057408162026666,-0.24233232776308705,0.10524272350363391,0.19946507813554415,0.6120165542697891,0
23,Positivity stress,ordinary overlap,0.6467033401002973,0.610227178478966,-0.03647616162133127,0.10616965989909756,0.4021346450767348,0.8183197118811972,1
24,Positivity stress,ordinary overlap,0.6462713131610722,0.738412469051603,0.09214115589053073,0.10844185413621595,0.5258664349446197,0.9509585031585862,1
25,Positivity stress,ordinary overlap,0.6450435936819692,0.7605266105300303,0.11548301684806117,0.10973435575974823,0.5454472732409238,0.9756059478191369,1
26,Positivity stress,ordinary overlap,0.6310261456227306,0.6240572862918595,-0.006968859330871102,0.10835335864229105,0.4116847033529691,0.8364298692307499,1
27,Positivity stress,ordinary overlap,0.6608595228277203,0.6434096242360642,-0.017449898591656132,0.1126511679023331,0.42261333514749133,0.864205913324637,1
28,Positivity stress,ordinary overlap,0.6425640534397021,0.6438017358494471,0.001237682409744978,0.10311880669081272,0.44168887473545415,0.8459145969634401,1
29,Positivity stress,ordinary overlap,0.6275563487184529,0.9404153113210987,0.3128589626026458,0.1102131010555814,0.7243976332521591,1.1564329893900382,0
30,Positivity stress,ordinary overlap,0.6331138773555085,0.7424701086689268,0.10935623131341832,0.12466829983043626,0.4981202410012717,0.9868199763365819,1
31,Positivity stress,ordinary overlap,0.6397137382090359,0.7069847371826227,0.06727099897358679,0.09627961656480287,0.5182766887156091,0.8956927856496363,1
32,Positivity stress,ordinary overlap,0.6613740527513001,0.5037282687193805,-0.15764578403191964,0.11642009789367824,0.2755448768477711,0.7319116605909899,1
33,Positivity stress,ordinary overlap,0.634701259582979,0.48764623000886326,-0.1470550295741157,0.11662099045826427,0.2590690887106653,0.7162233713070612,1
34,Positivity stress,ordinary overlap,0.6261494079034825,0.48063887684358525,-0.14551053105989725,0.10055448485831298,0.2835520865212918,0.6777256671658787,1
35,Positivity stress,ordinary overlap,0.6333454040676131,0.9411758140578373,0.30783040999022426,0.1140196065514372,0.7176973852170204,1.1646542428986542,0
36,Positivity stress,ordinary overlap,0.6139534619707288,0.7061306884642826,0.09217722649355387,0.09751176313719742,0.5150076327153756,0.8972537442131896,1
37,Positivity stress,ordinary overlap,0.6446679114570627,0.8190582166312343,0.17439030517417164,0.11249403945124735,0.5985698993067896,1.039546533955679,1
38,Positivity stress,ordinary overlap,0.6394936869289432,0.7059108100802222,0.06641712315127901,0.12534168003796162,0.4602411172058174,0.9515805029546269,1
39,Positivity stress,ordinary overlap,0.6414580340195818,0.44666651595987594,-0.19479151805970585,0.09818253786753388,0.25422874173950955,0.6391042901802424,0
40,Positivity stress,ordinary overlap,0.6567530353374615,0.7124036439975946,0.05565060866013305,0.11219311289021974,0.4925051427327639,0.9323021452624253,1
41,Positivity stress,ordinary overlap,0.6051902790730113,0.615976276532241,0.010785997459229701,0.10879628021138353,0.40273556731792926,0.8292169857465527,1
42,Positivity stress,ordinary overlap,0.6448932912208187,0.6579093817329691,0.013016090512150358,0.1077527287096848,0.4467140334619869,0.8691047300039513,1
43,Positivity stress,ordinary overlap,0.6380417684191906,0.5879300635235968,-0.0501117048955938,0.11082019265635766,0.37072248591713575,0.8051376411300578,1
44,Positivity stress,ordinary overlap,0.6555249450677246,0.7526517188174282,0.09712677374970358,0.1144483495100856,0.5283329537776604,0.976970483857196,1
45,Positivity stress,ordinary overlap,0.6415230229346619,0.823271187659673,0.1817481647250111,0.11319360776736224,0.601411716435643,1.045130658883703,1
46,Positivity stress,ordinary overlap,0.6150587851782517,0.6003374832573801,-0.014721301920871621,0.11129394424387529,0.3822013525393846,0.8184736139753757,1
47,Positivity stress,ordinary overlap,0.6132280745665836,0.45325075392518477,-0.1599773206413988,0.11433213803994707,0.2291597633668885,0.6773417444834811,1
48,Positivity stress,ordinary overlap,0.6355153932795274,0.4950175878598965,-0.14049780541963092,0.1101981408443646,0.2790292318049419,0.7110059439148512,1
49,Positivity stress,ordinary overlap,0.6378805913285733,0.6723912933474703,0.034510702018896944,0.11856465728192044,0.44000456507490626,0.9047780216200343,1
50,Positivity stress,ordinary overlap,0.63503826448135,0.287447676112801,-0.34759058836854906,0.10518993879741667,0.08127539606986431,0.4936199561557376,0
51,Positivity stress,ordinary overlap,0.6395078051835767,0.7843918319748725,0.14488402679129575,0.10492518711225506,0.5787384652348526,0.9900451987148924,1
52,Positivity stress,ordinary overlap,0.6332348405862935,0.6041545319199209,-0.02908030866637268,0.11289571625352801,0.38287892806300594,0.8254301357768358,1
53,Positivity stress,ordinary overlap,0.6336732154169087,0.6410768327396308,0.0074036173227221,0.10751308407458825,0.43035118795343785,0.8518024775258237,1
54,Positivity stress,ordinary overlap,0.6475296548904141,0.5967661047760996,-0.05076355011431455,0.11253534007253614,0.3761968382339288,0.8173353713182704,1
55,Positivity stress,ordinary overlap,0.6355227871953207,0.5637679512487638,-0.07175483594655696,0.10887050810749291,0.3503817553580777,0.7771541471394499,1
56,Positivity stress,ordinary overlap,0.6582117831354392,0.8412660437836481,0.18305426064820896,0.10259482342980492,0.6401801898612305,1.0423518977060657,1
57,Positivity stress,ordinary overlap,0.6421309332786695,0.6206122883133045,-0.02151864496536504,0.10955232814451296,0.4058897251500591,0.83533485147655,1
58,Positivity stress,ordinary overlap,0.6439545390420228,0.5086966385532196,-0.13525790048880326,0.11852643133806508,0.276384833130612,0.7410084439758271,1
59,Positivity stress,ordinary overlap,0.6484881756251683,0.6280991520461772,-0.020389023578991083,0.10992199846236032,0.41265203505995096,0.8435462690324034,1
60,Positivity stress,ordinary overlap,0.64383335987095,0.7282715463681627,0.08443818649721269,0.09851492193054454,0.5351822993842954,0.92136079335203,1
61,Positivity stress,ordinary overlap,0.6281656648780719,0.6374480533829006,0.009282388504828654,0.11317716774439332,0.4156208046038896,0.8592753021619115,1
62,Positivity stress,ordinary overlap,0.6558748612535154,0.6947344956683593,0.03885963441484397,0.11609895340376852,0.467180546996973,0.9222884443397457,1
63,Positivity stress,ordinary overlap,0.6701906095405552,0.7809656830866872,0.11077507354613203,0.11506629914982568,0.5554357367530289,1.0064956294203455,1
64,Positivity stress,ordinary overlap,0.6143713444965565,0.4053433652456959,-0.20902797925086058,0.10195432614816893,0.2055128859952848,0.605173844496107,0
65,Positivity stress,ordinary overlap,0.6307417278113331,0.6355385288662269,0.004796801054893773,0.10813317176757331,0.4235975122017832,0.8474795455306705,1
66,Positivity stress,ordinary overlap,0.621751608124971,0.658297742528331,0.036546134403359964,0.10493413831472781,0.4526268314314644,0.8639686536251975,1
67,Positivity stress,ordinary overlap,0.6446785746377881,0.4301451520142008,-0.21453342262358732,0.12418192303242832,0.18674858287064128,0.6735417211577603,1
68,Positivity stress,ordinary overlap,0.628376558714882,0.5471268531699006,-0.08124970554498134,0.12793439854141914,0.29637543202871913,0.7978782743110822,1
69,Positivity stress,ordinary overlap,0.6212677025646577,0.7612544753065145,0.13998677274185678,0.11353004302349097,0.5387355909804722,0.9837733596325567,1
70,Positivity stress,ordinary overlap,0.6607507860583511,0.72906996457551,0.06831917851715885,0.11071625055360008,0.5120661134904538,0.9460738156605661,1
71,Positivity stress,ordinary overlap,0.6694861897016103,0.698393228924788,0.02890703922317761,0.10965593281184252,0.48346760061357663,0.9133188572359993,1
72,Positivity stress,ordinary overlap,0.652312980111327,0.729391573107105,0.07707859299577802,0.13340888209316068,0.4679101642045101,0.9908729820097,1
73,Positivity stress,ordinary overlap,0.6479736600704237,0.5527330875497977,-0.09524057252062601,0.11604451700140157,0.3252858342270506,0.7801803408725447,1
74,Positivity stress,ordinary overlap,0.6416855494630398,0.6410469153428208,-0.0006386341202190282,0.11327599471953148,0.4190259656925391,0.8630678649931025,1
75,Positivity stress,ordinary overlap,0.617841846775684,0.5979202046011755,-0.019921642174508536,0.10625955557817705,0.38965147566794844,0.8061889335344025,1
76,Positivity stress,ordinary overlap,0.6441206662269892,0.5660728446446457,-0.07804782158234347,0.10292840325286898,0.3643331742690225,0.7678125150202688,1
77,Positivity stress,ordinary overlap,0.6414389951679859,0.6560810277019667,0.014642032533980887,0.11543003733996877,0.42983815451562796,0.8823239008883055,1
78,Positivity stress,ordinary overlap,0.6572157303149073,0.8399732456151829,0.18275751530027562,0.11287929640347051,0.6187298246643808,1.0612166665659852,1
79,Positivity stress,ordinary overlap,0.6469792519644666,0.5101321032081305,-0.13684714875633608,0.10257216512199818,0.30909065956901405,0.711173546847247,1
80,Positivity stress,ordinary overlap,0.638950036302424,0.6804686931628255,0.04151865686040157,0.11739079614805964,0.45038273271262863,0.9105546536130225,1
81,Positivity stress,ordinary overlap,0.648048966315391,0.5349742907994318,-0.11307467551595918,0.12168630280622203,0.29646913729923663,0.773479444299627,1
82,Positivity stress,ordinary overlap,0.6504125044819645,0.7196211140533925,0.06920860957142794,0.10751145402591318,0.5088986641626027,0.9303435639441823,1
83,Positivity stress,ordinary overlap,0.6469838928862838,0.5959148234257906,-0.051069069460493166,0.10862515414523345,0.3830095213011331,0.8088201255504481,1
84,Positivity stress,ordinary overlap,0.6440627214753903,0.6570939685631263,0.013031247087735953,0.11932497372232599,0.4232170200673674,0.8909709170588852,1
85,Positivity stress,ordinary overlap,0.6576943990832563,0.6842355638052935,0.026541164722037158,0.12114342314222486,0.44679445444653276,0.9216766731640542,1
86,Positivity stress,ordinary overlap,0.6263293475966288,0.581344530558088,-0.04498481703854085,0.11980518774157341,0.3465263625846041,0.8161626985315719,1
87,Positivity stress,ordinary overlap,0.63043406794408,0.7351256954202692,0.10469162747618921,0.10751619579640886,0.5243939516593078,0.9458574391812306,1
88,Positivity stress,ordinary overlap,0.6521972679963028,0.9488135557043404,0.2966162877080376,0.1206877784836537,0.7122655098763793,1.1853616015323016,0
89,Positivity stress,ordinary overlap,0.6218572750224994,0.5881114364494259,-0.03374583857307356,0.11921983729159168,0.3544405553579062,0.8217823175409456,1
90,Positivity stress,ordinary overlap,0.6364870139726342,0.7416778216206121,0.10519080764797795,0.11588271538328838,0.514547699469367,0.9688079437718573,1
91,Positivity stress,ordinary overlap,0.6016024461475801,0.5178434430827934,-0.08375900306478667,0.11677978012252625,0.288955074042642,0.7467318121229448,1
92,Positivity stress,ordinary overlap,0.6565236321794609,0.69980801213543,0.04328437995596912,0.12114915166864133,0.46235567486489293,0.937260349405967,1
93,Positivity stress,ordinary overlap,0.6233005932161345,0.653489958059859,0.030189364843724475,0.10782721329895054,0.44214861999391597,0.864831296125802,1
94,Positivity stress,ordinary overlap,0.6273304621597556,0.6544468100556534,0.027116347895897785,0.10615517960074845,0.44638265803818644,0.8625109620731204,1
95,Positivity stress,ordinary overlap,0.6500181577979472,0.7983380913628174,0.14831993356487017,0.11240625022287465,0.5780218409259831,1.0186543417996516,1
96,Positivity stress,ordinary overlap,0.6213687128515888,0.7477889453857176,0.12642023253412882,0.11153879170998168,0.5291729136341535,0.9664049771372817,1
97,Positivity stress,ordinary overlap,0.6364865553184968,0.6478151851382491,0.011328629819752245,0.11758950859838464,0.4173397482854152,0.878290621991083,1
98,Positivity stress,ordinary overlap,0.6284145126160876,0.48413382982614506,-0.14428068278994255,0.11366888003593048,0.2613428249557213,0.7069248346965689,1
99,Positivity stress,ordinary overlap,0.6377799833881116,0.8712589323836576,0.233478948995546,0.10279883257266469,0.6697732205412348,1.0727446442260804,0
100,Positivity stress,ordinary overlap,0.6490610944795582,0.9271445956951971,0.27808350121563896,0.12133403325497427,0.6893298905154476,1.1649593008749468,0
101,Positivity stress,ordinary overlap,0.6309800835796243,0.5366427482728233,-0.094337335306801,0.11496488088454905,0.3113115817391072,0.7619739148065394,1
102,Positivity stress,ordinary overlap,0.6561655488174016,0.7502705699428599,0.09410502112545827,0.1061276425914483,0.5422603904636212,0.9582807494220986,1
103,Positivity stress,ordinary overlap,0.6312194320758348,0.6537365386478273,0.022517106571992573,0.1061199406933376,0.4457414548888856,0.861731622406769,1
104,Positivity stress,ordinary overlap,0.6465629658419881,0.5873846698486362,-0.05917829599335189,0.10714139935915974,0.37738752710468315,0.7973818125925893,1
105,Positivity stress,ordinary overlap,0.6434562611276408,0.536494974346164,-0.10696128678147676,0.11900635012750259,0.30324252809625896,0.769747420596069,1
106,Positivity stress,ordinary overlap,0.6229979276179177,0.6460824490126179,0.023084521394700186,0.11476879573138733,0.4211356093790988,0.871029288646137,1
107,Positivity stress,ordinary overlap,0.6571441566908414,0.4220650160033414,-0.23507914068749997,0.10413052125997625,0.21796919433378795,0.6261608376728949,0
108,Positivity stress,ordinary overlap,0.6171310618528468,0.7627199234066964,0.14558886155384954,0.10489066998318605,0.5571342102396517,0.968305636573741,1
109,Positivity stress,ordinary overlap,0.6484930600087018,0.736484713286812,0.0879916532781102,0.10222960244909207,0.5361146924865915,0.9368547340870325,1
110,Positivity stress,ordinary overlap,0.6321764383354551,0.6166200714967114,-0.01555636683874373,0.11253327720276157,0.3960548481792987,0.8371852948141241,1
111,Positivity stress,ordinary overlap,0.6430970105059747,0.6647159801095239,0.021618969603549254,0.10623470395836278,0.4564959603511329,0.8729359998679149,1
112,Positivity stress,ordinary overlap,0.632458353032283,0.7496737488096911,0.11721539577740803,0.11640488172983084,0.5215201806192227,0.9778273170001595,1
113,Positivity stress,ordinary overlap,0.6392508706709689,0.5494936184819725,-0.08975725218899633,0.10906556761793168,0.33572510595082644,0.7632621310131187,1
114,Positivity stress,ordinary overlap,0.6709356169450701,0.6132805292688752,-0.05765508767619487,0.12727020825060778,0.363830921097684,0.8627301374400664,1
115,Positivity stress,ordinary overlap,0.6470442512335248,0.5495675041452277,-0.09747674708829712,0.10690561961289326,0.34003248970395694,0.7591025185864985,1
116,Positivity stress,ordinary overlap,0.6429292586258363,0.475991505838448,-0.16693775278738826,0.12574354024128706,0.2295341669655254,0.7224488447113706,1
117,Positivity stress,ordinary overlap,0.6595362770191232,0.6641084763674566,0.004572199348333417,0.1094145646329025,0.4496559296869677,0.8785610230479455,1
118,Positivity stress,ordinary overlap,0.6406274529627671,0.8124733320855082,0.17184587912274107,0.12096128205048307,0.5753892192665614,1.0495574449044551,1
119,Positivity stress,ordinary overlap,0.6350685631147137,0.5521268599684398,-0.08294170314627392,0.11792399033797574,0.32099583890600736,0.7832578810308722,1
120,Positivity stress,ordinary overlap,0.6516309938257803,0.8708692875527498,0.21923829372696957,0.10623567996629436,0.6626473548188129,1.0790912202866867,0
121,Positivity stress,ordinary overlap,0.6232149237558889,0.5829239742364895,-0.04029094951939949,0.11758130076105044,0.3524646247448306,0.8133833237281483,1
122,Positivity stress,ordinary overlap,0.6397391277361019,0.7185511810738295,0.07881205333772767,0.11654785407499685,0.4901173870868357,0.9469849750608234,1
123,Positivity stress,ordinary overlap,0.6379404539918453,0.581737018652024,-0.056203435339821306,0.10747003878498307,0.3710957426334572,0.7923782946705908,1
124,Positivity stress,ordinary overlap,0.6300478129325264,0.6370363650809714,0.00698855214844496,0.10326374971509934,0.4346394156393767,0.8394333145225661,1
125,Positivity stress,ordinary overlap,0.6390312834513215,0.4723484125592514,-0.16668287089207012,0.11851573329120271,0.24005757530849411,0.7046392498100087,1
126,Positivity stress,ordinary overlap,0.6416699967552401,0.5989157415320148,-0.04275425522322529,0.11192784296114368,0.37953716932817316,0.8182943137358564,1
127,Positivity stress,ordinary overlap,0.647385919893773,0.4494078133774904,-0.19797810651628261,0.10077649620144244,0.2518858808226633,0.6469297459323176,0
128,Positivity stress,ordinary overlap,0.6578357520793198,0.5611471865296647,-0.0966885655496551,0.10806848549909026,0.3493329549514478,0.7729614181078815,1
129,Positivity stress,ordinary overlap,0.6618479866753738,0.7647554485082322,0.10290746183285837,0.11149796566735579,0.5462194358002148,0.9832914612162496,1
130,Positivity stress,ordinary overlap,0.643254085021181,0.7099783637076013,0.06672427868642028,0.12804867695129935,0.45900295688305454,0.960953770532148,1
131,Positivity stress,ordinary overlap,0.6222526025219453,0.5921595749480532,-0.030093027573892095,0.10805090864379101,0.3803797940062228,0.8039393558898835,1
132,Positivity stress,ordinary overlap,0.6538067083418603,0.5932162796754653,-0.06059042866639497,0.09266734937120795,0.41158827490789773,0.7748442844430329,1
133,Positivity stress,ordinary overlap,0.6411306997501265,0.5860078800843602,-0.055122819665766265,0.11744301616711568,0.3558195683968135,0.8161961917719069,1
134,Positivity stress,ordinary overlap,0.6531714826749175,0.7738936215180949,0.1207221388431774,0.10508653764326242,0.5679240077373006,0.9798632352988893,1
135,Positivity stress,ordinary overlap,0.631317775905125,0.7308591778907286,0.09954140198560368,0.12133278991690444,0.49304690965359593,0.9686714461278614,1
136,Positivity stress,ordinary overlap,0.6149371186997069,0.45443363354904476,-0.16050348515066215,0.10702265249039507,0.24466923466787044,0.664198032430219,1
137,Positivity stress,ordinary overlap,0.645482750937927,0.6956966624419448,0.05021391150401788,0.11224542385554497,0.47569563168507667,0.915697693198813,1
138,Positivity stress,ordinary overlap,0.6335897365130211,0.6744409570661586,0.0408512205531375,0.10946925754802565,0.4598812122720283,0.8890007018602889,1
139,Positivity stress,ordinary overlap,0.6173151542876365,0.6432318605261268,0.025916706238490295,0.11131994883258857,0.42504476081425324,0.8614189602380004,1
140,Positivity stress,ordinary overlap,0.6467499095665309,0.5774082612531423,-0.06934164831338863,0.11301585915234315,0.35589717731454973,0.7989193451917348,1
141,Positivity stress,ordinary overlap,0.6454788197231127,0.6064245165590448,-0.03905430316406788,0.10872147656600137,0.3933304224896822,0.8195186106284075,1
142,Positivity stress,ordinary overlap,0.6443458065757328,0.7765281654200785,0.1321823588443457,0.1097747314878574,0.5613696917038781,0.991686639136279,1
143,Positivity stress,ordinary overlap,0.6427262802318059,0.3782536983688335,-0.2644725818629724,0.11881093979642753,0.14538425636783556,0.6111231403698314,0
144,Positivity stress,ordinary overlap,0.6164732805303804,0.6514723100400371,0.03499902950965672,0.10860327972407187,0.43860988178085625,0.864334738299218,1
145,Positivity stress,ordinary overlap,0.6366952288815465,0.7500375353926928,0.1133423065111463,0.1056891141609642,0.542886871637203,0.9571881991481827,1
146,Positivity stress,ordinary overlap,0.6519200946357513,0.7456649746488274,0.09374488001307613,0.10907959650893859,0.5318689654913078,0.959460983806347,1
147,Positivity stress,ordinary overlap,0.6620564524003189,0.8513799798603695,0.18932352746005066,0.10497073992708177,0.6456373296032892,1.0571226301174497,1
148,Positivity stress,ordinary overlap,0.652452477197908,0.7057166401777881,0.053264162979880125,0.1124755514022713,0.48526455942933633,0.9261687209262399,1
149,Positivity stress,ordinary overlap,0.6253649743198166,0.7151484916904897,0.08978351737067303,0.09769299623041089,0.5236702190788843,0.906626764302095,1
150,Positivity stress,ordinary overlap,0.6381279110778187,0.45108438961212693,-0.1870435214656918,0.10842170982945379,0.2385778383463975,0.6635909408778564,1
151,Positivity stress,ordinary overlap,0.6314194677247508,0.5867067142895506,-0.0447127534352002,0.10417917327533203,0.3825155346698998,0.7908978939092013,1
152,Positivity stress,ordinary overlap,0.6343288412901624,0.5344682540816273,-0.09986058720853508,0.10897081466418651,0.32088545733982177,0.7480510508234329,1
153,Positivity stress,ordinary overlap,0.6514832371585495,0.6779689601463724,0.026485722987822924,0.10866077405570744,0.4649938429971858,0.890944077295559,1
154,Positivity stress,ordinary overlap,0.6560599723441709,0.5589063979861323,-0.09715357435803862,0.10580952765811477,0.3515197237762273,0.7662930721960373,1
155,Positivity stress,ordinary overlap,0.6565237406095784,0.48797315488975157,-0.16855058571982684,0.11082134481447033,0.27076331905338974,0.7051829907261133,1
156,Positivity stress,ordinary overlap,0.6542197888040113,0.8700799738590469,0.21586018505503557,0.11132539398719213,0.6518822016441503,1.0882777460739435,1
157,Positivity stress,ordinary overlap,0.6367882676487041,0.6155636930373234,-0.02122457461138072,0.11321389649818966,0.3936644559008716,0.8374629301737752,1
158,Positivity stress,ordinary overlap,0.640911584121021,0.7597326083153586,0.1188210241943376,0.11490334500686783,0.5345220521018976,0.9849431645288196,1
159,Positivity stress,ordinary overlap,0.6513810801528735,0.5972140345767691,-0.05416704557610441,0.11353326100634005,0.37468884300434263,0.8197392261491956,1
160,Positivity stress,ordinary overlap,0.6510678031366167,0.7089586623232652,0.05789085918664849,0.10058563603916082,0.51181081568651,0.9061065089600204,1
161,Positivity stress,ordinary overlap,0.649034950969702,0.6870278158100068,0.03799286484030484,0.11235718396148726,0.4668077352454918,0.9072478963745219,1
162,Positivity stress,ordinary overlap,0.6472965807490143,0.6203149626836963,-0.026981618065317958,0.11045109250336524,0.40383082137710047,0.8367991039902922,1
163,Positivity stress,ordinary overlap,0.6646107778537165,0.9488697380776226,0.2842589602239062,0.11956539019760724,0.7145215732903125,1.1832179028649328,0
164,Positivity stress,ordinary overlap,0.6555708339775675,0.6985756510449468,0.04300481706737924,0.11275651775352563,0.47757287624803657,0.919578425841857,1
165,Positivity stress,ordinary overlap,0.6431379534043625,0.5852285038350185,-0.057909449569344074,0.11048197726735512,0.36868382839100244,0.8017731792790345,1
166,Positivity stress,ordinary overlap,0.6562459451211352,0.7007659254368157,0.044519980315680496,0.11284306073271297,0.4795935264006983,0.9219383244729331,1
167,Positivity stress,ordinary overlap,0.6500065307879096,0.7935444512676761,0.14353792047976655,0.11678152090085468,0.564652670302001,1.0224362322333513,1
168,Positivity stress,ordinary overlap,0.6499840120264785,0.5881871126489908,-0.06179689937748767,0.10997509117981938,0.3726359339365448,0.8037382913614368,1
169,Positivity stress,ordinary overlap,0.6431428374977677,0.7040101721072187,0.06086733460945104,0.12319438873400174,0.46254917018857533,0.9454711740258621,1
170,Positivity stress,ordinary overlap,0.6666582109575956,0.6910218090650487,0.024363598107453144,0.12088065013584472,0.45409573479879306,0.9279478833313044,1
171,Positivity stress,ordinary overlap,0.6470666434307587,0.5910368255917183,-0.056029817839040374,0.1144401872116687,0.3667340586568477,0.8153395925265889,1
172,Positivity stress,ordinary overlap,0.6496157748243656,0.8275614475781244,0.17794567275375883,0.10269167100248454,0.6262857724132548,1.0288371227429942,1
173,Positivity stress,ordinary overlap,0.6287815616449687,0.7943915316444433,0.16560996999947464,0.1162783807546278,0.5664859053653728,1.0222971579235138,1
174,Positivity stress,ordinary overlap,0.6487094007222524,0.5351483418097186,-0.11356105891253376,0.11144388575008389,0.31671832573955416,0.753578357879883,1
175,Positivity stress,ordinary overlap,0.6360460875791336,0.6825852975322219,0.046539209953088245,0.10527781289391505,0.4762407842601484,0.8889298108042953,1
176,Positivity stress,ordinary overlap,0.6479423442936473,0.7449975192233191,0.09705517492967186,0.10871981311149309,0.5319066855247927,0.9580883529218456,1
177,Positivity stress,ordinary overlap,0.6125822841747791,0.6830791592734626,0.07049687509868352,0.09849901638877348,0.49002108715146664,0.8761372313954586,1
178,Positivity stress,ordinary overlap,0.6465900224150049,0.6973425844398579,0.05075256202485301,0.11850690566393347,0.46506904933854826,0.9296161195411674,1
179,Positivity stress,ordinary overlap,0.6577255639923963,0.614296854393117,-0.04342870959927936,0.11799121279139523,0.38303407732198236,0.8455596314642516,1
180,Positivity stress,ordinary overlap,0.6287549019893229,0.48477618964907787,-0.14397871234024506,0.10499210202998316,0.27899166967031086,0.6905607096278449,1
181,Positivity stress,ordinary overlap,0.63681435173976,0.9530552686991177,0.31624091695935774,0.10172590257825259,0.7536724996457427,1.1524380377524928,0
182,Positivity stress,ordinary overlap,0.6304113041649064,0.529817049025174,-0.10059425513973241,0.11540109274068239,0.30363090725343655,0.7560031907969115,1
183,Positivity stress,ordinary overlap,0.6273041067315562,0.6117269476540332,-0.015577159077522995,0.09543681918774113,0.4246707820460606,0.7987831132620058,1
184,Positivity stress,ordinary overlap,0.6506291976835508,0.6667018367013701,0.0160726390178193,0.11308688977159813,0.44505153274903775,0.8883521406537024,1
185,Positivity stress,ordinary overlap,0.6688994239472241,0.7905853623753232,0.12168593842809905,0.11006043693180813,0.5748669059889793,1.006303818761667,1
186,Positivity stress,ordinary overlap,0.6326427240018733,0.5908617286958741,-0.04178099530599921,0.10821151550181937,0.3787671583123081,0.80295629907944,1
187,Positivity stress,ordinary overlap,0.632197711655569,0.5163888232661189,-0.11580888838945014,0.11374273734748541,0.2934530580650475,0.7393245884671903,1
188,Positivity stress,ordinary overlap,0.6445238675065079,0.7370046357507994,0.09248076824429152,0.12207398257521157,0.4977396299033848,0.9762696415982142,1
189,Positivity stress,ordinary overlap,0.6324116068076746,0.6766260968365364,0.0442144900288618,0.11426440965334048,0.45266785391598907,0.9005843397570837,1
190,Positivity stress,ordinary overlap,0.6383724212471364,0.5746294275094178,-0.06374299373771863,0.1183966400827316,0.3425720129472639,0.8066868420715717,1
191,Positivity stress,ordinary overlap,0.6368749156419077,0.6530797214476324,0.016204805805724698,0.09984281199494983,0.4573878099375307,0.8487716329577341,1
192,Positivity stress,ordinary overlap,0.6469000453807947,0.535753535911673,-0.11114650946912175,0.10989471450947057,0.32035989547311067,0.7511471763502353,1
193,Positivity stress,ordinary overlap,0.6464813660936704,0.5932888940275622,-0.05319247206610811,0.1007082647549327,0.39590069510789416,0.7906770929472303,1
194,Positivity stress,ordinary overlap,0.6434974763052421,0.7351760836458293,0.09167860734058719,0.11078254688079678,0.5180422917594676,0.952309875532191,1
195,Positivity stress,ordinary overlap,0.6389535833492405,0.6047632516325268,-0.03419033171671371,0.11353972836563066,0.3822253840358907,0.8273011192291628,1
196,Positivity stress,ordinary overlap,0.6274683779149607,0.5857000134889211,-0.041768364426039595,0.10208893580981317,0.3856056993016873,0.7857943276761549,1
197,Positivity stress,ordinary overlap,0.6162778807122071,0.500701539649117,-0.11557634106309012,0.10638535950185087,0.29218623502548935,0.7092168442727447,1
198,Positivity stress,ordinary overlap,0.6555368056395506,0.6055829652302784,-0.0499538404092722,0.11489791525819379,0.3803830513242186,0.8307828791363383,1
199,Positivity stress,ordinary overlap,0.6351734560773579,0.7703204460731689,0.13514698999581098,0.1237093575627559,0.5278501052501673,1.0127907868961703,1
200,Positivity stress,ordinary overlap,0.6518623658739272,0.7393923077494521,0.08752994187552487,0.10818205689548271,0.527355476234306,0.9514291392645982,1
1,Positivity stress,strong positivity stress,0.6363794581931185,0.7201458245686783,0.08376636637555979,0.13162586218775416,0.4621591346806801,0.9781325144566764,1
2,Positivity stress,strong positivity stress,0.6372319450279657,0.8909369411211197,0.253704996093154,0.13507549696661897,0.6261889670665465,1.155684915175693,1
3,Positivity stress,strong positivity stress,0.6415478229128799,0.7393813903229867,0.09783356741010674,0.13703618395397155,0.47079046977320244,1.007972310872771,1
4,Positivity stress,strong positivity stress,0.6341801461787647,0.8221318321583169,0.18795168597955214,0.12697013226981502,0.5732703729094795,1.0709932914071543,1
5,Positivity stress,strong positivity stress,0.6412492971227759,0.6504970962988225,0.009247799176046567,0.13653740836442013,0.382883775904559,0.9181104166930859,1
6,Positivity stress,strong positivity stress,0.6529113526849648,0.7379195343195267,0.08500818163456192,0.12473432197768272,0.4934402632432686,0.9823988053957848,1
7,Positivity stress,strong positivity stress,0.639984081686275,0.5934254082587636,-0.04655867342751141,0.13682678907581555,0.32524490167016507,0.861605914847362,1
8,Positivity stress,strong positivity stress,0.6641179003016416,0.7481783344276475,0.08406043412600583,0.12496608444652245,0.5032448089124635,0.9931118599428315,1
9,Positivity stress,strong positivity stress,0.6413229402245624,0.6720496818049415,0.030726741580379135,0.15084716310441695,0.3763892421202843,0.9677101214895987,1
10,Positivity stress,strong positivity stress,0.668958438358916,0.7376627895236771,0.06870435116476115,0.1302933422019856,0.48228783880778536,0.9930377402395689,1
11,Positivity stress,strong positivity stress,0.6646714138052384,0.8236199698025297,0.1589485559972913,0.14686441154812185,0.5357657231682109,1.1114742164368485,1
12,Positivity stress,strong positivity stress,0.6528755100964614,0.6744780249866058,0.02160251489014442,0.14090368722739005,0.39830679802092134,0.9506492519522902,1
13,Positivity stress,strong positivity stress,0.663599843177854,0.7135181563616101,0.04991831318375606,0.16213071190528602,0.3957419610272495,1.0312943516959707,1
14,Positivity stress,strong positivity stress,0.6509695136039837,0.36716708701255585,-0.28380242659142785,0.12926985535290256,0.11379817052086683,0.6205360035042449,0
15,Positivity stress,strong positivity stress,0.643606328637036,0.5380425002947655,-0.10556382834227052,0.13416836774703464,0.27507249951057766,0.8010125010789534,1
16,Positivity stress,strong positivity stress,0.6480249856941089,0.6378240375927036,-0.010200948101405372,0.13609907437348764,0.37106985182066776,0.9045782233647394,1
17,Positivity stress,strong positivity stress,0.6462386781885773,0.7693060007642417,0.12306732257566444,0.1443988195495428,0.4862843144471378,1.0523276870813456,1
18,Positivity stress,strong positivity stress,0.6429282093974144,0.9350631489240239,0.2921349395266095,0.14908133927725134,0.6428637239406112,1.2272625739074365,1
19,Positivity stress,strong positivity stress,0.6332411065560805,0.5581604473644316,-0.07508065919164886,0.12943162406385458,0.3044744641992766,0.8118464305295866,1
20,Positivity stress,strong positivity stress,0.6470029488566518,0.5305807987176726,-0.11642215013897916,0.1358865770277704,0.2642431077432426,0.7969184896921027,1
21,Positivity stress,strong positivity stress,0.6450519077031008,0.6453643244681225,0.0003124167650216947,0.14336803629918768,0.3643629733217147,0.9263656756145304,1
22,Positivity stress,strong positivity stress,0.6517217638518242,0.6933160304709644,0.04159426661914012,0.15842672482890546,0.38279964980630965,1.003832411135619,1
23,Positivity stress,strong positivity stress,0.6511925891221639,0.6119665831321407,-0.03922600599002324,0.15720553037924223,0.30384374358882593,0.9200894226754555,1
24,Positivity stress,strong positivity stress,0.6366621301915182,0.9257737915122768,0.2891116613207586,0.14264973122913976,0.6461803183031629,1.2053672647213907,0
25,Positivity stress,strong positivity stress,0.6385040110347086,0.5936228364272983,-0.04488117460741026,0.14062685320915524,0.317994204137354,0.8692514687172426,1
26,Positivity stress,strong positivity stress,0.6434920484212443,0.5570301507206493,-0.08646189770059498,0.12738057442431253,0.3073642248489968,0.8066960765923019,1
27,Positivity stress,strong positivity stress,0.6510065302295066,0.6142334534142306,-0.036773076815275973,0.14078759009013442,0.33828977683756717,0.890177129990894,1
28,Positivity stress,strong positivity stress,0.6476444379445119,0.7433453068689316,0.09570086892441976,0.1434316963542053,0.46221918201468926,1.024471431723174,1
29,Positivity stress,strong positivity stress,0.6323009394387125,0.43626318544543796,-0.1960377539932745,0.13075134478643166,0.17999054966403188,0.692535821226844,1
30,Positivity stress,strong positivity stress,0.6407987911032973,0.9391634439299376,0.29836465282664026,0.14995643279817744,0.6452488356455097,1.2330780522143654,0
31,Positivity stress,strong positivity stress,0.6462464979731026,0.7106411131262196,0.06439461515311695,0.14695044946489444,0.4226182321750265,0.9986639940774127,1
32,Positivity stress,strong positivity stress,0.6377307587394072,0.770764128892671,0.13303337015326377,0.11950336385596777,0.5365375357349742,1.0049907220503678,1
33,Positivity stress,strong positivity stress,0.6320483025364173,0.6826676857717952,0.050619383235377846,0.15018841181088852,0.3882983986224537,0.9770369729211366,1
34,Positivity stress,strong positivity stress,0.6257727377708421,0.48833462148054463,-0.13743811629029745,0.13943227952921425,0.2150473536032847,0.7616218893578046,1
35,Positivity stress,strong positivity stress,0.6459754301814976,0.7388806468767137,0.09290521669521612,0.1370207547278656,0.47031996761009714,1.0074413261433304,1
36,Positivity stress,strong positivity stress,0.636674291400548,0.440974618473349,-0.19569967292719898,0.14030400756996356,0.16597876363622044,0.7159704733104776,1
37,Positivity stress,strong positivity stress,0.6664218548919463,0.7614613850856506,0.09503953019370437,0.13439681251058833,0.49804363256489753,1.0248791376064037,1
38,Positivity stress,strong positivity stress,0.6477164539951062,0.3448379542622255,-0.3028784997328807,0.1152941155940725,0.11886148769784341,0.5708144208266076,0
39,Positivity stress,strong positivity stress,0.6636623049955747,0.6161021082219788,-0.04756019677359591,0.14380372500123179,0.33424680721956446,0.897957409224393,1
40,Positivity stress,strong positivity stress,0.6487981300723675,0.5462254880789433,-0.1025726419934242,0.13460044707714913,0.282408611807731,0.8100423643501556,1
41,Positivity stress,strong positivity stress,0.6373867516148114,0.6617958067354587,0.024409055120647283,0.14102642632027435,0.385384011147721,0.9382076023231964,1
42,Positivity stress,strong positivity stress,0.6385870815385742,0.613901902594915,-0.02468517894365929,0.13144578228669423,0.35626816931299427,0.8715356358768356,1
43,Positivity stress,strong positivity stress,0.6140345842621863,0.6000459935998939,-0.01398859066229241,0.1290048630507177,0.34719646202048715,0.8528955251793006,1
44,Positivity stress,strong positivity stress,0.6546853066237622,0.7448037331381813,0.09011842651441904,0.13338719245807748,0.4833648359203494,1.006242630356013,1
45,Positivity stress,strong positivity stress,0.6321167258642215,0.8070539713926889,0.17493724552846734,0.13874597637983255,0.535111857688217,1.0789960850971607,1
46,Positivity stress,strong positivity stress,0.6449957889794928,0.7742273221874951,0.1292315332080023,0.13425327714051496,0.5110908989920858,1.0373637453829043,1
47,Positivity stress,strong positivity stress,0.6522002602374087,0.7219454516238839,0.06974519138647517,0.13636494202336086,0.4546701652580966,0.9892207379896711,1
48,Positivity stress,strong positivity stress,0.6568964203838077,0.6034914577012266,-0.0534049626825811,0.12959594777585653,0.3494834000605478,0.8574995153419054,1
49,Positivity stress,strong positivity stress,0.6377306168326969,0.7943585025947107,0.1566278857620138,0.1273769006055749,0.544699777407784,1.0440172277816375,1
50,Positivity stress,strong positivity stress,0.653769077297588,0.7299328644628966,0.07616378716530858,0.13815422378658157,0.4591505858411968,1.0007151430845964,1
51,Positivity stress,strong positivity stress,0.6472369501150069,0.4775848514352196,-0.1696520986797873,0.14079421107644735,0.20162819772538282,0.7535415051450565,1
52,Positivity stress,strong positivity stress,0.6442691448404827,0.6271036533239943,-0.017165491516488385,0.12423382519610701,0.3836053559396246,0.870601950708364,1
53,Positivity stress,strong positivity stress,0.6705244546618049,0.92237046759245,0.2518460129306451,0.14390197643959535,0.6403225937708431,1.204418341414057,1
54,Positivity stress,strong positivity stress,0.6589256040307033,0.7546196254503346,0.09569402141963124,0.12950394996291623,0.5007918835230187,1.0084473673776504,1
55,Positivity stress,strong positivity stress,0.6119957694448035,0.5313081172922032,-0.08068765215260032,0.12920300216295064,0.2780702330528199,0.7845460015315864,1
56,Positivity stress,strong positivity stress,0.6366209225038584,0.7352380862332283,0.0986171637293699,0.12362823032352797,0.49292675479911346,0.9775494176673432,1
57,Positivity stress,strong positivity stress,0.6639786517359406,0.5969219232257548,-0.06705672851018585,0.14635256707386296,0.31007089176098335,0.8837729546905262,1
58,Positivity stress,strong positivity stress,0.6431138322733364,0.6220791486203056,-0.02103468365303085,0.13364596859447028,0.3601330501751438,0.8840252470654673,1
59,Positivity stress,strong positivity stress,0.6299847382459609,0.718136063793458,0.08815132554749705,0.11597664725472158,0.49082183517420364,0.9454502924127123,1
60,Positivity stress,strong positivity stress,0.6555571336596284,0.7284895728706998,0.0729324392110714,0.1564005781839145,0.4219444396302274,1.0350347061111722,1
61,Positivity stress,strong positivity stress,0.6518416977575706,0.3995939828789566,-0.252247714878614,0.12989270985816018,0.14500427155696266,0.6541836942009505,1
62,Positivity stress,strong positivity stress,0.6223407957630057,0.6017986236577394,-0.02054217210526632,0.1542332025534898,0.2995015466528994,0.9040957006625794,1
63,Positivity stress,strong positivity stress,0.6308681113826047,0.6174964761078993,-0.013371635274705418,0.14042442747945086,0.34226459824817557,0.892728353967623,1
64,Positivity stress,strong positivity stress,0.6518599432065806,0.6752392266546476,0.023379283448067056,0.13898193766134945,0.4028346288384027,0.9476438244708926,1
65,Positivity stress,strong positivity stress,0.654650072288223,0.7545421747655957,0.09989210247737268,0.15871675936449517,0.4434573264111852,1.0656270231200062,1
66,Positivity stress,strong positivity stress,0.6187270253233892,0.729292761786544,0.11056573646315482,0.13402850564792976,0.4665968907166017,0.9919886328564863,1
67,Positivity stress,strong positivity stress,0.6495859674392644,1.0334944641290125,0.383908496689748,0.1465581541677033,0.746240481960314,1.3207484462977108,0
68,Positivity stress,strong positivity stress,0.6221991911089408,0.5800864778355769,-0.042112713273363966,0.12431942833224534,0.336420398304376,0.8237525573667778,1
69,Positivity stress,strong positivity stress,0.6408700053162196,0.7353209920759495,0.09445098675972985,0.12762499184173703,0.4851760080661449,0.985465976085754,1
70,Positivity stress,strong positivity stress,0.6529116448839482,0.7344996931250365,0.08158804824108834,0.17144365139911377,0.3984701363827735,1.0705292498672994,1
71,Positivity stress,strong positivity stress,0.6275033311160211,0.6173519775985682,-0.010151353517452888,0.1339414801948813,0.3548266764166008,0.8798772787805356,1
72,Positivity stress,strong positivity stress,0.6379755344102932,0.6207355214844503,-0.017240012925842874,0.12132256134295162,0.38294330125226517,0.8585277417166355,1
73,Positivity stress,strong positivity stress,0.6399418242459383,0.738699324028818,0.09875749978287973,0.14824848875743007,0.44813228606425504,1.0292663619933808,1
74,Positivity stress,strong positivity stress,0.6507424683020304,0.8936901708124453,0.24294770251041486,0.12647815955915412,0.6457929780765033,1.1415873635483873,1
75,Positivity stress,strong positivity stress,0.6438714939809765,0.6632899607033028,0.019418466722326277,0.13912972269931018,0.3905957042126549,0.9359842171939508,1
76,Positivity stress,strong positivity stress,0.6404945292511479,0.823467705227079,0.1829731759759311,0.14061115484443856,0.5478698417319794,1.0990655687221786,1
77,Positivity stress,strong positivity stress,0.6383343169860509,0.36936120853257887,-0.26897310845347205,0.11887036207966177,0.1363752988564418,0.6023471182087159,0
78,Positivity stress,strong positivity stress,0.6448031037661203,0.6865524668566415,0.04174936309052124,0.14724912281658423,0.3979441861361364,0.9751607475771467,1
79,Positivity stress,strong positivity stress,0.6578473305239332,0.7438456360611528,0.08599830553721965,0.13897877290120084,0.4714472411747992,1.0162440309475065,1
80,Positivity stress,strong positivity stress,0.6198838819279953,0.8848527249408884,0.26496884301289314,0.13874304524253986,0.6129163562655102,1.1567890936162666,1
81,Positivity stress,strong positivity stress,0.6605145221764406,0.7646312051923979,0.10411668301595733,0.14578928380017855,0.47888420894404793,1.050378201440748,1
82,Positivity stress,strong positivity stress,0.6614179815305342,0.5852291745795075,-0.0761888069510267,0.12144997777745342,0.3471872181356988,0.8232711310233163,1
83,Positivity stress,strong positivity stress,0.6582682996598997,0.5898003584596051,-0.06846794120029465,0.15538510277194229,0.2852455570265982,0.894355159892612,1
84,Positivity stress,strong positivity stress,0.6481462289480028,0.8709412278446662,0.22279499889666343,0.14400914521340608,0.5886833032263903,1.1531991524629421,1
85,Positivity stress,strong positivity stress,0.6407560895915849,0.45171770333087513,-0.1890383862607098,0.14459383535951406,0.1683137860262276,0.7351216206355227,1
86,Positivity stress,strong positivity stress,0.6401491447188239,0.5546146502940363,-0.08553449442478755,0.12897033305216446,0.301832797511794,0.8073965030762786,1
87,Positivity stress,strong positivity stress,0.635210110977371,0.5800563516956877,-0.05515375928168331,0.11753612233911806,0.3496855519110163,0.8104271514803592,1
88,Positivity stress,strong positivity stress,0.6597346354194616,0.8004126609447223,0.14067802552526065,0.13407132500962668,0.5376328639258541,1.0631924579635905,1
89,Positivity stress,strong positivity stress,0.6272402827929742,0.5921909408979925,-0.035049341894981656,0.11223312734721427,0.3722140112974526,0.8121678704985325,1
90,Positivity stress,strong positivity stress,0.6350858479006739,0.6311900370125337,-0.003895810888140172,0.1246071500213251,0.38696002297073656,0.8754200510543308,1
91,Positivity stress,strong positivity stress,0.6303845706087023,0.5046434521579783,-0.125741118450724,0.12638965232941127,0.2569197335923323,0.7523671707236244,1
92,Positivity stress,strong positivity stress,0.6310901108816198,0.5652662167909833,-0.06582389409063649,0.13885640643162747,0.29310766018499346,0.8374247733969732,1
93,Positivity stress,strong positivity stress,0.6405933438923592,0.48841508976607884,-0.1521782541262804,0.13153786919038746,0.23060086615291941,0.7462293133792383,1
94,Positivity stress,strong positivity stress,0.6704872881058309,0.6155711878778112,-0.05491610022801974,0.1341869844032481,0.35256469844744487,0.8785776773081775,1
95,Positivity stress,strong positivity stress,0.6653089038629195,0.748649802778499,0.0833408989155795,0.15707933629101842,0.44077430364810294,1.0565253019088952,1
96,Positivity stress,strong positivity stress,0.6432914896219831,0.4974535565201198,-0.14583793310186333,0.1345870855547499,0.23366286883281,0.7612442442074296,1
97,Positivity stress,strong positivity stress,0.6491964286419742,0.8785628014502749,0.22936637280830063,0.13646549674545727,0.6110904278291787,1.146035175071371,1
98,Positivity stress,strong positivity stress,0.6435802724263289,0.6330791630442989,-0.010501109382029972,0.1389788693857053,0.3606805790483165,0.9054777470402813,1
99,Positivity stress,strong positivity stress,0.6416878037575336,0.8113283130429063,0.16964050928537266,0.12770579191309067,0.5610249608932486,1.061631665192564,1
100,Positivity stress,strong positivity stress,0.6550197395091161,0.5722154531887611,-0.08280428632035497,0.14410340267147573,0.2897727839526687,0.8546581224248535,1
101,Positivity stress,strong positivity stress,0.6318030599326884,0.7793596247753407,0.14755656484265234,0.1320621600400898,0.5205177910967647,1.0382014584539168,1
102,Positivity stress,strong positivity stress,0.64242254031538,1.021620075674279,0.379197535358899,0.13796720082897446,0.751204362049489,1.292035789299069,0
103,Positivity stress,strong positivity stress,0.6466930586295064,0.6312014882351914,-0.015491570394315035,0.14713403406924094,0.34281878145947914,0.9195841950109036,1
104,Positivity stress,strong positivity stress,0.6302684609591768,0.5024731959663673,-0.12779526499280947,0.16000262825766007,0.1888680445813536,0.8160783473513811,1
105,Positivity stress,strong positivity stress,0.6430096123343346,0.6747573643743922,0.03174775204005753,0.15797896312800586,0.36511859664350066,0.9843961321052836,1
106,Positivity stress,strong positivity stress,0.6757085507622118,0.6100096387577633,-0.06569891200444855,0.13688844828649588,0.34170828011623133,0.8783109973992952,1
107,Positivity stress,strong positivity stress,0.6384968561043359,0.8255087967341367,0.18701194062980075,0.11352258857822052,0.6030045231208245,1.0480130703474488,1
108,Positivity stress,strong positivity stress,0.6488458259642934,0.6470851679744499,-0.0017606579898434838,0.12526099082554928,0.40157362595637336,0.8925967099925265,1
109,Positivity stress,strong positivity stress,0.6422768207064786,0.753061990409045,0.11078516970256636,0.1328388503367888,0.49269784374893894,1.013426137069151,1
110,Positivity stress,strong positivity stress,0.657108154428928,0.7951540542807031,0.13804589985177507,0.14721268501328028,0.5066171916546738,1.0836909169067324,1
111,Positivity stress,strong positivity stress,0.6454192829438804,0.6509803428403117,0.005561059896431297,0.13617313621014188,0.38408099586843364,0.9178796898121897,1
112,Positivity stress,strong positivity stress,0.650638795120134,0.6335482010293575,-0.017090594090776512,0.13008315961702027,0.37858520817999775,0.8885111938787172,1
113,Positivity stress,strong positivity stress,0.6450398145489873,0.7757341935637786,0.1306943790147913,0.13708831437957034,0.5070410973798207,1.0444272897477365,1
114,Positivity stress,strong positivity stress,0.6727396405640654,0.7760321338589891,0.10329249329492363,0.14352682688641452,0.4947195531616166,1.0573447145563615,1
115,Positivity stress,strong positivity stress,0.6223014068836727,0.7656315812607287,0.14333017437705597,0.12555819054793124,0.5195375277867835,1.011725634734674,1
116,Positivity stress,strong positivity stress,0.6427812447342782,0.5392580532610489,-0.1035231914732293,0.1250464761104509,0.2941669600845652,0.7843491464375326,1
117,Positivity stress,strong positivity stress,0.6376099700718171,0.7397313756588159,0.10212140558699878,0.1260129236891055,0.4927460452281691,0.9867167060894626,1
118,Positivity stress,strong positivity stress,0.6465592106335214,0.679528734391766,0.03296952375824458,0.1142535680319998,0.4555917410490464,0.9034657277344855,1
119,Positivity stress,strong positivity stress,0.639927878518687,0.7775853888760642,0.13765751035737717,0.13184395568606735,0.5191712357313722,1.0359995420207562,1
120,Positivity stress,strong positivity stress,0.6459891758240953,0.6077722710904006,-0.03821690473369477,0.14537685713475262,0.32283363110628543,0.8927109110745157,1
121,Positivity stress,strong positivity stress,0.6512707524037303,0.8433035244999674,0.19203277209623704,0.14674189199161605,0.5556894161963999,1.1309176328035349,1
122,Positivity stress,strong positivity stress,0.6452884518661011,0.426744854644273,-0.2185435972218281,0.14010403327758064,0.15214094942021494,0.701348759868331,1
123,Positivity stress,strong positivity stress,0.6402510748760705,0.5070951275474767,-0.13315594732859382,0.15737151109822162,0.19864696579496227,0.815543289299991,1
124,Positivity stress,strong positivity stress,0.6415617076578952,0.7174633096549963,0.07590160199710105,0.1394671912766149,0.4441076147528311,0.9908190045571614,1
125,Positivity stress,strong positivity stress,0.6373515028431644,0.7661692068138402,0.1288177039706757,0.1588684962242616,0.4547869542142874,1.0775514594133928,1
126,Positivity stress,strong positivity stress,0.629877152026547,0.5898411497277769,-0.040036002298770135,0.14269820847248396,0.31015266112170836,0.8695296383338454,1
127,Positivity stress,strong positivity stress,0.6325135114679061,0.6078104904504749,-0.02470302101743127,0.14106742741859835,0.3313183327100221,0.8843026481909276,1
128,Positivity stress,strong positivity stress,0.6535703666640801,0.9743571906577999,0.3207868239937198,0.12679996357187626,0.7258292620569224,1.2228851192586774,0
129,Positivity stress,strong positivity stress,0.6382229602121938,0.7579198950973557,0.11969693488516187,0.14667485557194668,0.47043717817634023,1.0454026120183713,1
130,Positivity stress,strong positivity stress,0.6424885390892814,0.5417168824393318,-0.10077165664994958,0.12738065617967026,0.2920507963271781,0.7913829685514855,1
131,Positivity stress,strong positivity stress,0.6468707756406211,0.40190892701342634,-0.24496184862719478,0.12984841267847846,0.14740603816360853,0.6564118158632442,1
132,Positivity stress,strong positivity stress,0.6394575911600074,0.5568467244507859,-0.08261086670922158,0.13900455766240224,0.28439779143247745,0.8292956574690943,1
133,Positivity stress,strong positivity stress,0.6519711094080068,0.42800872021608555,-0.2239623891919213,0.14602972999727754,0.1417904494214216,0.7142269910107495,1
134,Positivity stress,strong positivity stress,0.6371638054418012,0.447543520322508,-0.18962028511929319,0.1458770475701026,0.1616245070851069,0.7334625335599091,1
135,Positivity stress,strong positivity stress,0.6395384870945745,0.6129057491749383,-0.026632737919636162,0.17609118676747137,0.26776702311069445,0.9580444752391822,1
136,Positivity stress,strong positivity stress,0.6484351230643326,0.5350879776173318,-0.11334714544700075,0.12553060553345186,0.28904799077176624,0.7811279644628975,1
137,Positivity stress,strong positivity stress,0.643877193005541,0.8265947513433229,0.18271755833778192,0.12955295604365202,0.572670957497765,1.0805185451888808,1
138,Positivity stress,strong positivity stress,0.6485052875383434,0.499805521738838,-0.14869976579950533,0.1520805736366848,0.20172759741093577,0.7978834460667403,1
139,Positivity stress,strong positivity stress,0.6683487636999034,0.7458580260081592,0.07750926230825583,0.14679303057064338,0.4581436860896982,1.0335723659266203,1
140,Positivity stress,strong positivity stress,0.6528999124982682,0.59938232929444,-0.053517583203828156,0.14732851803924438,0.31061843393752103,0.888146224651359,1
141,Positivity stress,strong positivity stress,0.6474642082619532,0.7091804261759213,0.061716217913968086,0.12140661398452911,0.4712234627662442,0.9471373895855983,1
142,Positivity stress,strong positivity stress,0.6328723919587103,0.5941286913309928,-0.03874370062771748,0.13738172823791356,0.3248605039846822,0.8633968786773034,1
143,Positivity stress,strong positivity stress,0.6483633504308258,0.6922344303586353,0.043871079927809475,0.1223467199716903,0.4524348592141223,0.9320340015031483,1
144,Positivity stress,strong positivity stress,0.6402562596587362,0.6183505155165785,-0.021905744142157735,0.14063281993124296,0.34271018845134227,0.8939908425818147,1
145,Positivity stress,strong positivity stress,0.6186189697679934,0.8337731524254681,0.21515418265747477,0.1279684475020994,0.5829549953213533,1.084591309529583,1
146,Positivity stress,strong positivity stress,0.624617628133292,0.5924043826440735,-0.032213245489218556,0.14681094778757828,0.30465492498042007,0.8801538403077269,1
147,Positivity stress,strong positivity stress,0.649390287175316,0.7414938043326759,0.09210351715735987,0.13471340713335617,0.4774555263512978,1.0055320823140539,1
148,Positivity stress,strong positivity stress,0.625469612183079,0.7773724444464098,0.1519028322633309,0.1379251236023699,0.5070392021857648,1.0477056867070549,1
149,Positivity stress,strong positivity stress,0.65295267636699,0.5898506603090594,-0.06310201605793053,0.12709341497146612,0.34074756696498587,0.838953753653133,1
150,Positivity stress,strong positivity stress,0.6428442153358349,0.41129435798330405,-0.23154985735253086,0.12940992169778803,0.15765091145563953,0.6649378045109686,1
151,Positivity stress,strong positivity stress,0.6395926787390162,1.0622822168836576,0.4226895381446415,0.13500368917533423,0.7976749861000025,1.3268894476673128,0
152,Positivity stress,strong positivity stress,0.627559232005798,0.4837466126844588,-0.1438126193213392,0.13097521570500348,0.22703518990265198,0.7404580354662655,1
153,Positivity stress,strong positivity stress,0.6350066705617626,0.9143871218396424,0.2793804512778798,0.13762296711363578,0.6446461062969163,1.1841281373823684,0
154,Positivity stress,strong positivity stress,0.6306434170341472,0.7688148849358376,0.13817146790169044,0.12199799959982376,0.529698805720183,1.0079309641514922,1
155,Positivity stress,strong positivity stress,0.6592577599846628,0.9330689891596601,0.27381122917499723,0.13212542546732478,0.6741031552437036,1.1920348230756166,0
156,Positivity stress,strong positivity stress,0.6235008074082776,0.46226899194549176,-0.16123181546278587,0.14377494247789452,0.18047010468881852,0.744067879202165,1
157,Positivity stress,strong positivity stress,0.6368833364349571,0.7260870561727959,0.0892037197378388,0.12344609727344881,0.48413270551683624,0.9680414068287555,1
158,Positivity stress,strong positivity stress,0.6715954444058992,0.6951643542978085,0.023568909891909295,0.1530018610820979,0.3952807065768967,0.9950480020187205,1
159,Positivity stress,strong positivity stress,0.645597708476592,0.4779499826240063,-0.16764772585258575,0.13078716296554896,0.22160714321153036,0.7342928220364822,1
160,Positivity stress,strong positivity stress,0.6305706865661608,0.8169935804500768,0.18642289388391597,0.13705263804533477,0.5483704098812205,1.085616751018933,1
161,Positivity stress,strong positivity stress,0.6524200246891589,0.7110563242897651,0.05863629960060612,0.13556669315734352,0.44534560570137177,0.9767670428781583,1
162,Positivity stress,strong positivity stress,0.6588513312432336,0.39515241645651056,-0.263698914786723,0.1615534896971712,0.07850757665005498,0.7117972562629662,1
163,Positivity stress,strong positivity stress,0.6481612883429448,0.782642401967831,0.13448111362488613,0.14313373779223335,0.5021002758950537,1.0631845280406083,1
164,Positivity stress,strong positivity stress,0.6421421921111894,0.8291864448371733,0.1870442527259839,0.1545408959976513,0.5262862886817767,1.1320866009925699,1
165,Positivity stress,strong positivity stress,0.6394028492079253,0.5449377431679742,-0.09446510603995117,0.1229128207543595,0.3040286144894295,0.7858468718465188,1
166,Positivity stress,strong positivity stress,0.6630712230861385,0.4788854979012338,-0.18418572518490473,0.13853325588093518,0.20736031637460084,0.7504106794278668,1
167,Positivity stress,strong positivity stress,0.6530945409778531,0.9283524683106451,0.275257927332792,0.14527670015005065,0.6436101360165458,1.2130948006047444,1
168,Positivity stress,strong positivity stress,0.6381255202007701,0.8362412295829289,0.19811570938215883,0.12265108575761363,0.5958451014980062,1.0766373576678516,1
169,Positivity stress,strong positivity stress,0.6331572055472744,0.5495766272517826,-0.08358057829549181,0.1475475766030419,0.26038337710982046,0.8387698773937446,1
170,Positivity stress,strong positivity stress,0.6406950503135436,0.6318292380869441,-0.008865812226599434,0.13164481644026862,0.3738053978640176,0.8898530783098706,1
171,Positivity stress,strong positivity stress,0.6460399063751916,0.6526074481150488,0.006567541739857186,0.12161110419768659,0.4142496838875831,0.8909652123425145,1
172,Positivity stress,strong positivity stress,0.6371400129879485,0.751831775778574,0.11469176279062543,0.13491246281771244,0.4874033486558576,1.0162602029012904,1
173,Positivity stress,strong positivity stress,0.6375332562048949,0.5120677635998697,-0.12546549260502515,0.12093836172326111,0.2750285746222779,0.7491069525774615,1
174,Positivity stress,strong positivity stress,0.6414042645834817,0.6784059099020168,0.037001645318535115,0.11470887158201419,0.45357652160126893,0.9032352982027646,1
175,Positivity stress,strong positivity stress,0.6413086584558975,0.7212091326113315,0.079900474155434,0.1372286149192353,0.4522410473696303,0.9901772178530326,1
176,Positivity stress,strong positivity stress,0.6390778073176747,0.5659926733934169,-0.07308513392425786,0.14040196092997703,0.29080482997066187,0.8411805168161719,1
177,Positivity stress,strong positivity stress,0.6569383731498475,0.6008674939073834,-0.05607087924246412,0.13975349892859615,0.3269506360073349,0.8747843518074319,1
178,Positivity stress,strong positivity stress,0.62954064499977,0.6949204995266326,0.06537985452686257,0.13043788037996668,0.43926225398189794,0.9505787450713672,1
179,Positivity stress,strong positivity stress,0.6385917824932749,0.7913073696539614,0.15271558716068656,0.14593726257937759,0.5052703349983814,1.0773444043095415,1
180,Positivity stress,strong positivity stress,0.6362745968470073,0.6489345331206069,0.012659936273599626,0.14423227438101083,0.36623927533382566,0.9316297909073881,1
181,Positivity stress,strong positivity stress,0.6429807303279726,0.5095393804581905,-0.13344134986978218,0.13015954022477905,0.25442668161762355,0.7646520792987574,1
182,Positivity stress,strong positivity stress,0.651977947989773,0.6764945872306772,0.024516639240904192,0.1449799728533964,0.39233384043802033,0.9606553340233341,1
183,Positivity stress,strong positivity stress,0.6550415259545961,0.3307481612161439,-0.32429336473845216,0.12184200462963253,0.09193783214206416,0.5695584902902237,0
184,Positivity stress,strong positivity stress,0.6303861058868747,0.6430202504563605,0.01263414456948575,0.13560615777320595,0.3772321812208768,0.9088083196918442,1
185,Positivity stress,strong positivity stress,0.6681322270013921,0.5926958179956775,-0.07543640900571458,0.14270702559252577,0.312990047834327,0.872401588157028,1
186,Positivity stress,strong positivity stress,0.6229157222994899,0.6709367506678462,0.04802102836835631,0.12398651925699343,0.42792317292413906,0.9139503284115533,1
187,Positivity stress,strong positivity stress,0.6512336836135545,0.5558306798735424,-0.0954030037400121,0.13499533673596067,0.29123981987105946,0.8204215398760253,1
188,Positivity stress,strong positivity stress,0.6385608521371893,0.614242410320746,-0.02431844181644327,0.14204999267193344,0.33582442468375645,0.8926603959577355,1
189,Positivity stress,strong positivity stress,0.6461519219352093,0.7134717292772319,0.06731980734202259,0.14430948150240727,0.43062514553251363,0.9963183130219502,1
190,Positivity stress,strong positivity stress,0.6165130944765188,0.7165716616083349,0.10005856713181605,0.12513905913002618,0.47129910571348355,0.9618442175031862,1
191,Positivity stress,strong positivity stress,0.6288541178294349,0.8255990717657836,0.19674495393634872,0.12616669361483338,0.5783123522807102,1.0728857912508571,1
192,Positivity stress,strong positivity stress,0.6525883983556628,0.6155038455912594,-0.03708455276440348,0.12350697769795822,0.37343016930326123,0.8575775218792575,1
193,Positivity stress,strong positivity stress,0.6282524599983331,0.5614275649880932,-0.06682489501023992,0.12411662853420521,0.318158973061051,0.8046961569151354,1
194,Positivity stress,strong positivity stress,0.6459212829246628,0.6639713507692987,0.01805006784463592,0.12583523472409877,0.4173342907100651,0.9106084108285323,1
195,Positivity stress,strong positivity stress,0.6467263216740212,0.5998068760831151,-0.046919445590906106,0.15339246106657875,0.29915765239262077,0.9004560997736095,1
196,Positivity stress,strong positivity stress,0.6413204888414468,0.4168344227493239,-0.22448606609212285,0.12678258865895728,0.16834054897776765,0.6653282965208802,1
197,Positivity stress,strong positivity stress,0.638044581705566,0.5583504681304706,-0.07969411357509537,0.1259371477714123,0.31151365849850254,0.8051872777624387,1
198,Positivity stress,strong positivity stress,0.648534866256515,0.6708407031101137,0.02230583685359866,0.1316933533613942,0.412721730521781,0.9289596756984464,1
199,Positivity stress,strong positivity stress,0.6099245580414114,0.6533539649895515,0.043429406948140015,0.13341444552952364,0.39186165175168514,0.9148462782274178,1
200,Positivity stress,strong positivity stress,0.6367260756462855,0.7453376413158971,0.10861156566961161,0.1430597389257176,0.46494055302149057,1.0257347296103037,1


==> anc/iseSim/final/stressSeedSchedule.json <==
{
  "stressSimulationSeedBase": 20261000,
  "replications": 200,
  "n": 1000
}

==> anc/iseSim/final/stressSummary.csv <==
failureMode,setting,bias,rmse,coverage
AI extraction error,low extraction error,0.005285347925156139,0.10305488294460738,0.98
AI extraction error,moderate extraction error,0.265915642627235,0.2929188238211152,0.435
AI extraction error,high extraction error,0.49733616835186517,0.5140790357591315,0.05
Post index partial leakage,no leakage lambda 0,0.011058326237230787,0.11418201805029024,0.935
Post index partial leakage,partial leakage lambda 0.25,-0.3082272037690237,0.32303882246585996,0.115
Post index partial leakage,partial leakage lambda 0.50,-0.42307607276781306,0.4326166637742191,0.005
Certificate role misclassification,misclassification 0 percent,0.02351234400618475,0.1121150051256025,0.97
Certificate role misclassification,misclassification 10 percent,-0.16928095221335646,0.20174038944881817,0.625
Certificate role misclassification,misclassification 20 percent,-0.3053276854532658,0.31893216757439036,0.105
Availability error,available at time zero,0.017253371285377565,0.10638674192452498,0.95
Availability error,late availability lambda 0.50,-0.8183093087097693,0.8223453153968759,0.0
Availability error,late availability lambda 1.00,-1.1031053484311153,1.1064593600177608,0.0
Positivity stress,ordinary overlap,0.011108578318997817,0.11631248780122502,0.92
Positivity stress,strong positivity stress,0.022640332797881548,0.14027879530240653,0.94


==> anc/mainSimulation.py <==
"""Reproduce the main artificial EHR simulation and frontier table.

This is a fully synthetic simulation. It does not use patient data.
It generates an artificial prospective information set W=(X,D,J,O), an EHR
frame indicator, treatment choice, outcome observation, and several AI-derived
features. Results are written at replicate level so that tables can be
recomputed by a reviewer.
"""
import argparse
import json
from pathlib import Path
import numpy as np
import pandas as pd
from numpy.linalg import pinv

METHODS = {
    "Structured EHR estimator": ["X", "D", "O"],
    "Naive AI estimator": ["X", "D", "O", "Zpre", "Zpost", "Zcomp"],
    "ISE causal estimator": ["X", "D", "O", "Zpre"],
    "Design erasure estimator": ["X", "O", "Zcomp"],
    "Post index leakage estimator": ["X", "D", "O", "Zpost"],
    "Oracle prospective estimator": ["X", "D", "J", "O"],
}

def expit(x):
    return 1.0 / (1.0 + np.exp(-x))

def generate_data(n, seed, sigma_ai=0.10, leakage=0.0, misclass=0.0, avail_lambda=0.0, pos_stress=1.0):
    rng = np.random.default_rng(seed)
    X = rng.normal(size=n)
    J = 0.65 * X + rng.normal(size=n)
    O = 0.35 * X + 0.55 * J + rng.normal(size=n)
    D = rng.binomial(1, expit(-0.15 + 0.55 * X - 0.25 * O + 0.25 * J))
    S = rng.binomial(1, expit(1.20 + 0.35 * X + 0.55 * D + 0.45 * O))
    A = rng.binomial(1, expit(pos_stress * (-0.25 + 0.60 * X + 0.85 * D + 1.05 * J + 0.60 * O)))
    eps_y = rng.normal(size=n)
    Y0 = 0.30 + 0.75 * X + 0.80 * D + 1.00 * J + 0.65 * O + eps_y
    treatment_effect = 0.60 + 0.30 * J
    Y = Y0 + A * treatment_effect
    Delta = rng.binomial(1, expit(1.05 + 0.25 * A + 0.45 * X + 0.50 * J + 0.75 * O + 0.35 * D))
    M = 0.65 * A + 0.55 * J + 0.25 * X + 0.20 * D + rng.normal(size=n)
    Zpre = J + rng.normal(scale=sigma_ai, size=n)
    Zcomp = 0.60 * X + 0.85 * J + rng.normal(scale=0.45, size=n)
    Zpost = 0.90 * M + 0.80 * Y + rng.normal(scale=0.55, size=n)
    if leakage:
        Zpre = (Zpre + leakage * Zpost) / np.sqrt(1.0 + leakage ** 2)
    if misclass:
        Zpre = (1.0 - misclass) * Zpre + misclass * Zpost
    if avail_lambda:
        late_source = 0.80 * A + 0.80 * Y + 0.50 * M
        Zpre = (Zpre + avail_lambda * late_source) / np.sqrt(1.0 + avail_lambda ** 2)
    return pd.DataFrame({
        "X": X, "J": J, "O": O, "D": D, "S": S, "A": A, "Delta": Delta,
        "Y": Y, "treatmentEffect": treatment_effect, "Zpre": Zpre, "Zcomp": Zcomp, "Zpost": Zpost,
    })

def design_matrix(df, covariates):
    columns = ["intercept", "A"] + list(covariates) + [f"A:{c}" for c in covariates]
    Xmat = np.ones((len(df), len(columns)))
    Xmat[:, 1] = df["A"].to_numpy()
    for k, c in enumerate(covariates, start=2):
        Xmat[:, k] = df[c].to_numpy()
    for k, c in enumerate(covariates, start=2 + len(covariates)):
        Xmat[:, k] = df["A"].to_numpy() * df[c].to_numpy()
    return Xmat, columns

def estimate_standardized_effect(df, covariates):
    target = df["S"] == 1
    observed = (df["S"] == 1) & (df["Delta"] == 1)
    dfo = df.loc[observed].copy()
    Xmat, columns = design_matrix(dfo, covariates)
    y = dfo["Y"].to_numpy()
    inv = pinv(Xmat.T @ Xmat)
    beta = inv @ Xmat.T @ y
    resid = y - Xmat @ beta
    n_obs = len(y)
    p = len(columns)
    meat = (Xmat * resid[:, None]).T @ (Xmat * resid[:, None])
    cov_beta = (n_obs / max(1, n_obs - p)) * inv @ meat @ inv
    target_df = df.loc[target]
    g = np.zeros(len(columns))
    g[1] = 1.0
    for idx, c in enumerate(covariates, start=2 + len(covariates)):
        g[idx] = target_df[c].mean()
    estimate = float(g @ beta)
    se = float(np.sqrt(max(0.0, g @ cov_beta @ g)))
    true_value = float(target_df["treatmentEffect"].mean())
    return true_value, estimate, se

def run_main(replications, n, seed_base):
    rows = []
    for rep in range(replications):
        df = generate_data(n=n, seed=seed_base + rep)
        for method, covariates in METHODS.items():
            true_value, estimate, se = estimate_standardized_effect(df, covariates)
            ci_low = estimate - 1.96 * se
            ci_high = estimate + 1.96 * se
            rows.append({
                "replication": rep + 1,
                "scenario": "main",
                "method": method,
                "true": true_value,
                "estimate": estimate,
                "bias": estimate - true_value,
                "se": se,
                "ciLow": ci_low,
                "ciHigh": ci_high,
                "covered": int(ci_low <= true_value <= ci_high),
            })
    return pd.DataFrame(rows)

def summarize(df):
    return df.groupby(["scenario", "method"], as_index=False).agg(
        true=("true", "mean"),
        estimate=("estimate", "mean"),
        bias=("bias", "mean"),
        rmse=("bias", lambda x: float(np.sqrt(np.mean(np.square(x))))),
        meanSE=("se", "mean"),
        coverage=("covered", "mean"),
    )

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--replications", type=int, default=1000)
    parser.add_argument("--n", type=int, default=1000)
    parser.add_argument("--seed-base", type=int, default=20260000)
    parser.add_argument("--outdir", default="iseSim/final")
    args = parser.parse_args()
    outdir = Path(args.outdir)
    outdir.mkdir(parents=True, exist_ok=True)
    reps = run_main(args.replications, args.n, args.seed_base)
    reps.to_csv(outdir / "mainReplicates.csv", index=False)
    summary = summarize(reps)
    summary.to_csv(outdir / "mainSummary.csv", index=False)
    with open(outdir / "mainSeedSchedule.json", "w", encoding="utf-8") as f:
        json.dump({"mainSimulationSeedBase": args.seed_base, "replications": args.replications, "n": args.n}, f, indent=2)
    print(summary)

if __name__ == "__main__":
    main()


==> anc/makeFrontierFigure.py <==
"""Recreate the exact compatible-world certificate frontier figure."""
import argparse
from pathlib import Path
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

OUTDIR = Path("iseSim/final")
FIGDIR = Path("iseSim/final")

def main():
    df = pd.read_csv(OUTDIR / "frontierSummary.csv")
    label_map = {
        "Flat table K0": "Flat table",
        "AI typed lift Ktheta": "Typed lift",
        "AI plus source/availability audit Ktheta+E": "Typed + audit",
        "Post-index source certificate Kpost": "Post-index",
    }
    labels = [label_map.get(x, x) for x in df["evidenceState"]]
    x = range(len(df))
    fig, ax = plt.subplots(figsize=(9, 4.8))
    ax.bar(x, df["radius"], label="Exact information radius")
    ax.bar(x, df["centerRMSE"], bottom=df["radius"], label="Center estimation RMSE")
    ax.scatter(x, df["worstWorldRMSE"], marker="o", color="black", label="Observed worst-world RMSE")
    ax.axhline(df["prospectiveRefRMSE"].iloc[0], linestyle="--", label="Prospective reference RMSE")
    ax.set_xticks(list(x))
    ax.set_xticklabels(labels, rotation=35, ha="right")
    ax.set_ylabel("RMSE scale")
    ax.set_title("Exact compatible-world certificate frontier")
    ax.legend()
    fig.tight_layout()
    fig.savefig(FIGDIR / "frontierPlot.png", dpi=220)

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Recreate the certificate conditional approximation frontier figure.")
    parser.add_argument("--outdir", default="iseSim/final", help="Directory containing frontierSummary.csv.")
    parser.add_argument("--figdir", default="../iseSim/final", help="Directory for figure output at the package root.")
    args = parser.parse_args()
    OUTDIR = Path(args.outdir)
    FIGDIR = Path(args.figdir) if args.figdir is not None else OUTDIR
    FIGDIR.mkdir(parents=True, exist_ok=True)
    main()


==> anc/makeTables.py <==
"""Create summary CSV and LaTeX tables from replicate-level simulation outputs."""
import argparse
from pathlib import Path
import numpy as np
import pandas as pd

OUTDIR = Path("iseSim/final")
TABLEDIR = Path("../tables")

ORDER = [
    "Structured EHR estimator",
    "Naive AI estimator",
    "ISE causal estimator",
    "Design erasure estimator",
    "Post index leakage estimator",
    "Oracle prospective estimator",
]

LATEX_END = r"\\"

def fmt(x):
    return f"{x:.3f}"

def main_summary():
    reps = pd.read_csv(OUTDIR / "mainReplicates.csv")
    summary = reps.groupby("method", as_index=False).agg(
        true=("true", "mean"),
        estimate=("estimate", "mean"),
        bias=("bias", "mean"),
        rmse=("bias", lambda x: float(np.sqrt(np.mean(np.square(x))))),
        meanSE=("se", "mean"),
        coverage=("covered", "mean"),
    )
    summary["method"] = pd.Categorical(summary["method"], ORDER, ordered=True)
    summary = summary.sort_values("method")
    summary.to_csv(OUTDIR / "mainSummary.csv", index=False)
    lines = [
        r"\begin{tabular}{lrrrrrr}",
        r"\toprule",
        f"Method & True & Estimate & Bias & RMSE & Mean SE & Coverage {LATEX_END}",
        r"\midrule",
    ]
    for _, row in summary.iterrows():
        lines.append(f"{row['method']} & {fmt(row.true)} & {fmt(row.estimate)} & {fmt(row.bias)} & {fmt(row.rmse)} & {fmt(row.meanSE)} & {fmt(row.coverage)} {LATEX_END}")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (TABLEDIR / "TableMainSimulation.tex").write_text("\n".join(lines), encoding="utf-8")
    return summary

def frontier():
    df = pd.read_csv(OUTDIR / "frontierSummary.csv")
    lines = [
        r"\begin{tabular}{llrrrrr}",
        r"\toprule",
        fr"Evidence & Retained worlds & $r_K(p)$ & Center RMSE & RMSE bound & Worst-world RMSE & Meets {LATEX_END}",
        r"\midrule",
    ]
    for _, row in df.iterrows():
        state = str(row.evidenceState)
        state = state.replace("AI plus source/availability audit Ktheta+E", r"Typed + audit $K_\theta\!\vee\!E$")
        state = state.replace("Post-index source certificate Kpost", r"Post-index $K_{post}$")
        state = state.replace("AI typed lift Ktheta", r"Typed $K_\theta$")
        state = state.replace("Flat table K0", r"Flat $K_0$")
        worlds = str(row.worlds).replace(",", ", ")
        lines.append(f"{state} & {worlds} & {fmt(row.radius)} & {fmt(row.centerRMSE)} & {fmt(row.frontierRMSE)} & {fmt(row.worstWorldRMSE)} & {row.meetsFrontier} {LATEX_END}")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (TABLEDIR / "TableFrontier.tex").write_text("\n".join(lines), encoding="utf-8")
    return df

def stress_summary():
    reps = pd.read_csv(OUTDIR / "stressReplicates.csv")
    summary = reps.groupby(["failureMode", "setting"], as_index=False).agg(
        bias=("bias", "mean"),
        rmse=("bias", lambda x: float(np.sqrt(np.mean(np.square(x))))),
        coverage=("covered", "mean"),
    )
    order = reps[["failureMode", "setting"]].drop_duplicates().reset_index(drop=True)
    order["rowOrder"] = range(len(order))
    summary = summary.merge(order, on=["failureMode", "setting"], how="left").sort_values("rowOrder").drop(columns=["rowOrder"])
    summary.to_csv(OUTDIR / "stressSummary.csv", index=False)
    lines = [
        r"\begin{tabular}{llrrr}",
        r"\toprule",
        f"Failure mode & Setting & Bias & RMSE & Coverage {LATEX_END}",
        r"\midrule",
    ]
    for _, row in summary.iterrows():
        lines.append(f"{row.failureMode} & {row.setting} & {fmt(row.bias)} & {fmt(row.rmse)} & {fmt(row.coverage)} {LATEX_END}")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (TABLEDIR / "TableAdditionalStress.tex").write_text("\n".join(lines), encoding="utf-8")
    return summary

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Regenerate summary CSV files and LaTeX tables from replicate-level outputs.")
    parser.add_argument("--outdir", default="iseSim/final", help="Directory containing mainReplicates.csv and stressReplicates.csv.")
    parser.add_argument("--tabledir", default="../tables", help="Directory for LaTeX table outputs.")
    args = parser.parse_args()
    OUTDIR = Path(args.outdir)
    TABLEDIR = Path(args.tabledir)
    TABLEDIR.mkdir(parents=True, exist_ok=True)
    sm = main_summary()
    frontier()
    stress_summary()


==> anc/packageManifest.json <==
{
  "version": "2.2.2",
  "paths_relative_to": "anc/",
  "files": [
    {
      "path": "CITATION.cff",
      "bytes": 967,
      "sha256": "d185bfce5df9c9e804881de8aa95bcca81380cac3d52ad01f542e0f3addd3579"
    },
    {
      "path": "CompatibleReportingCalculator.py",
      "bytes": 2700,
      "sha256": "a1901cd8b5de06d99f0d6b87c84b8ad5746eb6c5fc628b836ec871337f272e6f"
    },
    {
      "path": "LICENSE",
      "bytes": 1090,
      "sha256": "0aa872197b2e20fbc899e2c41a4a0af0fbd55625551fcd740f6a45c41c5289df"
    },
    {
      "path": "README.md",
      "bytes": 3050,
      "sha256": "684b5776a5e77824abd4a8a253cd0e133df6593683862cdea934ee3d50a8df52"
    },
    {
      "path": "ValueOfTypingCalculator.py",
      "bytes": 2026,
      "sha256": "70d126042c68da3b87123ccf2a226900a2c1aacfea6aaba2332d7d67c159cd04"
    },
    {
      "path": "certificateTemplate.json",
      "bytes": 747,
      "sha256": "1a353461213594937e3dbea9acea200c17bdc3fe0fae35705de03d00af07a342"
    },
    {
      "path": "compatibleWorldFrontier.py",
      "bytes": 6672,
      "sha256": "fca05f51135d42505efff120bfd5178750f5f7056bd90377ada00d77937ebf08"
    },
    {
      "path": "compressionDriftValidation.py",
      "bytes": 3931,
      "sha256": "35ccb397522393bbafcca708c0e1ded643d50cccc9e0085df3ef2f897c6cf2b4"
    },
    {
      "path": "fullSeedSchedule.json",
      "bytes": 879,
      "sha256": "056f6067e9031ee6d61f2c27068cc1ecde29c37b8f7a17627b7fee30fafe18c8"
    },
    {
      "path": "iseSim/final/compressionDriftCells.csv",
      "bytes": 3915,
      "sha256": "980afa7a37d24caf5803745eecd74c3eb702990e0996d977daaae0925185abe7"
    },
    {
      "path": "iseSim/final/compressionDriftSpecification.json",
      "bytes": 367,
      "sha256": "9dfb9154a7fcc171bff8d33f15ba1719ca521354fcab4d16786aeb417f8fc252"
    },
    {
      "path": "iseSim/final/compressionDriftSummary.csv",
      "bytes": 431,
      "sha256": "554a7efc2c0e84a2c82db354b4b4e5b733c606486a6b2ea14843edbd728df409"
    },
    {
      "path": "iseSim/final/compressionDriftSupport.csv",
      "bytes": 482,
      "sha256": "589c3f134fd891c39d81ea85df9166c2a7e3c1074328d94e82ac6e60ebe10820"
    },
    {
      "path": "iseSim/final/frontierReplicates.csv",
      "bytes": 513373,
      "sha256": "12e0f32aff0abb6d3a5ab839a1a60d644ddb6ba4321ece55d27b9bd171a64075"
    },
    {
      "path": "iseSim/final/frontierSeedSchedule.json",
      "bytes": 159,
      "sha256": "ea7a334e2c9dd15f042ec20d3a3f650a7ac9b0526fafec4196d4c8f4c24a501d"
    },
    {
      "path": "iseSim/final/frontierSummary.csv",
      "bytes": 980,
      "sha256": "ec5d1b758b7df29864b9cd95c6ddcd41712a3772745ef1ad7f847eb2faedd575"
    },
    {
      "path": "iseSim/final/frontierWorlds.csv",
      "bytes": 171,
      "sha256": "415a89ff279d0b93fb501583ca47dd1ffff436b1dee0d9c9808b488d6419fe15"
    },
    {
      "path": "iseSim/final/mainReplicates.csv",
      "bytes": 912051,
      "sha256": "c919b0a3188802d6f2b933fad9a1c5bd62d0f84cd1e37f6e11f12ecafc4b0bf7"
    },
    {
      "path": "iseSim/final/mainSeedSchedule.json",
      "bytes": 77,
      "sha256": "d67a011649f79c2c3ff5544686808c10c963e5a9bcab7f3717ba4bd4cb9ddfde"
    },
    {
      "path": "iseSim/final/mainSummary.csv",
      "bytes": 810,
      "sha256": "814d3a926f0043c20977fa8d9b3455954da94a6deff90c2ccd324514494c6745"
    },
    {
      "path": "iseSim/final/stressReplicates.csv",
      "bytes": 481618,
      "sha256": "4457391d1a194f4a7f9aa44a0778bb95a2b92380c06138cb0a0711117ec87ab0"
    },
    {
      "path": "iseSim/final/stressSeedSchedule.json",
      "bytes": 78,
      "sha256": "4a786e0079cc3209920aafd5e631e574a074aceceeb3ef363c84ef5fb5776fbd"
    },
    {
      "path": "iseSim/final/stressSummary.csv",
      "bytes": 1367,
      "sha256": "8943fca9588b1eeb60787a78613b8d7d9e974bdbfbefd1b97ab744f6d9922ee3"
    },
    {
      "path": "mainSimulation.py",
      "bytes": 5793,
      "sha256": "bc15c08911eac786d02931db7bbdce231bd7ddf2f7d809062dcd09764d086655"
    },
    {
      "path": "makeFrontierFigure.py",
      "bytes": 1893,
      "sha256": "db5265e7bc67d228c1d81c925077003e24404f599f907d80bdd80fa5695d3a81"
    },
    {
      "path": "makeTables.py",
      "bytes": 4384,
      "sha256": "af388399535e832ddc7fc668b640aac7421ed06c490350cd065bc2d5542ec718"
    },
    {
      "path": "phase0SyntheticOutputs/phase0AnalysisSpread.csv",
      "bytes": 500,
      "sha256": "27caa55776a83031543e0d86fd19d4901c15b29d1ae19ace3bd0941e9e63c874"
    },
    {
      "path": "phase0SyntheticOutputs/phase0FeatureLevelResults.csv",
      "bytes": 127782,
      "sha256": "255b71ed901864239b8cdbe957465f5237e725f4663ea702a806b3eb1ec4a4fa"
    },
    {
      "path": "phase0SyntheticOutputs/phase0SeedSchedule.json",
      "bytes": 95,
      "sha256": "08571fab4805490ed2705d9221833bbe33a2edb91cf046d070e46dddd0225190"
    },
    {
      "path": "phase0SyntheticOutputs/phase0ValidationMetrics.csv",
      "bytes": 510,
      "sha256": "4b4c17e707c9d1d4022338aa98aadc7933453d5851d5221bd65bfa11baab8001"
    },
    {
      "path": "phase0SyntheticOutputs/roleSpecificAnalysisValues.csv",
      "bytes": 497,
      "sha256": "ae9ddccf989bdd2518379a95fd28b1cef49ccd7e7ed1cc7f75518c70a310b6f0"
    },
    {
      "path": "phase0SyntheticOutputs/syntheticNoteVignettes.csv",
      "bytes": 72988,
      "sha256": "ab70ddf0596f5d6dd97f8d06be5deb166932169fefae42c9b7e392af1ba31d9c"
    },
    {
      "path": "requirements.txt",
      "bytes": 31,
      "sha256": "32f640aa5bd68997fd1571cf5924162f5bc1c3ecf6be9fb6a92c24a32ca0f573"
    },
    {
      "path": "stressSimulation.py",
      "bytes": 3481,
      "sha256": "f05d8ad442df2fe8f5c8aec66c24272194bd29bddee0e2363f43b04ea2f78a09"
    },
    {
      "path": "syntheticPhase0Validation.py",
      "bytes": 12244,
      "sha256": "a95155b01b8b87fc6b6118f4aba46953b94d114ca9cef5c7dc093d77fb35a244"
    },
    {
      "path": "verifyManifest.py",
      "bytes": 798,
      "sha256": "4b9fcae001bc85514b2179cc28df075dc5021d5ffc390d9ef8ce27cea2b9dd93"
    },
    {
      "path": "verifyReproduction.py",
      "bytes": 5933,
      "sha256": "4519a516e389d256d5762e71942b1b77cc2710ff048122f2f9cccf39712a135d"
    },
    {
      "path": "../iseSim/final/frontierPlot.png",
      "bytes": 111574,
      "sha256": "1f7fcd177ea801aa92fb89b813bf5f19d75efc937df061a11b45c9e20ed5ffcb"
    },
    {
      "path": "../manuscript.tex",
      "bytes": 147600,
      "sha256": "f118761848e39ba98c3cbbf2534a1d1a9cfef0202298f4de1dbe2a730c093735"
    },
    {
      "path": "../tables/TableAdditionalStress.tex",
      "bytes": 1224,
      "sha256": "4ed3acf851bd6e70536691ada20d84a4077a735171032bf0afeea4ad0bc97859"
    },
    {
      "path": "../tables/TableCompressionDrift.tex",
      "bytes": 399,
      "sha256": "b2ad7b9f95c313fef3f6bdd96dc64a9a7947039e994217977de60a0a60f31cc7"
    },
    {
      "path": "../tables/TableFrontier.tex",
      "bytes": 436,
      "sha256": "bbccac270a927a23d5dd1263d37508aef934b97da822eb0bff241654bc55c46d"
    },
    {
      "path": "../tables/TableMainSimulation.tex",
      "bytes": 587,
      "sha256": "0cee8c21c07c4520d92e918ba3bf8a49eac7ffa4fbca783ff5494868f2740290"
    }
  ]
}


==> anc/packageManifestSha256.txt <==
f3fa786240aa5620a212d2ae943268f414f66b7b79ea1c3500afac28018c49ea  packageManifest.json


==> anc/phase0SyntheticOutputs/phase0AnalysisSpread.csv <==
routing_stage,lower,upper,center,half_range,squared_half_range,retained_analysis_values
Flat table K0,0.10198932684425456,0.9276400992907097,0.5148147130674822,0.41282538622322756,0.170424799510357,0.842;0.550;0.102;0.928
AI typed lift Ktheta,0.5496782592153961,0.9276400992907097,0.7386591792530529,0.18898092003765676,0.03571378813827922,0.842;0.550;0.928
AI plus Phase0 audit Ktheta∨E,0.8421782592153961,0.9276400992907097,0.8849091792530529,0.04273092003765677,0.001825931527264617,0.842;0.928


==> anc/phase0SyntheticOutputs/phase0FeatureLevelResults.csv <==
patient_id,feature,true_role,true_source,true_clinical_relation,true_recording_relation,true_availability_relation,source_text,ai_source_correct,ai_clock_correct,ai_availability_correct,ai_role_set,ai_true_role_covered,ai_point_admitted,ai_false_admissible,source_separation_required,ai_source_separation_pass,ai_unstable,audit_source_correct,audit_clock_correct,audit_availability_correct,audit_role_set,audit_true_role_covered,audit_point_admitted,audit_false_admissible,audit_source_separation_pass
SYN001,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN001,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,Y,False,False,False,True
SYN001,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,True,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN001,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN001,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN002,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,False,True,B;Y,True,False,False,False,True,False,True,False,True,B,True,True,False,True
SYN002,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,False,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN002,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,False,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN002,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN002,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN003,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN003,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,Y,False,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN003,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,False,True,True,B;Obs,True,False,False,True,True,False,False,True,True,B,True,True,False,True
SYN003,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN003,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN004,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,False,B,True,True,False,True
SYN004,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN004,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;M,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN004,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN004,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN005,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN005,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D;Obs,True,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN005,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,False,True,True,B,True,True,False,True,True,False,True,True,True,B;Obs,True,False,False,True
SYN005,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN005,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,False,True,True,B;Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN006,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN006,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN006,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,False,True,True,B;M,True,False,False,True,True,True,True,True,True,B,True,True,False,True
SYN006,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",False,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN006,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN007,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,False,B;Y,True,False,False,True
SYN007,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN007,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,False,True,B,True,True,False,True,True,True,True,True,True,B;Y,True,False,False,True
SYN007,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN007,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN008,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,False,True,B;Y,True,False,False,False,True,False,True,False,True,B,True,True,False,True
SYN008,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,False,True,B,False,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN008,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN008,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,M,True,False,False,False,True,False,True,True,True,B;M,True,False,False,True
SYN008,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN009,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN009,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN009,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN009,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN009,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,D;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN010,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN010,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN010,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;M,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN010,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN010,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN011,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,False,True,False,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN011,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN011,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN011,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN011,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN012,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN012,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,False,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN012,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,False,B;M;Y,True,False,False,True,False,False,True,True,False,B,True,True,False,True
SYN012,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN012,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN013,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN013,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,False,True,False,D;Obs,True,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN013,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN013,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M;Y,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN013,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN014,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN014,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,False,D,True,True,False,False,True,False,True,True,False,D,True,True,False,True
SYN014,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN014,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN014,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,False,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN015,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,False,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN015,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN015,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,False,True,B,True,True,False,True,True,False,True,False,True,B,True,True,False,True
SYN015,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN015,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,False,B;Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN016,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,Y,False,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN016,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,False,Y,False,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN016,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN016,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN016,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN017,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN017,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN017,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,False,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN017,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN017,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN018,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN018,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN018,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN018,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN018,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN019,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,True,True,True,True,Y,False,False,False,True
SYN019,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN019,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN019,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN019,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN020,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN020,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN020,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN020,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M;Y,True,False,False,False,True,False,True,True,True,B,False,True,True,True
SYN020,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,False,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN021,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,False,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN021,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D;Obs,True,False,False,True
SYN021,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN021,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,True,True,True,True,B,False,True,True,True
SYN021,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN022,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;Y,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN022,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,False,True,True,D;Obs,True,False,False,False,True,False,False,True,True,D,True,True,False,True
SYN022,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,False,True,False,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN022,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN022,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN023,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,False,False,B;M,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN023,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D;Obs,True,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN023,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B;M;Y,True,False,False,True,False,False,True,True,True,B;Y,True,False,False,False
SYN023,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN023,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN024,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN024,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN024,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Obs,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN024,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN024,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN025,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,True,True,True,True,B;Obs,True,False,False,True
SYN025,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN025,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,False,B;Y,True,False,False,True,False,True,True,True,True,B,True,True,False,True
SYN025,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN025,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,False,True,Obs,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN026,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,False,B,True,True,False,False,True,True,True,True,False,B,True,True,False,True
SYN026,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN026,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B;M,True,False,False,True,True,False,True,True,True,B;Obs,True,False,False,True
SYN026,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN026,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN027,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN027,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN027,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Obs,True,False,False,True,True,False,True,True,True,Y,False,False,False,True
SYN027,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,False,True,B,False,True,True,False,True,False,True,True,True,M,True,False,False,True
SYN027,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,False,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN028,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN028,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D;Y,True,False,False,True
SYN028,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN028,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",False,False,True,M,True,False,False,False,True,False,True,False,True,M,True,False,False,True
SYN028,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,False,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN029,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,False,True,True,B,True,True,False,False,True,False,False,True,True,B,True,True,False,True
SYN029,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN029,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,True,B;Y,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN029,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN029,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN030,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,False,False,True,B,True,True,False,False,True,False,True,False,True,B,True,True,False,True
SYN030,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,False,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN030,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,True,True,True,True,B;Obs,True,False,False,True
SYN030,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN030,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,B,False,True,True,True
SYN031,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN031,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,False,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN031,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B;Y,True,False,False,True
SYN031,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN031,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,B;Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN032,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN032,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,False,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN032,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN032,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN032,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN033,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN033,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,False,True,B,False,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN033,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN033,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,False,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN033,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN034,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;M,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN034,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN034,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B;Y,True,False,False,False
SYN034,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN034,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN035,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,False,True,B,True,True,False,False,True,False,True,False,True,B;Obs,True,False,False,True
SYN035,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN035,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,False,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN035,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,B,False,True,True,True
SYN035,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN036,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,False,True,B,True,True,False,False,True,False,True,True,True,Y,False,False,False,True
SYN036,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN036,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN036,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",False,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN036,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN037,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN037,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN037,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B;Obs,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN037,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN037,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,B;Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN038,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN038,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,False,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN038,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,False,True,True,B;Obs,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN038,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,False,True,M;Y,True,False,False,False,True,False,True,True,True,B;M,True,False,False,True
SYN038,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B,False,True,True,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN039,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,True,True,True,True,B,True,True,False,True
SYN039,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN039,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN039,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN039,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,False,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN040,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN040,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN040,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,False,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN040,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN040,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN041,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,False,B,True,True,False,True
SYN041,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN041,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,False,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN041,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN041,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN042,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,True,True,True,True,B,True,True,False,True
SYN042,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN042,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN042,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN042,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B,False,True,True,False,True,False,True,True,True,Obs,True,False,False,True
SYN043,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN043,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN043,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN043,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN043,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN044,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN044,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,False,B,False,True,False,False,True,True,True,True,False,D,True,True,False,True
SYN044,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,False,B;Obs,True,False,False,True,True,True,True,True,False,B,True,True,False,True
SYN044,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,False,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN044,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B,False,True,True,False,True,False,True,True,True,Obs,True,False,False,True
SYN045,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN045,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,False,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN045,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN045,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN045,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,False,True,True,B,False,True,True,False,True,True,True,True,True,Obs,True,False,False,True
SYN046,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;Obs,True,False,False,False,True,True,True,True,True,B,True,True,False,True
SYN046,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN046,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN046,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN046,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN047,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,True,True,True,True,B,True,True,False,True
SYN047,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN047,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,False,True,True,B,True,True,False,True,True,False,False,True,True,B,True,True,False,True
SYN047,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,False,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN047,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN048,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN048,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,False,D,True,True,False,False,True,False,True,True,False,D,True,True,False,True
SYN048,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN048,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,B;M,True,False,False,True
SYN048,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN049,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN049,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,False,True,D,True,True,False,False,True,False,True,False,True,D,True,True,False,True
SYN049,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B;Obs,True,False,False,True
SYN049,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN049,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN050,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN050,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN050,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN050,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,M,True,False,False,False,True,False,True,True,False,M,True,False,False,True
SYN050,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN051,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN051,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN051,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,False,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN051,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M;Y,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN051,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN052,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,True,True,True,True,B,True,True,False,True
SYN052,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN052,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN052,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN052,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,False,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN053,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN053,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN053,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,True,B;M,True,False,False,True,True,False,True,False,True,B,True,True,False,True
SYN053,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M;Y,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN053,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN054,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN054,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN054,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,Y,False,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN054,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN054,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,B;Obs,True,False,False,True
SYN055,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN055,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN055,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN055,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN055,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN056,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN056,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN056,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,False,True,True,B,True,True,False,True,True,False,False,True,True,B,True,True,False,True
SYN056,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN056,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,False,False,False,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN057,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN057,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN057,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,False,True,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN057,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN057,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN058,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN058,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN058,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,Y,False,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN058,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M;Y,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN058,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,False,Obs,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN059,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN059,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN059,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;M,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN059,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN059,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN060,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN060,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D;Obs,True,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN060,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B;Y,True,False,False,False
SYN060,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN060,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN061,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,False,True,B,True,True,False,False,True,False,True,True,True,Y,False,False,False,True
SYN061,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D;Obs,True,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN061,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,False,B;Y,True,False,False,True,False,False,True,False,True,B,True,True,False,True
SYN061,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN061,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN062,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,Y,False,False,False,True
SYN062,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN062,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN062,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN062,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,False,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN063,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN063,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN063,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN063,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,False,True,B;M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN063,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,False,False,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN064,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN064,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN064,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN064,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN064,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN065,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN065,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,False,True,D,True,True,False,False,True,False,True,False,True,D,True,True,False,True
SYN065,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,False,True,True,B;Obs,True,False,False,True,True,False,False,True,True,B;Obs,True,False,False,True
SYN065,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN065,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN066,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN066,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN066,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,False,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN066,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN066,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN067,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,False,B;Y,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN067,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN067,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN067,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,False,True,M,True,False,False,False,True,True,True,False,True,M,True,False,False,True
SYN067,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,False,True,D;Obs,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN068,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN068,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,False,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN068,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,False,B,True,True,False,True,True,False,True,True,False,B,True,True,False,True
SYN068,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,False,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN068,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN069,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,False,True,B,True,True,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN069,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D;Obs,True,False,False,False,True,False,True,True,True,D;Obs,True,False,False,True
SYN069,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN069,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN069,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN070,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN070,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN070,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN070,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,B,False,True,True,True
SYN070,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,False,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN071,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN071,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D;Obs,True,False,False,True
SYN071,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B;Y,True,False,False,False
SYN071,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M;Y,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN071,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN072,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN072,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,False,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN072,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,True,B,True,True,False,True,True,False,True,True,True,B;Obs,True,False,False,True
SYN072,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B,False,True,True,False,True,False,True,True,True,M,True,False,False,True
SYN072,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN073,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN073,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN073,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B;Obs,True,False,False,True,True,False,True,True,True,B;Obs,True,False,False,True
SYN073,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN073,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,False,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN074,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN074,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN074,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B;M,True,False,False,True,True,True,True,True,True,B,True,True,False,True
SYN074,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,B;M,True,False,False,True
SYN074,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN075,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN075,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN075,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN075,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN075,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN076,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN076,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN076,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN076,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",False,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN076,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN077,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN077,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,False,True,D,True,True,False,False,True,False,True,False,True,D,True,True,False,True
SYN077,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN077,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN077,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN078,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,False,True,B,True,True,False,False,True,False,True,False,True,B,True,True,False,True
SYN078,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN078,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;M,True,False,False,True,True,False,True,True,True,B;Obs,True,False,False,True
SYN078,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN078,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,False,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN079,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,True,True,True,True,B,True,True,False,True
SYN079,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN079,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,False,B;Y,True,False,False,True,False,False,True,True,True,B;Obs,True,False,False,True
SYN079,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN079,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,B;Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN080,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN080,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN080,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN080,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN080,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,B,False,True,True,False,True,False,True,True,True,Obs,True,False,False,True
SYN081,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,False,True,B;Obs,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN081,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,Y,False,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN081,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN081,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN081,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN082,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;Obs,True,False,False,False,True,True,True,True,True,B,True,True,False,True
SYN082,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,False,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN082,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN082,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN082,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN083,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,Y,False,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN083,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,False,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN083,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN083,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M;Y,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN083,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B,False,True,True,False,True,True,True,True,True,Obs,True,False,False,True
SYN084,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN084,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN084,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN084,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN084,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN085,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,False,True,B,True,True,False,False,True,True,True,False,True,B,True,True,False,True
SYN085,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN085,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN085,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",False,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN085,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN086,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,False,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN086,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,False,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN086,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,False,B;M,True,False,False,True,True,False,True,True,True,B;Obs,True,False,False,True
SYN086,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B,False,True,True,False,True,False,True,True,True,M,True,False,False,True
SYN086,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN087,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN087,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN087,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,False,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN087,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN087,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,False,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN088,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,False,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN088,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN088,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;M,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN088,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN088,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN089,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN089,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN089,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,Y,False,False,False,True
SYN089,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN089,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN090,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN090,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN090,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B;Obs,True,False,False,True
SYN090,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN090,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN091,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,True,True,True,True,B,True,True,False,True
SYN091,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN091,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN091,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN091,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,False,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN092,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,True,True,True,True,B,True,True,False,True
SYN092,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,False,D;Obs,True,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN092,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Obs,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN092,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN092,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN093,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN093,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN093,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN093,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN093,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN094,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;M,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN094,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN094,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN094,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,B;M,True,False,False,True
SYN094,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN095,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN095,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN095,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,False,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN095,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN095,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B,False,True,True,False,True,True,True,True,True,Obs,True,False,False,True
SYN096,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN096,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN096,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,False,True,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN096,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN096,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN097,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN097,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,False,Y,False,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN097,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN097,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN097,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN098,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN098,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN098,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN098,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN098,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B,False,True,True,False,True,True,True,True,True,Obs,True,False,False,True
SYN099,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN099,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN099,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,False,True,B;Obs,True,False,False,True,True,True,True,True,True,B,True,True,False,True
SYN099,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN099,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN100,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN100,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN100,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN100,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN100,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN101,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN101,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B;D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN101,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN101,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN101,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN102,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN102,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN102,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN102,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,B;M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN102,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN103,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,False,B;M,True,False,False,False,True,False,True,True,False,B,True,True,False,True
SYN103,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN103,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,False,True,B,True,True,False,True,True,False,True,False,True,B,True,True,False,True
SYN103,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN103,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,False,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN104,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,False,True,B,True,True,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN104,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,False,True,D,True,True,False,False,True,False,True,False,True,D,True,True,False,True
SYN104,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN104,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,M;Y,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN104,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN105,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,False,B,True,True,False,True
SYN105,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN105,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN105,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,False,M,True,False,False,False,True,False,True,True,False,M,True,False,False,True
SYN105,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,False,B;Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN106,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN106,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D;Obs,True,False,False,False,True,False,True,True,True,D,True,True,False,True
SYN106,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN106,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN106,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,False,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN107,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,False,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN107,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,True,True,True,True,D,True,True,False,True
SYN107,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,Y,False,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN107,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN107,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,False,True,D;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN108,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,False,B,True,True,False,False,True,False,True,True,False,B,True,True,False,True
SYN108,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,False,True,D,True,True,False,False,True,True,True,False,True,D,True,True,False,True
SYN108,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,False,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN108,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN108,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN109,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN109,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D;Obs,True,False,False,False,True,True,True,True,True,D,True,True,False,True
SYN109,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN109,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,B;M,True,False,False,True
SYN109,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN110,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN110,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN110,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN110,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN110,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN111,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B;Y,True,False,False,True
SYN111,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,B,False,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN111,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN111,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN111,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN112,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B;Y,True,False,False,True
SYN112,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN112,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN112,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN112,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN113,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B;Y,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN113,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN113,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B;Y,True,False,False,True,False,False,True,True,True,B,True,True,False,True
SYN113,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN113,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN114,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN114,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN114,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B;Obs,True,False,False,True,True,False,True,True,True,B,True,True,False,True
SYN114,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN114,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,B;Obs,True,False,False,False,True,True,True,True,True,Obs,True,False,False,True
SYN115,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN115,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,False,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN115,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN115,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN115,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,False,True,True,Obs,True,False,False,False,True,True,False,True,True,Obs,True,False,False,True
SYN116,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,B,True,True,False,True
SYN116,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN116,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,False,True,False,B,True,True,False,True,True,True,True,True,True,B,True,True,False,True
SYN116,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",False,True,True,M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN116,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN117,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B,True,True,False,True
SYN117,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN117,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN117,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN117,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.,True,True,True,B,False,True,True,False,True,False,True,True,True,Obs,True,False,False,True
SYN118,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.,True,False,False,B;Obs,True,False,False,False,True,False,True,True,False,B,True,True,False,True
SYN118,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN118,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN118,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN118,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN119,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,Y,False,False,False,True
SYN119,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN119,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,True,True,True,True,Y,False,False,False,True
SYN119,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,M,True,False,False,False,True,True,True,True,True,M,True,False,False,True
SYN119,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True
SYN120,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.,True,True,True,B,True,True,False,False,True,False,True,True,True,B;Obs,True,False,False,True
SYN120,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.,True,True,True,D,True,True,False,False,True,False,True,True,True,D,True,True,False,True
SYN120,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.,True,True,True,B,True,True,False,True,True,False,True,True,True,B,True,True,False,True
SYN120,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response.",True,True,True,B;M,True,False,False,False,True,False,True,True,True,M,True,False,False,True
SYN120,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.,True,True,True,B;Obs,True,False,False,False,True,False,True,True,True,Obs,True,False,False,True


==> anc/phase0SyntheticOutputs/phase0SeedSchedule.json <==
{
  "syntheticPhase0Seed": 20260609,
  "nSyntheticPatients": 120,
  "nCandidateFeatures": 600
}

==> anc/phase0SyntheticOutputs/phase0ValidationMetrics.csv <==
stage,source_pointer_precision,clock_agreement,availability_agreement,role_coverage,false_admissible_rate,source_separation_failure_rate,extractor_instability,point_admitted_fraction,features
AI typed lift,0.9533333333333334,0.8883333333333333,0.8783333333333333,0.9583333333333334,0.04195804195804196,0.19166666666666665,0.18833333333333332,0.4766666666666667,600
AI plus audit,0.9883333333333333,0.9716666666666667,0.9733333333333334,0.9766666666666667,0.01557632398753894,0.033333333333333326,0.0,0.535,600


==> anc/phase0SyntheticOutputs/roleSpecificAnalysisValues.csv <==
role_interpretation,symbol,analysis_value,calculation
certified pre treatment state/design,B/D/H/U,0.8421782592153961,total effect over prospective pre treatment information
mediator lock,M,0.5496782592153961,direct component when post treatment mediator is held fixed
outcome proxy adjustment,Y,0.10198932684425456,large-population regression contrast after conditioning on outcome proxy
observation weighted target,Obs,0.9276400992907097,total effect weighted by synthetic observation mechanism


==> anc/phase0SyntheticOutputs/syntheticNoteVignettes.csv <==
patient_id,feature,true_role,true_source,true_clinical_relation,true_recording_relation,true_availability_relation,source_text
SYN001,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN001,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN001,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN001,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN001,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN002,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN002,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN002,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN002,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN002,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN003,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN003,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN003,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN003,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN003,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN004,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN004,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN004,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN004,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN004,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN005,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN005,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN005,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN005,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN005,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN006,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN006,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN006,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN006,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN006,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN007,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN007,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN007,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN007,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN007,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN008,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN008,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN008,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN008,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN008,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN009,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN009,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN009,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN009,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN009,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN010,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN010,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN010,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN010,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN010,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN011,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN011,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN011,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN011,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN011,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN012,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN012,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN012,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN012,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN012,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN013,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN013,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN013,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN013,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN013,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN014,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN014,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN014,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN014,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN014,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN015,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN015,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN015,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN015,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN015,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN016,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN016,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN016,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN016,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN016,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN017,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN017,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN017,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN017,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN017,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN018,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN018,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN018,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN018,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN018,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN019,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN019,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN019,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN019,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN019,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN020,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN020,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN020,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN020,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN020,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN021,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN021,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN021,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN021,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN021,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN022,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN022,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN022,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN022,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN022,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN023,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN023,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN023,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN023,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN023,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN024,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN024,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN024,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN024,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN024,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN025,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN025,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN025,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN025,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN025,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN026,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN026,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN026,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN026,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN026,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN027,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN027,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN027,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN027,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN027,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN028,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN028,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN028,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN028,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN028,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN029,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN029,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN029,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN029,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN029,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN030,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN030,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN030,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN030,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN030,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN031,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN031,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN031,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN031,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN031,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN032,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN032,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN032,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN032,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN032,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN033,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN033,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN033,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN033,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN033,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN034,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN034,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN034,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN034,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN034,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN035,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN035,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN035,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN035,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN035,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN036,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN036,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN036,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN036,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN036,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN037,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN037,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN037,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN037,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN037,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN038,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN038,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN038,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN038,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN038,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN039,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN039,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN039,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN039,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN039,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN040,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN040,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN040,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN040,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN040,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN041,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN041,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN041,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN041,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN041,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN042,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN042,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN042,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN042,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN042,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN043,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN043,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN043,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN043,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN043,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN044,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN044,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN044,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN044,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN044,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN045,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN045,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN045,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN045,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN045,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN046,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN046,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN046,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN046,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN046,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN047,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN047,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN047,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN047,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN047,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN048,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN048,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN048,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN048,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN048,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN049,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN049,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN049,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN049,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN049,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN050,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN050,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN050,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN050,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN050,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN051,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN051,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN051,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN051,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN051,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN052,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN052,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN052,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN052,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN052,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN053,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN053,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN053,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN053,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN053,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN054,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN054,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN054,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN054,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN054,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN055,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN055,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN055,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN055,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN055,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN056,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN056,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN056,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN056,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN056,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN057,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN057,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN057,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN057,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN057,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN058,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN058,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN058,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN058,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN058,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN059,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN059,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN059,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN059,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN059,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN060,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN060,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN060,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN060,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN060,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN061,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN061,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN061,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN061,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN061,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN062,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN062,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN062,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN062,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN062,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN063,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN063,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN063,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN063,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN063,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN064,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN064,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN064,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN064,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN064,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN065,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN065,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN065,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN065,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN065,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN066,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN066,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN066,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN066,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN066,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN067,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN067,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN067,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN067,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN067,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN068,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN068,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN068,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN068,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN068,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN069,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN069,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN069,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN069,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN069,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN070,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN070,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN070,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN070,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN070,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN071,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN071,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN071,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN071,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN071,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN072,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN072,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN072,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN072,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN072,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN073,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN073,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN073,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN073,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN073,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN074,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN074,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN074,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN074,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN074,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN075,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN075,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN075,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN075,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN075,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN076,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN076,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN076,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN076,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN076,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN077,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN077,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN077,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN077,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN077,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN078,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN078,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN078,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN078,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN078,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN079,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN079,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN079,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN079,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN079,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN080,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN080,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN080,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN080,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN080,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN081,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN081,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN081,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN081,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN081,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN082,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN082,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN082,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN082,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN082,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN083,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN083,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN083,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN083,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN083,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN084,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN084,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN084,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN084,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN084,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN085,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN085,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN085,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN085,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN085,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN086,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN086,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN086,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN086,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN086,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN087,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN087,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN087,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN087,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN087,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN088,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN088,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN088,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN088,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN088,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN089,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN089,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN089,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN089,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN089,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN090,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN090,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN090,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN090,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN090,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN091,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN091,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN091,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN091,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN091,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN092,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN092,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN092,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN092,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN092,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN093,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN093,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN093,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN093,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN093,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN094,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN094,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN094,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN094,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN094,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN095,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN095,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN095,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN095,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN095,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN096,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN096,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN096,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN096,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN096,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN097,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN097,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN097,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN097,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN097,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN098,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN098,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN098,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN098,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN098,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN099,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN099,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN099,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN099,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN099,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN100,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN100,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN100,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN100,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN100,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN101,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN101,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN101,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN101,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN101,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN102,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN102,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN102,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN102,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN102,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN103,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN103,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN103,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN103,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN103,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN104,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN104,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN104,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN104,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN104,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN105,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN105,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN105,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN105,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN105,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN106,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN106,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN106,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN106,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN106,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN107,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN107,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN107,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN107,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN107,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN108,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN108,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN108,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN108,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN108,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN109,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN109,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN109,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN109,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN109,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN110,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN110,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN110,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN110,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN110,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN111,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN111,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN111,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN111,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN111,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN112,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN112,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN112,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN112,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN112,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN113,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN113,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN113,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN113,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN113,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN114,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN114,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN114,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN114,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN114,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN115,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN115,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN115,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN115,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN115,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN116,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN116,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN116,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN116,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN116,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN117,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN117,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN117,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN117,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN117,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Routine daily monitoring was ordered.
SYN118,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient independent with activities before treatment.
SYN118,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN118,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states baseline function was good before treatment.
SYN118,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN118,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN119,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN119,orderRationale,D,orderHistory,pre,pre,pre,Treatment selected after renal function and regimen availability were reviewed.
SYN119,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN119,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN119,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.
SYN120,preClinicFrailty,B,preClinicNote,pre,pre,pre,Patient walks one block and needs help with bathing before treatment.
SYN120,orderRationale,D,orderHistory,pre,pre,pre,Standard regimen available; no special restriction recorded.
SYN120,lateHistorySummary,B,dischargeSummary,pre,post,post,Discharge summary states patient had poor mobility before treatment.
SYN120,responseSummary,M,postProgressNote,post,post,post,"After treatment, symptoms improved and clinician noted early response."
SYN120,monitoringIntensity,Obs,labOrderStream,mixed,mixed,mixed,Laboratory checks were ordered every six hours during early follow up.


==> anc/requirements.txt <==
numpy
pandas
matplotlib
pillow


==> anc/stressSimulation.py <==
"""Reproduce the additional artificial certificate and extraction stress tests."""
import argparse
import json
from pathlib import Path
import numpy as np
import pandas as pd
from mainSimulation import generate_data, estimate_standardized_effect

SETTINGS = [
    ("AI extraction error", "low extraction error", {"sigma_ai": 0.10}),
    ("AI extraction error", "moderate extraction error", {"sigma_ai": 0.60}),
    ("AI extraction error", "high extraction error", {"sigma_ai": 1.20}),
    ("Post index partial leakage", "no leakage lambda 0", {"leakage": 0.0}),
    ("Post index partial leakage", "partial leakage lambda 0.25", {"leakage": 0.25}),
    ("Post index partial leakage", "partial leakage lambda 0.50", {"leakage": 0.50}),
    ("Certificate role misclassification", "misclassification 0 percent", {"misclass": 0.0}),
    ("Certificate role misclassification", "misclassification 10 percent", {"misclass": 0.10}),
    ("Certificate role misclassification", "misclassification 20 percent", {"misclass": 0.20}),
    ("Availability error", "available at time zero", {"avail_lambda": 0.0}),
    ("Availability error", "late availability lambda 0.50", {"avail_lambda": 0.50}),
    ("Availability error", "late availability lambda 1.00", {"avail_lambda": 1.00}),
    ("Positivity stress", "ordinary overlap", {"pos_stress": 1.0}),
    ("Positivity stress", "strong positivity stress", {"pos_stress": 1.8}),
]

def run_stress(replications, n, seed_base):
    rows = []
    for setting_id, (failure_mode, setting, kwargs) in enumerate(SETTINGS):
        for rep in range(replications):
            seed = seed_base + 10000 * setting_id + rep
            df = generate_data(n=n, seed=seed, **kwargs)
            true_value, estimate, se = estimate_standardized_effect(df, ["X", "D", "O", "Zpre"])
            ci_low = estimate - 1.96 * se
            ci_high = estimate + 1.96 * se
            rows.append({
                "replication": rep + 1,
                "failureMode": failure_mode,
                "setting": setting,
                "true": true_value,
                "estimate": estimate,
                "bias": estimate - true_value,
                "se": se,
                "ciLow": ci_low,
                "ciHigh": ci_high,
                "covered": int(ci_low <= true_value <= ci_high),
            })
    return pd.DataFrame(rows)

def summarize(df):
    return df.groupby(["failureMode", "setting"], as_index=False).agg(
        bias=("bias", "mean"),
        rmse=("bias", lambda x: float(np.sqrt(np.mean(np.square(x))))),
        coverage=("covered", "mean"),
    )

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--replications", type=int, default=200)
    parser.add_argument("--n", type=int, default=1000)
    parser.add_argument("--seed-base", type=int, default=20261000)
    parser.add_argument("--outdir", default="iseSim/final")
    args = parser.parse_args()
    outdir = Path(args.outdir)
    outdir.mkdir(parents=True, exist_ok=True)
    reps = run_stress(args.replications, args.n, args.seed_base)
    reps.to_csv(outdir / "stressReplicates.csv", index=False)
    summary = summarize(reps)
    summary.to_csv(outdir / "stressSummary.csv", index=False)
    with open(outdir / "stressSeedSchedule.json", "w", encoding="utf-8") as f:
        json.dump({"stressSimulationSeedBase": args.seed_base, "replications": args.replications, "n": args.n}, f, indent=2)
    print(summary)

if __name__ == "__main__":
    main()


==> anc/syntheticPhase0Validation.py <==
import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

parser = argparse.ArgumentParser(description='Generate the synthetic Phase 0 note-validation outputs.')
parser.add_argument('--outdir', default='phase0SyntheticOutputs', help='Output directory relative to the current working directory unless an absolute path is supplied.')
parser.add_argument('--seed', type=int, default=20260609, help='Random seed for the synthetic note-validation generator.')
args = parser.parse_args()

OUT = Path(args.outdir)
OUT.mkdir(parents=True, exist_ok=True)
rng = np.random.default_rng(args.seed)

roles_all = ['B','D','H','U','M','Y','Obs','I','excluded']
Apre = {'B','D','H','U'}
Adown = {'M','Y','Obs','I','excluded'}

# ---- Structural population for distinct analyses, not a common-law fiber ----
Npop = 200000
X = rng.normal(size=Npop)
J = 0.55*X + rng.normal(size=Npop)
O = 0.45*X + 0.55*J + rng.normal(size=Npop)
D = (rng.random(Npop) < 1/(1+np.exp(-(-0.2 + 0.45*X + 0.50*J - 0.25*O)))).astype(float)
M0 = 0.40*J + 0.20*X + 0.10*D + rng.normal(scale=0.7, size=Npop)
M1 = M0 + 0.65
base = 0.30 + 0.70*X + 0.65*D + 0.80*J + 0.35*O
# Y(a, m) = base + direct(a) + 0.45*m + error; direct(a)=a*(0.55+0.25 J)
total_effect = (0.55 + 0.25*J) + 0.45*(M1-M0)
direct_effect = 0.55 + 0.25*J
# observation process target weights
q = 1/(1+np.exp(-(0.25 + 0.65*O + 0.25*J + 0.20*D)))
psi_total = float(np.mean(total_effect))
psi_direct = float(np.mean(direct_effect))
psi_obs = float(np.sum(q*total_effect)/np.sum(q))
# Outcome proxy adjustment benchmark: large-population regression coefficient if conditioning on post-outcome proxy.
A = (rng.random(Npop) < 1/(1+np.exp(-(-0.15 + 0.45*X + 0.65*D + 0.75*J + 0.35*O)))).astype(float)
M = np.where(A==1, M1, M0)
Y = base + A*(0.55 + 0.25*J) + 0.45*M + rng.normal(scale=1.0, size=Npop)
Yproxy = Y + rng.normal(scale=0.4, size=Npop)
# Regression Y ~ A + X + D + O + Yproxy; standardize A coefficient via prediction contrast.
Xmat = np.column_stack([np.ones(Npop), A, X, D, O, Yproxy])
beta = np.linalg.lstsq(Xmat, Y, rcond=None)[0]
X1 = Xmat.copy(); X1[:,1]=1
X0 = Xmat.copy(); X0[:,1]=0
psi_yproxy = float(np.mean(X1@beta - X0@beta))
role_values = pd.DataFrame([
    {'role_interpretation':'certified pre treatment state/design', 'symbol':'B/D/H/U', 'analysis_value':psi_total, 'calculation':'total effect over prospective pre treatment information'},
    {'role_interpretation':'mediator lock', 'symbol':'M', 'analysis_value':psi_direct, 'calculation':'direct component when post treatment mediator is held fixed'},
    {'role_interpretation':'outcome proxy adjustment', 'symbol':'Y', 'analysis_value':psi_yproxy, 'calculation':'large-population regression contrast after conditioning on outcome proxy'},
    {'role_interpretation':'observation weighted target', 'symbol':'Obs', 'analysis_value':psi_obs, 'calculation':'total effect weighted by synthetic observation mechanism'},
])
role_values.to_csv(OUT/'roleSpecificAnalysisValues.csv', index=False)

# ---- Synthetic note vignettes and typed lift validation ----
N = 120
patients=[]
features=[]
for i in range(N):
    x = rng.normal(); j = 0.55*x+rng.normal(); o = 0.45*x+0.55*j+rng.normal()
    d = rng.random() < 1/(1+np.exp(-(-0.2 + 0.45*x + 0.50*j - 0.25*o)))
    frail = j > 0.4
    high_monitor = o > 0.3
    # treatment decision time 0. create five candidate note features
    patient_id=f'SYN{i+1:03d}'
    patients.append({'patient_id':patient_id,'X':x,'J':j,'O':o,'D':int(d)})
    entries = [
      ('preClinicFrailty','B','preClinicNote','pre','pre','pre','Patient walks one block and needs help with bathing before treatment.' if frail else 'Patient independent with activities before treatment.'),
      ('orderRationale','D','orderHistory','pre','pre','pre','Treatment selected after renal function and regimen availability were reviewed.' if d else 'Standard regimen available; no special restriction recorded.'),
      ('lateHistorySummary','B','dischargeSummary','pre','post','post','Discharge summary states patient had poor mobility before treatment.' if frail else 'Discharge summary states baseline function was good before treatment.'),
      ('responseSummary','M','postProgressNote','post','post','post','After treatment, symptoms improved and clinician noted early response.'),
      ('monitoringIntensity','Obs','labOrderStream','mixed','mixed','mixed','Laboratory checks were ordered every six hours during early follow up.' if high_monitor else 'Routine daily monitoring was ordered.'),
    ]
    for name,true_role,source,clin,rec,avail,text in entries:
        features.append({'patient_id':patient_id,'feature':name,'true_role':true_role,'true_source':source,
                         'true_clinical_relation':clin,'true_recording_relation':rec,'true_availability_relation':avail,'source_text':text})
notes=pd.DataFrame(features)
notes.to_csv(OUT/'syntheticNoteVignettes.csv', index=False)

def sampled_roles(true_role, feature, audit=False):
    u = rng.random()
    # role sets generated from fixed probabilities. audit stage is sharper but remains conservative.
    if not audit:
        if true_role=='B':
            choices=[({'B'},0.72), ({'B','Obs'},0.10), ({'B','M'},0.06), ({'B','Y'},0.07), ({'Y'},0.05)]
        elif true_role=='D':
            choices=[({'D'},0.75), ({'B','D'},0.12), ({'D','Obs'},0.07), ({'B'},0.03), ({'Y'},0.03)]
        elif true_role=='M':
            choices=[({'M'},0.72), ({'B','M'},0.16), ({'M','Y'},0.08), ({'B'},0.04)]
        elif true_role=='Y':
            choices=[({'Y'},0.78), ({'B','Y'},0.16), ({'M','Y'},0.06)]
        elif true_role=='Obs':
            choices=[({'Obs'},0.68), ({'B','Obs'},0.20), ({'D','Obs'},0.07), ({'B'},0.05)]
        else:
            choices=[({'excluded'},1.0)]
    else:
        if true_role in Apre:
            choices=[({true_role},0.88), ({true_role,'Obs'},0.07), ({true_role,'Y'},0.02), ({'Y'},0.03)]
        elif true_role=='Obs':
            choices=[({'Obs'},0.86), ({'B','Obs'},0.10), ({'B'},0.04)]
        elif true_role=='M':
            choices=[({'M'},0.88), ({'B','M'},0.08), ({'B'},0.04)]
        elif true_role=='Y':
            choices=[({'Y'},0.90), ({'B','Y'},0.08), ({'B'},0.02)]
        else:
            choices=[({'excluded'},1.0)]
    cum=0
    for s,p in choices:
        cum += p
        if u <= cum: return set(s)
    return set(choices[-1][0])

def maybe_correct(true_value, categories, p_correct):
    if rng.random()<p_correct: return true_value, True
    alt=[x for x in categories if x!=true_value]
    return rng.choice(alt), False

records=[]
instability_count=0
for _,row in notes.iterrows():
    true_role=row['true_role']
    # typed lift stage
    src_correct = rng.random() < (0.96 if row['true_source']!='dischargeSummary' else 0.91)
    clin_pred, clin_ok = maybe_correct(row['true_clinical_relation'], ['pre','post','mixed'], 0.93)
    rec_pred, rec_ok = maybe_correct(row['true_recording_relation'], ['pre','post','mixed'], 0.95)
    avail_pred, avail_ok = maybe_correct(row['true_availability_relation'], ['pre','post','mixed'], 0.88)
    rset=sampled_roles(true_role,row['feature'],audit=False)
    # late history needs source separation; AI fails some.
    source_sep_required = (row['true_recording_relation']=='post' and row['true_clinical_relation']=='pre')
    source_sep_pass = (rng.random()<0.80) if source_sep_required else True
    if source_sep_required and not source_sep_pass:
        rset = rset | {'Y'}
    # audit stage
    aud_src_correct = src_correct or (rng.random()<0.85)
    aud_clin_ok = clin_ok or (rng.random()<0.80)
    aud_rec_ok = rec_ok or (rng.random()<0.85)
    aud_avail_ok = avail_ok or (rng.random()<0.78)
    aud_rset=sampled_roles(true_role,row['feature'],audit=True)
    aud_source_sep_pass = source_sep_pass or ((rng.random()<0.70) if source_sep_required else True)
    if source_sep_required and not aud_source_sep_pass:
        aud_rset = aud_rset | {'Y'}
    # Instability is generated as declared extractor variation before version and seed locking.
    # It is intentionally separate from role coverage: a feature can cover the true role but remain unstable.
    base_instability = 0.12 if true_role in {'B','D','H','U'} else 0.18
    if row['true_recording_relation']=='post' or row['true_clinical_relation']=='mixed':
        base_instability += 0.08
    unstable = rng.random() < base_instability
    records.append({**row.to_dict(),
                    'ai_source_correct':src_correct,'ai_clock_correct':clin_ok and rec_ok,'ai_availability_correct':avail_ok,
                    'ai_role_set':';'.join(sorted(rset)), 'ai_true_role_covered':true_role in rset,
                    'ai_point_admitted': len(rset)>0 and rset.issubset(Apre),
                    'ai_false_admissible': (len(rset)>0 and rset.issubset(Apre) and true_role not in Apre),
                    'source_separation_required':source_sep_required,'ai_source_separation_pass':source_sep_pass,
                    'ai_unstable':unstable,
                    'audit_source_correct':aud_src_correct,'audit_clock_correct':aud_clin_ok and aud_rec_ok,
                    'audit_availability_correct':aud_avail_ok,'audit_role_set':';'.join(sorted(aud_rset)),
                    'audit_true_role_covered':true_role in aud_rset,
                    'audit_point_admitted': len(aud_rset)>0 and aud_rset.issubset(Apre),
                    'audit_false_admissible': (len(aud_rset)>0 and aud_rset.issubset(Apre) and true_role not in Apre),
                    'audit_source_separation_pass':aud_source_sep_pass})
res=pd.DataFrame(records)
res.to_csv(OUT/'phase0FeatureLevelResults.csv', index=False)

def prop(series):
    return float(np.mean(series)) if len(series)>0 else np.nan
n_features=len(res)
ai_point=res[res['ai_point_admitted']]
audit_point=res[res['audit_point_admitted']]
sep=res[res['source_separation_required']]
metrics = []
for stage,prefix in [('AI typed lift','ai'),('AI plus audit','audit')]:
    point = res[res[f'{prefix}_point_admitted']]
    metrics.append({'stage':stage,'source_pointer_precision':prop(res[f'{prefix}_source_correct']),
                    'clock_agreement':prop(res[f'{prefix}_clock_correct']),
                    'availability_agreement':prop(res[f'{prefix}_availability_correct']),
                    'role_coverage':prop(res[f'{prefix}_true_role_covered']),
                    'false_admissible_rate':prop(point[f'{prefix}_false_admissible']) if len(point)>0 else 0.0,
                    'source_separation_failure_rate':1-prop(sep[f'{prefix}_source_separation_pass']) if len(sep)>0 else np.nan,
                    'extractor_instability':prop(res['ai_unstable']) if prefix=='ai' else 0.0,
                    'point_admitted_fraction':prop(res[f'{prefix}_point_admitted']),
                    'features':n_features})
metrics_df=pd.DataFrame(metrics)
metrics_df.to_csv(OUT/'phase0ValidationMetrics.csv', index=False)

# Prespecified analysis lists: descriptive spread, not a fiber or audit-calibrated radius.
values={row['symbol']: row['analysis_value'] for _,row in role_values.iterrows()}
# These are distinct targets and regression coefficients, not one locked estimand.
routing_values={
    'Flat table K0': [values['B/D/H/U'], values['M'], values['Y'], values['Obs']],
    'AI typed lift Ktheta': [values['B/D/H/U'], values['M'], values['Obs']],
    'AI plus Phase0 audit Ktheta∨E': [values['B/D/H/U'], values['Obs']],
}
spread_rows=[]
for st, vals in routing_values.items():
    lo=float(min(vals)); hi=float(max(vals)); rad=(hi-lo)/2; center=(hi+lo)/2
    spread_rows.append({'routing_stage':st,'lower':lo,'upper':hi,'center':center,'half_range':rad,'squared_half_range':rad**2,'retained_analysis_values':';'.join(f'{v:.3f}' for v in vals)})
spread_df=pd.DataFrame(spread_rows)
spread_df.to_csv(OUT/'phase0AnalysisSpread.csv', index=False)

print(metrics_df.round(3).to_string(index=False))
print(spread_df.round(3).to_string(index=False))


with open(OUT / 'phase0SeedSchedule.json', 'w', encoding='utf-8') as f:
    json.dump({'syntheticPhase0Seed': args.seed, 'nSyntheticPatients': N, 'nCandidateFeatures': int(len(res))}, f, indent=2)
print(f'Wrote synthetic Phase 0 validation outputs to {OUT.resolve()}')


==> anc/verifyManifest.py <==
"""Check the package manifest and its SHA-256 checksum (run from any directory)."""
from pathlib import Path
import hashlib
import json

root = Path(__file__).resolve().parent
manifest = root / "packageManifest.json"
digest = lambda p: hashlib.sha256(p.read_bytes()).hexdigest()
expected = (root / "packageManifestSha256.txt").read_text().split()[0]
assert digest(manifest) == expected, "Manifest checksum mismatch"
entries = json.loads(manifest.read_text())["files"]
failures = []
for entry in entries:
    path = root / entry["path"]
    if not path.is_file() or path.stat().st_size != entry["bytes"] or digest(path) != entry["sha256"]:
        failures.append(entry["path"])
if failures:
    raise SystemExit("MISMATCH: " + ", ".join(failures))
print(f"PASS: manifest and {len(entries)} files")


==> anc/verifyReproduction.py <==
"""Run the synthetic simulations in a clean verification directory and compare outputs.

This script verifies reproducibility of the artificial simulation outputs bundled
with the package. It does not use patient data.
"""
import argparse
import hashlib
import json
import subprocess
import sys
from pathlib import Path

import numpy as np
import pandas as pd
from PIL import Image, ImageChops

COMPARE_FILES = [
    "iseSim/final/mainReplicates.csv",
    "iseSim/final/mainSummary.csv",
    "iseSim/final/stressReplicates.csv",
    "iseSim/final/stressSummary.csv",
    "iseSim/final/frontierReplicates.csv",
    "iseSim/final/frontierSummary.csv",
    "iseSim/final/frontierWorlds.csv",
    "iseSim/final/frontierSeedSchedule.json",
    "iseSim/final/compressionDriftSummary.csv",
    "iseSim/final/compressionDriftCells.csv",
    "iseSim/final/compressionDriftSupport.csv",
    "iseSim/final/compressionDriftSpecification.json",
    "tables/TableCompressionDrift.tex",
    "tables/TableMainSimulation.tex",
    "tables/TableFrontier.tex",
    "tables/TableAdditionalStress.tex",
    "phase0SyntheticOutputs/phase0FeatureLevelResults.csv",
    "phase0SyntheticOutputs/phase0ValidationMetrics.csv",
    "phase0SyntheticOutputs/phase0AnalysisSpread.csv",
    "phase0SyntheticOutputs/roleSpecificAnalysisValues.csv",
    "phase0SyntheticOutputs/syntheticNoteVignettes.csv",
]


def sha(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for chunk in iter(lambda: f.read(1024 * 1024), b""):
            h.update(chunk)
    return h.hexdigest()


def compare_core(refp: Path, newp: Path):
    if not refp.exists() or not newp.exists():
        return False, "missing"
    if refp.suffix == ".csv":
        left = pd.read_csv(refp)
        right = pd.read_csv(newp)
        if list(left.columns) != list(right.columns) or left.shape != right.shape:
            return False, "csv schema"
        for column in left.columns:
            if pd.api.types.is_numeric_dtype(left[column]) and pd.api.types.is_numeric_dtype(right[column]):
                if not np.allclose(left[column], right[column], rtol=1e-12, atol=1e-12, equal_nan=True):
                    return False, f"csv numeric column {column}"
            else:
                if not left[column].fillna("<NA>").astype(str).equals(right[column].fillna("<NA>").astype(str)):
                    return False, f"csv text column {column}"
        return True, "csv numeric tolerance 1e-12"
    if refp.suffix == ".json":
        return json.loads(refp.read_text(encoding="utf-8")) == json.loads(newp.read_text(encoding="utf-8")), "json semantic"
    return sha(refp) == sha(newp), "exact bytes"


def compare_png_pixels(refp: Path, newp: Path):
    if not refp.exists() or not newp.exists() or refp.stat().st_size == 0 or newp.stat().st_size == 0:
        return False
    with Image.open(refp) as left, Image.open(newp) as right:
        if left.size != right.size or left.mode != right.mode:
            return False
        return ImageChops.difference(left, right).getbbox() is None


def run(cmd):
    print("RUN", " ".join(cmd))
    subprocess.run(cmd, check=True, cwd=Path(__file__).resolve().parent)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-dir", default=str(Path(__file__).resolve().parent.parent / "verificationRun"))
    args = parser.parse_args()
    root = Path(__file__).resolve().parent
    rundir = Path(args.run_dir).resolve()
    rundir.mkdir(parents=True, exist_ok=False)
    (rundir / "iseSim" / "final").mkdir(parents=True, exist_ok=True)
    (rundir / "tables").mkdir(parents=True, exist_ok=True)

    py = sys.executable
    run([py, "mainSimulation.py", "--replications", "1000", "--n", "1000", "--seed-base", "20260000", "--outdir", str(rundir / "iseSim" / "final")])
    run([py, "stressSimulation.py", "--replications", "200", "--n", "1000", "--seed-base", "20261000", "--outdir", str(rundir / "iseSim" / "final")])
    run([py, "compatibleWorldFrontier.py", "--replications", "5000", "--ehr-n", "1000", "--prospective-n", "300", "--seed", "20260807", "--outdir", str(rundir / "iseSim" / "final")])
    run([py, "compressionDriftValidation.py", "--outdir", str(rundir / "iseSim" / "final"), "--tabledir", str(rundir / "tables")])
    run([py, "makeTables.py", "--outdir", str(rundir / "iseSim" / "final"), "--tabledir", str(rundir / "tables")])
    run([py, "makeFrontierFigure.py", "--outdir", str(rundir / "iseSim" / "final"), "--figdir", str(rundir / "iseSim" / "final")])
    run([py, "syntheticPhase0Validation.py", "--outdir", str(rundir / "phase0SyntheticOutputs"), "--seed", "20260609"])

    rows = []
    all_ok = True
    # compare selected deterministic text/csv outputs. Figure png metadata can vary by matplotlib version,
    # so figure verification is reported separately if exact hash matches.
    for ref in COMPARE_FILES:
        refp = (root.parent if ref.startswith("tables/") else root) / ref
        newp = rundir / ref
        ok, comparison = compare_core(refp, newp)
        rows.append({"file": ref, "comparison": comparison, "referenceSha256": sha(refp) if refp.exists() else None, "rerunSha256": sha(newp) if newp.exists() else None, "match": ok})
        all_ok = all_ok and ok
    # Compare rendered pixels rather than PNG metadata.
    for ref in ["iseSim/final/frontierPlot.png"]:
        refp = root.parent / ref
        newp = rundir / ref
        ok = compare_png_pixels(refp, newp)
        rows.append({"file": ref, "comparison": "exact rendered pixels", "referenceSha256": sha(refp) if refp.exists() else None, "rerunSha256": sha(newp) if newp.exists() else None, "match": ok})
        all_ok = all_ok and ok
    (rundir / "verificationReport.json").write_text(json.dumps(rows, indent=2), encoding="utf-8")
    print("ALL CORE OUTPUTS MATCH:", all_ok)
    if not all_ok:
        raise SystemExit(1)


if __name__ == "__main__":
    main()

